Principal subspaces of basic modules for twisted affine Lie algebras, $q$-series multisums, and Nandi's identities

We provide an observation relating several known and conjectured $q$-series identities to the theory of principal subspaces of basic modules for twisted affine Lie algebras. We also state and prove two new families of $q$-series identities. The first family provides quadruple sum representations for Nandi's identities, including a manifestly positive representation for the first identity. The second is a family of new mod 10 identities connected with principal characters of level 4 integrable, highest-weight modules of $\mathrm{D}_4^{(3)}$.

==> anc/F7.txt <==
N1(0,-4,-4,2)/x^2/q^10*(q^6*x-1)/(q^2+1)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q+1)
+N1(0,-4,2,2)/x^3/q*(q^6*x-1)/(q^2+1)*(q^7+q^6-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^6+q^4+q^2+1)/(q+1)
-N1(0,-2,-4,-2)*(q^54*x^3+10*q^53*x^3+51*q^52*x^3-2*q^52*x^2+175*q^51*x^3-18*q^51*x^2+456*q^50*x^3-87*q^50*x^2+961*q^49*x^3-292*q^49*x^2+1697*q^48*x^3+4*q^49*x-756*q^48*x^2+2557*q^47*x^3+27*q^48*x-1598*q^47*x^2+3301*q^46*x^3+q^48+103*q^47*x-2851*q^46*x^2+3591*q^45*x^3+4*q^47+287*q^46*x-4375*q^45*x^2+3067*q^44*x^3+9*q^46+621*q^45*x-5815*q^44*x^2+1435*q^43*x^3+14*q^45+1109*q^44*x-6651*q^43*x^2-1465*q^42*x^3+12*q^44+1683*q^43*x-6320*q^42*x^2-5627*q^41*x^3+14*q^43+2220*q^42*x-4371*q^41*x^2-10876*q^40*x^3+52*q^42+2539*q^41*x-544*q^40*x^2-16872*q^39*x^3+181*q^41+2442*q^40*x+5207*q^39*x^2-23126*q^38*x^3+430*q^40+1766*q^39*x+12721*q^38*x^2-29057*q^37*x^3+773*q^39+431*q^38*x+21579*q^37*x^2-34091*q^36*x^3+1101*q^38-1552*q^37*x+31066*q^36*x^2-37764*q^35*x^3+1256*q^37-4099*q^36*x+40276*q^35*x^2-39806*q^34*x^3+1103*q^36-7054*q^35*x+48306*q^34*x^2-40189*q^33*x^3+598*q^35-10110*q^34*x+54602*q^33*x^2-39091*q^32*x^3-190*q^34-12887*q^33*x+59011*q^32*x^2-36774*q^31*x^3-1096*q^33-14928*q^32*x+61824*q^31*x^2-33485*q^30*x^3-1974*q^32-16010*q^31*x+63475*q^30*x^2-29467*q^29*x^3-2695*q^31-16136*q^30*x+64436*q^29*x^2-25022*q^28*x^3-3193*q^30-15737*q^29*x+64926*q^28*x^2-20513*q^27*x^3-3421*q^29-15369*q^28*x+65011*q^27*x^2-16277*q^26*x^3-3377*q^28-15689*q^27*x+64542*q^26*x^2-12521*q^25*x^3-3106*q^27-17047*q^26*x+63339*q^25*x^2-9300*q^24*x^3-2754*q^26-19554*q^25*x+61106*q^24*x^2-6604*q^23*x^3-2519*q^25-22960*q^24*x+57597*q^23*x^2-4449*q^22*x^3-2605*q^24-26861*q^23*x+52666*q^22*x^2-2861*q^21*x^3-3117*q^23-30680*q^22*x+46456*q^21*x^2-1796*q^20*x^3-3995*q^22-33765*q^21*x+39372*q^20*x^2-1125*q^19*x^3-5032*q^21-35538*q^20*x+32018*q^19*x^2-700*q^18*x^3-5964*q^20-35543*q^19*x+24972*q^18*x^2-416*q^17*x^3-6609*q^19-33708*q^18*x+18641*q^17*x^2-222*q^16*x^3-6855*q^18-30191*q^17*x+13243*q^16*x^2-99*q^15*x^3-6732*q^17-25547*q^16*x+8888*q^15*x^2-34*q^14*x^3-6261*q^16-20341*q^15*x+5601*q^14*x^2-8*q^13*x^3-5527*q^15-15228*q^14*x+3313*q^13*x^2-q^12*x^3-4589*q^14-10646*q^13*x+1868*q^12*x^2-3568*q^13-6958*q^12*x+1049*q^11*x^2-2583*q^12-4255*q^11*x+623*q^10*x^2-1755*q^11-2485*q^10*x+397*q^9*x^2-1141*q^10-1434*q^9*x+254*q^8*x^2-736*q^9-866*q^8*x+148*q^7*x^2-489*q^8-565*q^7*x+72*q^6*x^2-339*q^7-385*q^6*x+27*q^5*x^2-238*q^6-253*q^5*x+7*q^4*x^2-156*q^5-148*q^4*x+q^3*x^2-90*q^4-72*q^3*x-43*q^3-27*q^2*x-17*q^2-7*q*x-5*q-x-1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q+1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^3-q-1)/(q^2+1)/q^16/x^2
-N1(0,-2,-4,2)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)*(q^6*x+q^4*x-1)/x^2/q^10/(q^2+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q+1)
+N1(0,0,-4,2)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)*(q^10-q^2-1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)/(q+1)/q^16/x
-N1(0,0,-2,2)*(q^50*x^3+10*q^49*x^3+49*q^48*x^3-2*q^48*x^2+160*q^47*x^3-18*q^47*x^2+391*q^46*x^3-83*q^46*x^2+768*q^45*x^3-262*q^45*x^2+1273*q^44*x^3+4*q^45*x-634*q^44*x^2+1848*q^43*x^3+27*q^44*x-1252*q^43*x^2+2423*q^42*x^3+q^44+95*q^43*x-2101*q^42*x^2+2940*q^41*x^3+4*q^43+233*q^42*x-3075*q^41*x^2+3345*q^40*x^3+7*q^42+460*q^41*x-3986*q^40*x^2+3525*q^39*x^3+7*q^41+757*q^40*x-4599*q^39*x^2+3245*q^38*x^3+9*q^40+1075*q^39*x-4683*q^38*x^2+2120*q^37*x^3+22*q^39+1336*q^38*x-4042*q^37*x^2-362*q^36*x^3+76*q^38+1445*q^37*x-2512*q^36*x^2-4767*q^35*x^3+197*q^37+1257*q^36*x+3*q^35*x^2-11582*q^34*x^3+387*q^36+632*q^35*x+3578*q^34*x^2-21057*q^33*x^3+605*q^35-607*q^34*x+8227*q^33*x^2-33060*q^32*x^3+793*q^34-2578*q^33*x+14032*q^32*x^2-46975*q^31*x^3+849*q^33-5240*q^32*x+21021*q^31*x^2-61699*q^30*x^3+701*q^32-8357*q^31*x+29293*q^30*x^2-75746*q^29*x^3+313*q^31-11426*q^30*x+38842*q^29*x^2-87489*q^28*x^3-286*q^30-13786*q^29*x+49499*q^28*x^2-95449*q^27*x^3-1007*q^29-14738*q^28*x+60815*q^27*x^2-98579*q^26*x^3-1743*q^28-13919*q^27*x+71855*q^26*x^2-96472*q^25*x^3-2387*q^27-11184*q^26*x+81530*q^25*x^2-89464*q^24*x^3-2887*q^26-6939*q^25*x+88359*q^24*x^2-78572*q^23*x^3-3135*q^25-1668*q^24*x+91366*q^23*x^2-65277*q^22*x^3-3111*q^24+3733*q^23*x+89625*q^22*x^2-51224*q^21*x^3-2792*q^23+8623*q^22*x+83373*q^21*x^2-37884*q^20*x^3-2286*q^22+12149*q^21*x+73073*q^20*x^2-26322*q^19*x^3-1693*q^21+14079*q^20*x+60306*q^19*x^2-17111*q^18*x^3-1163*q^20+14223*q^19*x+46489*q^18*x^2-10372*q^17*x^3-729*q^19+13021*q^18*x+33450*q^17*x^2-5871*q^16*x^3-423*q^18+10884*q^17*x+22242*q^16*x^2-3152*q^15*x^3-208*q^17+8472*q^16*x+13666*q^15*x^2-1672*q^14*x^3-75*q^16+6174*q^15*x+7687*q^14*x^2-927*q^13*x^3+17*q^15+4334*q^14*x+3999*q^13*x^2-546*q^12*x^3+73*q^14+3005*q^13*x+1954*q^12*x^2-318*q^11*x^3+116*q^13+2152*q^12*x+958*q^11*x^2-160*q^10*x^3+142*q^12+1611*q^11*x+506*q^10*x^2-57*q^9*x^3+157*q^11+1249*q^10*x+291*q^9*x^2-7*q^8*x^3+161*q^10+956*q^9*x+161*q^8*x^2+6*q^7*x^3+155*q^9+695*q^8*x+67*q^7*x^2+4*q^6*x^3+137*q^8+471*q^7*x+9*q^6*x^2+q^5*x^3+112*q^7+292*q^6*x-13*q^5*x^2+85*q^6+170*q^5*x-12*q^4*x^2+59*q^5+92*q^4*x-5*q^3*x^2+38*q^4+46*q^3*x-q^2*x^2+22*q^3+19*q^2*x+11*q^2+6*q*x+4*q+x+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q+1)/(q^2+2*q+1)/(q^4+2*q^2+1)/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/q^14/x^2
+N1(0,0,0,0)*(q^65*x^4+13*q^64*x^4+83*q^63*x^4-q^63*x^3+348*q^62*x^4-11*q^62*x^3+1082*q^61*x^4-63*q^61*x^3+2659*q^60*x^4-q^61*x^2-248*q^60*x^3+5356*q^59*x^4-7*q^60*x^2-749*q^59*x^3+9011*q^58*x^4-22*q^59*x^2-1840*q^58*x^3+12685*q^57*x^4-37*q^58*x^2-3820*q^57*x^3+14563*q^56*x^4-18*q^57*x^2-6876*q^56*x^3+12274*q^55*x^4+79*q^56*x^2-10882*q^55*x^3+3593*q^54*x^4-q^56*x+248*q^55*x^2-15155*q^54*x^3-12725*q^53*x^4-8*q^55*x+354*q^54*x^2-18283*q^53*x^3-36242*q^52*x^4-33*q^54*x+148*q^53*x^2-18178*q^52*x^3-64414*q^51*x^4-93*q^53*x-586*q^52*x^2-12443*q^51*x^3-92558*q^50*x^4-193*q^52*x-1799*q^51*x^2+989*q^50*x^3-114404*q^49*x^4-3*q^52-303*q^51*x-3007*q^50*x^2+23022*q^49*x^3-123373*q^48*x^4-18*q^51-339*q^50*x-3412*q^49*x^2+52552*q^48*x^3-114349*q^47*x^4-56*q^50-176*q^49*x-2256*q^48*x^2+85960*q^47*x^3-85392*q^46*x^4-119*q^49+289*q^48*x+771*q^47*x^2+117310*q^46*x^3-38815*q^45*x^4-186*q^48+1081*q^47*x+5258*q^46*x^2+139362*q^45*x^3+18775*q^44*x^4-211*q^47+2096*q^46*x+10069*q^45*x^2+145117*q^44*x^3+77594*q^43*x^4-143*q^46+3089*q^45*x+13587*q^44*x^2+129697*q^43*x^3+126681*q^42*x^4+40*q^45+3735*q^44*x+14143*q^43*x^2+92175*q^42*x^3+156224*q^41*x^4+304*q^44+3705*q^43*x+10494*q^42*x^2+36641*q^41*x^3+159676*q^40*x^4+561*q^43+2758*q^42*x+2239*q^41*x^2-28151*q^40*x^3+135277*q^39*x^4+710*q^42+825*q^41*x-9971*q^40*x^2-90406*q^39*x^3+86584*q^38*x^4+693*q^41-1925*q^40*x-24337*q^39*x^2-137757*q^38*x^3+21682*q^37*x^4+516*q^40-5064*q^39*x-38244*q^38*x^2-159969*q^37*x^3-48816*q^36*x^4+231*q^39-7983*q^38*x-48712*q^37*x^2-151557*q^36*x^3-114322*q^35*x^4-95*q^38-10059*q^37*x-53239*q^36*x^2-113420*q^35*x^3-166502*q^34*x^4-404*q^37-10864*q^36*x-50530*q^35*x^2-52656*q^34*x^3-200597*q^33*x^4-649*q^36-10276*q^35*x-41104*q^34*x^2+19287*q^33*x^3-215693*q^32*x^4-787*q^35-8471*q^34*x-27025*q^33*x^2+89839*q^32*x^3-214236*q^31*x^4-784*q^34-5864*q^33*x-11235*q^32*x^2+148201*q^31*x^3-201063*q^30*x^4-637*q^33-2990*q^32*x+3529*q^31*x^2+187803*q^30*x^3-181979*q^29*x^4-395*q^32-375*q^31*x+15088*q^30*x^2+206543*q^29*x^3-162112*q^28*x^4-147*q^31+1593*q^30*x+22275*q^29*x^2+206751*q^28*x^3-144700*q^27*x^4+29*q^30+2772*q^29*x+24716*q^28*x^2+193523*q^27*x^3-130827*q^26*x^4+113*q^29+3307*q^28*x+23191*q^27*x^2+173642*q^26*x^3-119953*q^25*x^4+137*q^28+3559*q^27*x+19131*q^26*x^2+153082*q^25*x^3-110706*q^24*x^4+149*q^27+3889*q^26*x+14366*q^25*x^2+136109*q^24*x^3-101573*q^23*x^4+190*q^26+4442*q^25*x+10184*q^24*x^2+123982*q^23*x^3-91378*q^22*x^4+280*q^25+5090*q^24*x+7276*q^23*x^2+115937*q^22*x^3-79581*q^21*x^4+411*q^24+5558*q^23*x+5656*q^22*x^2+109560*q^21*x^3-66397*q^20*x^4+555*q^23+5623*q^22*x+5137*q^21*x^2+102623*q^20*x^3-52675*q^19*x^4+679*q^22+5208*q^21*x+5273*q^20*x^2+93325*q^19*x^3-39560*q^18*x^4+750*q^21+4361*q^20*x+5662*q^19*x^2+81340*q^18*x^3-28074*q^17*x^4+741*q^20+3232*q^19*x+5831*q^18*x^2+67141*q^17*x^3-18835*q^16*x^4+652*q^19+2044*q^18*x+5623*q^17*x^2+52238*q^16*x^3-11988*q^15*x^4+519*q^18+1018*q^17*x+5025*q^16*x^2+38080*q^15*x^3-7301*q^14*x^4+390*q^17+285*q^16*x+4239*q^15*x^2+26058*q^14*x^3-4324*q^13*x^4+293*q^16-140*q^15*x+3418*q^14*x^2+16754*q^13*x^3-2548*q^12*x^4+230*q^15-313*q^14*x+2698*q^13*x^2+10250*q^12*x^3-1526*q^11*x^4+192*q^14-316*q^13*x+2119*q^12*x^2+6060*q^11*x^3-933*q^10*x^4+168*q^13-235*q^12*x+1671*q^11*x^2+3574*q^10*x^3-570*q^9*x^4+146*q^12-140*q^11*x+1313*q^10*x^2+2164*q^9*x^3-333*q^8*x^4+119*q^11-68*q^10*x+1008*q^9*x^2+1366*q^8*x^3-176*q^7*x^4+89*q^10-26*q^9*x+746*q^8*x^2+882*q^7*x^3-79*q^6*x^4+61*q^9-7*q^8*x+522*q^7*x^2+559*q^6*x^3-28*q^5*x^4+37*q^8-q^7*x+343*q^6*x^2+332*q^5*x^3-7*q^4*x^4+18*q^7+204*q^5*x^2+176*q^4*x^3-q^3*x^4+6*q^6+108*q^4*x^2+79*q^3*x^3+q^5+48*q^3*x^2+28*q^2*x^3+18*q^2*x^2+7*q*x^3+5*q*x^2+x^3+x^2)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^5+q^4+q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^2+2*q+1)/(q^2+1)^2/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^3/q^15
+N1(0,0,2,4)*q/x^2*(q^42*x^3+10*q^41*x^3+49*q^40*x^3-q^40*x^2+158*q^39*x^3-8*q^39*x^2+381*q^38*x^3-34*q^38*x^2+733*q^37*x^3-q^38*x-102*q^37*x^2+1169*q^36*x^3-4*q^37*x-242*q^36*x^2+1572*q^35*x^3-7*q^36*x-479*q^35*x^2+1767*q^34*x^3-7*q^35*x-820*q^34*x^2+1556*q^33*x^3-6*q^34*x-1238*q^33*x^2+764*q^32*x^3-18*q^33*x-1657*q^32*x^2-719*q^31*x^3-67*q^32*x-1953*q^31*x^2-2897*q^30*x^3-190*q^31*x-1962*q^30*x^2-5630*q^29*x^3-375*q^30*x-1524*q^29*x^2-8637*q^28*x^3-3*q^30-595*q^29*x-496*q^28*x^2-11543*q^27*x^3-4*q^29-770*q^28*x+1192*q^27*x^2-13954*q^26*x^3-7*q^28-832*q^27*x+3487*q^26*x^2-15533*q^25*x^3-8*q^27-692*q^26*x+6221*q^25*x^2-16071*q^24*x^3-18*q^26-341*q^25*x+9057*q^24*x^2-15529*q^23*x^3-26*q^25+237*q^24*x+11623*q^23*x^2-14038*q^22*x^3-41*q^24+932*q^23*x+13467*q^22*x^2-11863*q^21*x^3-42*q^23+1676*q^22*x+14351*q^21*x^2-9347*q^20*x^3-38*q^22+2325*q^21*x+14093*q^20*x^2-6843*q^19*x^3-16*q^21+2852*q^20*x+12839*q^19*x^2-4629*q^18*x^3+7*q^20+3120*q^19*x+10765*q^18*x^2-2859*q^17*x^3+37*q^19+3137*q^18*x+8301*q^17*x^2-1574*q^16*x^3+54*q^18+2866*q^17*x+5791*q^16*x^2-738*q^15*x^3+74*q^17+2427*q^16*x+3622*q^15*x^2-267*q^14*x^3+91*q^16+1901*q^15*x+1943*q^14*x^2-57*q^13*x^3+110*q^15+1422*q^14*x+827*q^13*x^2-q^12*x^3+117*q^14+1018*q^13*x+179*q^12*x^2-2*q^11*x^3+116*q^13+729*q^12*x-117*q^11*x^2-q^10*x^3+103*q^12+542*q^11*x-199*q^10*x^2+10*q^9*x^3+92*q^11+442*q^10*x-169*q^9*x^2+16*q^8*x^3+87*q^10+378*q^9*x-112*q^8*x^2+12*q^7*x^3+85*q^9+321*q^8*x-73*q^7*x^2+5*q^6*x^3+80*q^8+251*q^7*x-52*q^6*x^2+q^5*x^3+71*q^7+175*q^6*x-35*q^5*x^2+57*q^6+113*q^5*x-18*q^4*x^2+41*q^5+69*q^4*x-6*q^3*x^2+28*q^4+39*q^3*x-q^2*x^2+18*q^3+18*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q^4+1)/(q^2+1)/(q^3-q-1)/(q^2+2*q+1)/(q+1)/(q^6+q^4+q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)
-N1(0,2,2,4)*(q^44*x^3+10*q^43*x^3+49*q^42*x^3-q^42*x^2+158*q^41*x^3-8*q^41*x^2+381*q^40*x^3-34*q^40*x^2+733*q^39*x^3-q^40*x-102*q^39*x^2+1169*q^38*x^3-4*q^39*x-242*q^38*x^2+1570*q^37*x^3-7*q^38*x-479*q^37*x^2+1758*q^36*x^3-7*q^37*x-820*q^36*x^2+1533*q^35*x^3-6*q^36*x-1236*q^35*x^2+721*q^34*x^3-18*q^35*x-1647*q^34*x^2-784*q^33*x^3-67*q^34*x-1925*q^33*x^2-2980*q^32*x^3-190*q^33*x-1906*q^32*x^2-5720*q^31*x^3-373*q^32*x-1437*q^31*x^2-8716*q^30*x^3-3*q^32-596*q^31*x-382*q^30*x^2-11583*q^29*x^3-4*q^31-776*q^30*x+1321*q^29*x^2-13920*q^28*x^3-10*q^30-848*q^29*x+3615*q^28*x^2-15392*q^27*x^3-12*q^29-710*q^28*x+6324*q^27*x^2-15799*q^26*x^3-25*q^28-366*q^27*x+9094*q^26*x^2-15110*q^25*x^3-34*q^27+211*q^26*x+11555*q^25*x^2-13465*q^24*x^3-59*q^26+892*q^25*x+13242*q^24*x^2-11148*q^23*x^3-68*q^25+1644*q^24*x+13950*q^23*x^2-8524*q^22*x^3-79*q^24+2299*q^23*x+13486*q^22*x^2-5954*q^21*x^3-58*q^23+2864*q^22*x+12046*q^21*x^2-3711*q^20*x^3-31*q^22+3166*q^21*x+9790*q^20*x^2-1948*q^19*x^3+21*q^21+3252*q^20*x+7202*q^19*x^2-708*q^18*x^3+61*q^20+3029*q^19*x+4589*q^18*x^2+49*q^17*x^3+111*q^19+2649*q^18*x+2375*q^17*x^2+417*q^16*x^3+145*q^18+2149*q^17*x+692*q^16*x^2+515*q^15*x^3+184*q^17+1697*q^16*x-359*q^15*x^2+465*q^14*x^3+208*q^16+1297*q^15*x-913*q^14*x^2+366*q^13*x^3+226*q^15+1014*q^14*x-1085*q^13*x^2+272*q^12*x^3+220*q^14+805*q^13*x-1039*q^12*x^2+197*q^11*x^3+208*q^13+683*q^12*x-877*q^11*x^2+137*q^10*x^3+190*q^12+599*q^11*x-686*q^10*x^2+87*q^9*x^3+177*q^11+537*q^10*x-505*q^9*x^2+47*q^8*x^3+167*q^10+461*q^9*x-352*q^8*x^2+20*q^7*x^3+156*q^9+377*q^8*x-230*q^7*x^2+6*q^6*x^3+137*q^8+290*q^7*x-135*q^6*x^2+q^5*x^3+112*q^7+206*q^6*x-67*q^5*x^2+85*q^6+136*q^5*x-26*q^4*x^2+59*q^5+82*q^4*x-7*q^3*x^2+38*q^4+44*q^3*x-q^2*x^2+22*q^3+19*q^2*x+11*q^2+6*q*x+4*q+x+1)/x^2/(q^4+1)/(q^2+1)/(q^3-q-1)/(q^2+2*q+1)/(q+1)/(q^6+q^4+q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/q
-N1(0,4,0,-2)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3316*q^36*x-1590*q^35*x^2-207*q^36-3829*q^35*x-5484*q^34*x^2-439*q^35-3804*q^34*x-10311*q^33*x^2-770*q^34-2950*q^33*x-15679*q^32*x^2-1122*q^33-1044*q^32*x-21087*q^31*x^2-1384*q^32+2013*q^31*x-26015*q^30*x^2-1416*q^31+6145*q^30*x-30023*q^29*x^2-1129*q^30+11057*q^29*x-32825*q^28*x^2-489*q^29+16300*q^28*x-34323*q^27*x^2+428*q^28+21284*q^27*x-34586*q^26*x^2+1524*q^27+25489*q^26*x-33797*q^25*x^2+2641*q^26+28459*q^25*x-32190*q^24*x^2+3670*q^25+30082*q^24*x-29986*q^23*x^2+4485*q^24+30376*q^23*x-27352*q^22*x^2+5060*q^23+29651*q^22*x-24397*q^21*x^2+5352*q^22+28151*q^21*x-21200*q^20*x^2+5415*q^21+26230*q^20*x-17852*q^19*x^2+5284*q^20+24008*q^19*x-14487*q^18*x^2+5051*q^19+21629*q^18*x-11272*q^17*x^2+4756*q^18+19037*q^17*x-8368*q^16*x^2+4443*q^17+16264*q^16*x-5891*q^15*x^2+4085*q^16+13308*q^15*x-3900*q^14*x^2+3663*q^15+10349*q^14*x-2406*q^13*x^2+3144*q^14+7563*q^13*x-1382*q^12*x^2+2550*q^13+5174*q^12*x-760*q^11*x^2+1926*q^12+3289*q^11*x-432*q^10*x^2+1344*q^11+1952*q^10*x-275*q^9*x^2+868*q^10+1099*q^9*x-189*q^8*x^2+531*q^9+622*q^8*x-122*q^7*x^2+329*q^8+383*q^7*x-65*q^6*x^2+223*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q+1)^2/q^7/(q^2+1)^2/(q^3-q-1)/(q^6+q^4+q^2+1)/(q^2+2*q+1)/(q^4+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/x
+N1(0,4,0,0)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3315*q^36*x-1590*q^35*x^2-207*q^36-3826*q^35*x-5484*q^34*x^2-439*q^35-3800*q^34*x-10311*q^33*x^2-771*q^34-2948*q^33*x-15679*q^32*x^2-1125*q^33-1048*q^32*x-21087*q^31*x^2-1388*q^32+2000*q^31*x-26015*q^30*x^2-1418*q^31+6124*q^30*x-30023*q^29*x^2-1124*q^30+11035*q^29*x-32825*q^28*x^2-473*q^29+16285*q^28*x-34323*q^27*x^2+452*q^28+21282*q^27*x-34586*q^26*x^2+1545*q^27+25510*q^26*x-33797*q^25*x^2+2648*q^26+28518*q^25*x-32190*q^24*x^2+3657*q^25+30185*q^24*x-29986*q^23*x^2+4448*q^24+30514*q^23*x-27352*q^22*x^2+4995*q^23+29818*q^22*x-24397*q^21*x^2+5257*q^22+28351*q^21*x-21200*q^20*x^2+5293*q^21+26454*q^20*x-17852*q^19*x^2+5143*q^20+24227*q^19*x-14487*q^18*x^2+4901*q^19+21825*q^18*x-11272*q^17*x^2+4609*q^18+19216*q^17*x-8368*q^16*x^2+4311*q^17+16430*q^16*x-5891*q^15*x^2+3969*q^16+13449*q^15*x-3900*q^14*x^2+3553*q^15+10455*q^14*x-2406*q^13*x^2+3037*q^14+7638*q^13*x-1382*q^12*x^2+2456*q^13+5228*q^12*x-760*q^11*x^2+1851*q^12+3329*q^11*x-432*q^10*x^2+1282*q^11+1979*q^10*x-275*q^9*x^2+813*q^10+1111*q^9*x-189*q^8*x^2+485*q^9+621*q^8*x-122*q^7*x^2+298*q^8+377*q^7*x-65*q^6*x^2+210*q^7+260*q^6*x-26*q^5*x^2+166*q^6+187*q^5*x-7*q^4*x^2+124*q^5+122*q^4*x-q^3*x^2+78*q^4+65*q^3*x+39*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^5-q^2-q-1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^4+1)/(q^2+2*q+1)/(q^6+q^4+q^2+1)/x/(q^2+1)/q^7/(q+1)^2
+N1(0,8,4,4)*(q^52*x^2+11*q^51*x^2+61*q^50*x^2-q^50*x+229*q^49*x^2-9*q^49*x+659*q^48*x^2-44*q^48*x+1553*q^47*x^2-q^48-154*q^47*x+3120*q^46*x^2-5*q^47-430*q^46*x+5478*q^45*x^2-13*q^46-1014*q^45*x+8517*q^44*x^2-24*q^45-2092*q^44*x+11759*q^43*x^2-37*q^44-3856*q^43*x+14280*q^42*x^2-63*q^43-6426*q^42*x+14758*q^41*x^2-140*q^42-9746*q^41*x+11680*q^40*x^2-345*q^41-13469*q^40*x+3668*q^39*x^2-773*q^40-16898*q^39*x-10168*q^38*x^2-1528*q^39-18977*q^38*x-29948*q^37*x^2-2650*q^38-18389*q^37*x-54897*q^36*x^2-4064*q^37-13768*q^36*x-83388*q^35*x^2-5517*q^36-3983*q^35*x-113143*q^34*x^2-6570*q^35+11527*q^34*x-141578*q^33*x^2-6703*q^34+32555*q^33*x-166235*q^32*x^2-5480*q^33+57967*q^32*x-185188*q^31*x^2-2664*q^32+85810*q^31*x-197313*q^30*x^2+1667*q^31+113515*q^30*x-202351*q^29*x^2+7124*q^30+138417*q^29*x-200771*q^28*x^2+13101*q^29+158159*q^28*x-193532*q^27*x^2+18908*q^28+171236*q^27*x-181829*q^26*x^2+23949*q^27+177174*q^26*x-166868*q^25*x^2+27825*q^26+176492*q^25*x-149705*q^24*x^2+30371*q^25+170363*q^24*x-131196*q^23*x^2+31555*q^24+160197*q^23*x-112052*q^22*x^2+31514*q^23+147328*q^22*x-92956*q^21*x^2+30486*q^22+132700*q^21*x-74625*q^20*x^2+28808*q^21+117026*q^20*x-57758*q^19*x^2+26740*q^20+100690*q^19*x-42928*q^18*x^2+24445*q^19+84148*q^18*x-30501*q^17*x^2+21883*q^18+67818*q^17*x-20622*q^16*x^2+19030*q^17+52410*q^16*x-13231*q^15*x^2+15894*q^16+38551*q^15*x-8083*q^14*x^2+12673*q^15+26905*q^14*x-4771*q^13*x^2+9584*q^14+17750*q^13*x-2794*q^12*x^2+6873*q^13+11127*q^12*x-1667*q^11*x^2+4692*q^12+6693*q^11*x-1017*q^10*x^2+3096*q^11+3972*q^10*x-616*q^9*x^2+2019*q^10+2399*q^9*x-353*q^8*x^2+1329*q^9+1506*q^8*x-182*q^7*x^2+886*q^8+966*q^7*x-80*q^6*x^2+585*q^7+605*q^6*x-28*q^5*x^2+371*q^6+352*q^5*x-7*q^4*x^2+216*q^5+182*q^4*x-q^3*x^2+112*q^4+80*q^3*x+49*q^3+28*q^2*x+18*q^2+7*q*x+5*q+x+1)/(q+1)/(q^2+2*q+1)/(q^2+1)/(q^3+q^2+q+1)/(q^9-q^6-q^4-q^2-q-1)/(q^11*x+q^10*x+q^9*x-q^9+q^8*x-q^8+q^7*x-q^7+q^6*x-q^6+q^3*x+q^2*x-q-1)/(q^4+1)/x/q^10
+N1(-4,0,-2,0)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3315*q^36*x-1590*q^35*x^2-207*q^36-3826*q^35*x-5484*q^34*x^2-439*q^35-3801*q^34*x-10311*q^33*x^2-771*q^34-2950*q^33*x-15679*q^32*x^2-1125*q^33-1047*q^32*x-21087*q^31*x^2-1387*q^32+2009*q^31*x-26015*q^30*x^2-1416*q^31+6139*q^30*x-30023*q^29*x^2-1125*q^30+11048*q^29*x-32825*q^28*x^2-482*q^29+16293*q^28*x-34323*q^27*x^2+436*q^28+21284*q^27*x-34586*q^26*x^2+1530*q^27+25492*q^26*x-33797*q^25*x^2+2642*q^26+28458*q^25*x-32190*q^24*x^2+3666*q^25+30080*q^24*x-29986*q^23*x^2+4480*q^24+30379*q^23*x-27352*q^22*x^2+5059*q^23+29656*q^22*x-24397*q^21*x^2+5354*q^22+28152*q^21*x-21200*q^20*x^2+5415*q^21+26228*q^20*x-17852*q^19*x^2+5282*q^20+24006*q^19*x-14487*q^18*x^2+5051*q^19+21625*q^18*x-11272*q^17*x^2+4759*q^18+19029*q^17*x-8368*q^16*x^2+4448*q^17+16255*q^16*x-5891*q^15*x^2+4092*q^16+13303*q^15*x-3900*q^14*x^2+3670*q^15+10348*q^14*x-2406*q^13*x^2+3147*q^14+7561*q^13*x-1382*q^12*x^2+2548*q^13+5168*q^12*x-760*q^11*x^2+1923*q^12+3282*q^11*x-432*q^10*x^2+1345*q^11+1948*q^10*x-275*q^9*x^2+874*q^10+1098*q^9*x-189*q^8*x^2+538*q^9+622*q^8*x-122*q^7*x^2+333*q^8+383*q^7*x-65*q^6*x^2+224*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^9-q^6-q^4-q^2-q-1)/(q^2+1)/(q^4+1)/x^2/(q^2+2*q+1)/q^9
-N1(-4,0,2,2)*(q^33*x^2+7*q^32*x^2+23*q^31*x^2+48*q^30*x^2-q^30*x+72*q^29*x^2-7*q^29*x+81*q^28*x^2-22*q^28*x+64*q^27*x^2-45*q^27*x+15*q^26*x^2-70*q^26*x-68*q^25*x^2-3*q^26-92*q^25*x-178*q^24*x^2-13*q^25-100*q^24*x-297*q^23*x^2-26*q^24-82*q^23*x-405*q^22*x^2-34*q^23-23*q^22*x-483*q^21*x^2-34*q^22+71*q^21*x-510*q^20*x^2-22*q^21+192*q^20*x-470*q^19*x^2+4*q^20+331*q^19*x-362*q^18*x^2+37*q^19+461*q^18*x-201*q^17*x^2+69*q^18+558*q^17*x-16*q^16*x^2+97*q^17+580*q^16*x+158*q^15*x^2+117*q^16+518*q^15*x+296*q^14*x^2+120*q^15+367*q^14*x+386*q^13*x^2+102*q^14+165*q^13*x+422*q^12*x^2+66*q^13-53*q^12*x+405*q^11*x^2+22*q^12-244*q^11*x+347*q^10*x^2-21*q^11-390*q^10*x+268*q^9*x^2-59*q^10-467*q^9*x+187*q^8*x^2-85*q^9-475*q^8*x+116*q^7*x^2-93*q^8-412*q^7*x+61*q^6*x^2-84*q^7-320*q^6*x+25*q^5*x^2-66*q^6-216*q^5*x+7*q^4*x^2-46*q^5-135*q^4*x+q^3*x^2-28*q^4-70*q^3*x-14*q^3-30*q^2*x-5*q^2-8*q*x-q-x)*q^3/(q^3-q-1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^3+q^2+q+1)/(q^4+1)/(q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^3
+N1(0,-4,-2,-2)*(3*q^48*x^4+15*q^47*x^4-2*q^47*x^3+42*q^46*x^4-14*q^46*x^3+82*q^45*x^4-51*q^45*x^3+126*q^44*x^4-q^45*x^2-126*q^44*x^3+159*q^43*x^4-q^44*x^2-235*q^43*x^3+164*q^42*x^4+7*q^43*x^2-331*q^42*x^3+117*q^41*x^4+31*q^42*x^2-358*q^41*x^3-8*q^40*x^4+73*q^41*x^2-250*q^40*x^3-224*q^39*x^4+116*q^40*x^2+16*q^39*x^3-528*q^38*x^4+3*q^40*x+139*q^39*x^2+436*q^38*x^3-891*q^37*x^4+11*q^39*x+107*q^38*x^2+947*q^37*x^3-1251*q^36*x^4+27*q^38*x+24*q^37*x^2+1476*q^36*x^3-1520*q^35*x^4+51*q^37*x-109*q^36*x^2+1903*q^35*x^3-1607*q^34*x^4+72*q^36*x-257*q^35*x^2+2141*q^34*x^3-1442*q^33*x^4+81*q^35*x-429*q^34*x^2+2061*q^33*x^3-995*q^32*x^4+54*q^34*x-588*q^33*x^2+1626*q^32*x^3-290*q^31*x^4-17*q^33*x-697*q^32*x^2+849*q^31*x^3+586*q^30*x^4+2*q^33-135*q^32*x-679*q^31*x^2-143*q^30*x^3+1491*q^29*x^4+7*q^32-271*q^31*x-491*q^30*x^2-1200*q^29*x^3+2264*q^28*x^4+11*q^31-389*q^30*x-107*q^29*x^2-2151*q^28*x^3+2774*q^27*x^4+9*q^30-440*q^29*x+402*q^28*x^2-2855*q^27*x^3+2932*q^26*x^4-6*q^29-379*q^28*x+961*q^27*x^2-3188*q^26*x^3+2706*q^25*x^4-32*q^28-205*q^27*x+1418*q^26*x^2-3110*q^25*x^3+2136*q^24*x^4-54*q^27+58*q^26*x+1680*q^25*x^2-2636*q^24*x^3+1330*q^23*x^4-58*q^26+341*q^25*x+1651*q^24*x^2-1849*q^23*x^3+438*q^22*x^4-39*q^25+578*q^24*x+1300*q^23*x^2-844*q^22*x^3-385*q^21*x^4-8*q^24+720*q^23*x+658*q^22*x^2+231*q^21*x^3-1019*q^20*x^4+16*q^23+747*q^22*x-139*q^21*x^2+1239*q^20*x^3-1407*q^19*x^4+26*q^22+638*q^21*x-923*q^20*x^2+2077*q^19*x^3-1544*q^18*x^4+33*q^21+414*q^20*x-1549*q^19*x^2+2659*q^18*x^3-1461*q^17*x^4+46*q^20+93*q^19*x-1906*q^18*x^2+2935*q^17*x^3-1223*q^16*x^4+60*q^19-261*q^18*x-1934*q^17*x^2+2905*q^16*x^3-919*q^15*x^4+65*q^18-569*q^17*x-1673*q^16*x^2+2631*q^15*x^3-626*q^14*x^4+50*q^17-723*q^16*x-1243*q^15*x^2+2191*q^14*x^3-385*q^13*x^4+17*q^16-714*q^15*x-783*q^14*x^2+1675*q^13*x^3-208*q^12*x^4-13*q^15-579*q^14*x-408*q^13*x^2+1173*q^12*x^3-94*q^11*x^4-26*q^14-404*q^13*x-153*q^12*x^2+751*q^11*x^3-33*q^10*x^4-27*q^13-238*q^12*x-10*q^11*x^2+435*q^10*x^3-8*q^9*x^4-29*q^12-124*q^11*x+56*q^10*x^2+222*q^9*x^3-q^8*x^4-37*q^11-55*q^10*x+62*q^9*x^2+96*q^8*x^3-48*q^10-22*q^9*x+38*q^8*x^2+33*q^7*x^3-59*q^9-10*q^8*x+13*q^7*x^2+8*q^6*x^3-67*q^8-15*q^7*x+2*q^6*x^2+q^5*x^3-69*q^7-22*q^6*x-63*q^6-21*q^5*x-51*q^5-13*q^4*x-37*q^4-5*q^3*x-24*q^3-q^2*x-13*q^2-5*q-1)/(q^4+1)/(q^3+q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q+1)^2/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/q^14/x^4
-N1(0,-4,2,0)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*(q^6*x-1)*(q^2+q+1)/q^2/x^3/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)
-N1(0,-2,-2,0)*(q^65*x^4+9*q^64*x^4-q^64*x^3+45*q^63*x^4-11*q^63*x^3+159*q^62*x^4-58*q^62*x^3+434*q^61*x^4+q^62*x^2-209*q^61*x^3+964*q^60*x^4+10*q^61*x^2-586*q^60*x^3+1799*q^59*x^4+54*q^60*x^2-1352*q^59*x^3+2876*q^58*x^4+198*q^59*x^2-2641*q^58*x^3+3987*q^57*x^4+550*q^58*x^2-4408*q^57*x^3+4818*q^56*x^4-5*q^58*x+1240*q^57*x^2-6252*q^56*x^3+5039*q^55*x^4-31*q^57*x+2344*q^56*x^2-7380*q^55*x^3+4390*q^54*x^4-106*q^56*x+3767*q^55*x^2-6849*q^54*x^3+2700*q^53*x^4-268*q^55*x+5126*q^54*x^2-4053*q^53*x^3-180*q^52*x^4-3*q^55-529*q^54*x+5699*q^53*x^2+779*q^52*x^3-4486*q^51*x^4-19*q^54-834*q^53*x+4564*q^52*x^2+6478*q^51*x^3-10620*q^50*x^4-67*q^53-1046*q^52*x+895*q^51*x^2+11354*q^50*x^3-19102*q^49*x^4-170*q^52-964*q^51*x-5575*q^50*x^2+14028*q^49*x^3-30363*q^48*x^4-337*q^51-441*q^50*x-14182*q^49*x^2+14311*q^48*x^3-44482*q^47*x^4-548*q^50+524*q^49*x-23247*q^48*x^2+13590*q^47*x^3-60991*q^46*x^4-745*q^49+1793*q^48*x-30384*q^47*x^2+14611*q^46*x^3-78804*q^45*x^4-841*q^48+3185*q^47*x-33251*q^46*x^2+20742*q^45*x^3-96269*q^44*x^4-743*q^47+4657*q^46*x-30268*q^45*x^2+35048*q^44*x^3-111328*q^43*x^4-362*q^46+6346*q^45*x-21209*q^44*x^2+59372*q^43*x^3-121770*q^42*x^4+370*q^45+8394*q^44*x-7442*q^43*x^2+93457*q^42*x^3-125552*q^41*x^4+1480*q^44+10643*q^43*x+8201*q^42*x^2+134447*q^41*x^3-121166*q^40*x^4+2898*q^43+12390*q^42*x+21742*q^41*x^2+176984*q^40*x^3-108031*q^39*x^4+4377*q^42+12463*q^41*x+28761*q^40*x^2+214049*q^39*x^3-86794*q^38*x^4+5485*q^41+9586*q^40*x+25547*q^39*x^2+238422*q^38*x^3-59311*q^37*x^4+5702*q^40+3030*q^39*x+10412*q^38*x^2+244370*q^37*x^3-28252*q^36*x^4+4643*q^39-6989*q^38*x-15153*q^37*x^2+229156*q^36*x^3+3446*q^35*x^4+2293*q^38-19058*q^37*x-46449*q^36*x^2+193799*q^35*x^3+33046*q^34*x^4-912*q^37-30920*q^36*x-76787*q^35*x^2+142747*q^34*x^3+58308*q^33*x^4-4215*q^36-40049*q^35*x-99558*q^34*x^2+82588*q^33*x^3+77649*q^32*x^4-6843*q^35-44466*q^34*x-110421*q^33*x^2+20350*q^32*x^3+90248*q^31*x^4-8289*q^34-43179*q^33*x-108271*q^32*x^2-38016*q^31*x^3+96089*q^30*x^4-8413*q^33-36490*q^32*x-95312*q^31*x^2-88545*q^30*x^3+95842*q^29*x^4-7360*q^32-25632*q^31*x-75494*q^30*x^2-129317*q^29*x^3+90594*q^28*x^4-5409*q^31-12560*q^30*x-53395*q^29*x^2-159860*q^28*x^3+81605*q^27*x^4-2894*q^30+829*q^29*x-32419*q^28*x^2-180409*q^27*x^3+70192*q^26*x^4-193*q^29+12830*q^28*x-14495*q^27*x^2-191449*q^26*x^3+57659*q^25*x^4+2281*q^28+22538*q^27*x+527*q^26*x^2-193600*q^25*x^3+45182*q^24*x^4+4166*q^27+29641*q^26*x+13662*q^25*x^2-187666*q^24*x^3+33688*q^23*x^4+5304*q^26+34587*q^25*x+26487*q^24*x^2-174688*q^23*x^3+23798*q^22*x^4+5827*q^25+37994*q^24*x+39592*q^23*x^2-155968*q^22*x^3+15833*q^21*x^4+6085*q^24+40539*q^23*x+52704*q^22*x^2-133114*q^21*x^3+9846*q^20*x^4+6420*q^23+42442*q^22*x+64119*q^21*x^2-108087*q^20*x^3+5668*q^19*x^4+6947*q^22+43580*q^21*x+72003*q^20*x^2-83110*q^19*x^3+2980*q^18*x^4+7505*q^21+43390*q^20*x+74587*q^19*x^2-60308*q^18*x^3+1403*q^17*x^4+7780*q^20+41387*q^19*x+71456*q^18*x^2-41216*q^17*x^3+575*q^16*x^4+7514*q^19+37283*q^18*x+63191*q^17*x^2-26503*q^16*x^3+197*q^15*x^4+6659*q^18+31460*q^17*x+51744*q^16*x^2-16044*q^15*x^3+53*q^14*x^4+5386*q^17+24716*q^16*x+39211*q^15*x^2-9198*q^14*x^3+10*q^13*x^4+3979*q^16+18094*q^15*x+27622*q^14*x^2-5083*q^13*x^3+q^12*x^4+2690*q^15+12354*q^14*x+18090*q^13*x^2-2797*q^12*x^3+1659*q^14+7899*q^13*x+11117*q^12*x^2-1589*q^11*x^3+927*q^13+4770*q^12*x+6501*q^11*x^2-944*q^10*x^3+472*q^12+2799*q^11*x+3748*q^10*x^2-571*q^9*x^3+234*q^11+1686*q^10*x+2215*q^9*x^2-333*q^8*x^3+133*q^10+1093*q^9*x+1376*q^8*x^2-176*q^7*x^3+92*q^9+756*q^8*x+883*q^7*x^2-79*q^6*x^3+63*q^8+522*q^7*x+559*q^6*x^2-28*q^5*x^3+34*q^7+343*q^6*x+332*q^5*x^2-7*q^4*x^3+12*q^6+204*q^5*x+176*q^4*x^2-q^3*x^3+2*q^5+108*q^4*x+79*q^3*x^2+48*q^3*x+28*q^2*x^2+18*q^2*x+7*q*x^2+5*q*x+x^2+x)/(q^5+q^4+2*q^3+2*q^2+q+1)/(q^15+q^14+2*q^13+q^12-q^11-2*q^10-4*q^9-3*q^8-q^7+2*q^5+2*q^4+2*q^3+2*q^2+q+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q+1)/(q^4+1)^2/(q^3-q-1)/x^3/q^13
-N1(0,-2,0,0)/q^8*(q^43*x^4+7*q^42*x^4+23*q^41*x^4+50*q^40*x^4-q^40*x^3+82*q^39*x^4-7*q^39*x^3+108*q^38*x^4-23*q^38*x^3+118*q^37*x^4-50*q^37*x^3+105*q^36*x^4+2*q^37*x^2-88*q^36*x^3+60*q^35*x^4+5*q^36*x^2-135*q^35*x^3-25*q^34*x^4+7*q^35*x^2-190*q^34*x^3-158*q^33*x^4+q^35*x+q^34*x^2-236*q^33*x^3-339*q^32*x^4+3*q^34*x-14*q^33*x^2-244*q^32*x^3-551*q^31*x^4+6*q^33*x-38*q^32*x^2-186*q^31*x^3-764*q^30*x^4+6*q^32*x-55*q^31*x^2-41*q^30*x^3-949*q^29*x^4+q^31*x-53*q^30*x^2+194*q^29*x^3-1089*q^28*x^4-11*q^30*x-36*q^29*x^2+503*q^28*x^3-1171*q^27*x^4-17*q^29*x+851*q^27*x^3-1181*q^26*x^4-q^29-13*q^28*x+49*q^27*x^2+1187*q^26*x^3-1106*q^25*x^4-3*q^28+10*q^27*x+101*q^26*x^2+1461*q^25*x^3-946*q^24*x^4-3*q^27+33*q^26*x+132*q^25*x^2+1629*q^24*x^3-719*q^23*x^4+q^26+52*q^25*x+141*q^24*x^2+1665*q^23*x^3-455*q^22*x^4+10*q^25+51*q^24*x+113*q^23*x^2+1555*q^22*x^3-186*q^21*x^4+19*q^24+30*q^23*x+54*q^22*x^2+1321*q^21*x^3+63*q^20*x^4+20*q^23-8*q^22*x-46*q^21*x^2+1000*q^20*x^3+274*q^19*x^4+11*q^22-46*q^21*x-152*q^20*x^2+631*q^19*x^3+429*q^18*x^4-5*q^21-83*q^20*x-244*q^19*x^2+268*q^18*x^3+517*q^17*x^4-20*q^20-121*q^19*x-293*q^18*x^2-49*q^17*x^3+539*q^16*x^4-27*q^19-147*q^18*x-299*q^17*x^2-296*q^16*x^3+506*q^15*x^4-26*q^18-143*q^17*x-253*q^16*x^2-472*q^15*x^3+434*q^14*x^4-23*q^17-115*q^16*x-178*q^15*x^2-566*q^14*x^3+341*q^13*x^4-20*q^16-60*q^15*x-107*q^14*x^2-585*q^13*x^3+245*q^12*x^4-12*q^15+8*q^14*x-58*q^13*x^2-546*q^12*x^3+160*q^11*x^4+3*q^14+71*q^13*x-32*q^12*x^2-466*q^11*x^3+94*q^10*x^4+22*q^13+104*q^12*x-23*q^11*x^2-363*q^10*x^3+48*q^9*x^4+37*q^12+97*q^11*x-30*q^10*x^2-256*q^9*x^3+20*q^8*x^4+40*q^11+67*q^10*x-33*q^9*x^2-165*q^8*x^3+6*q^7*x^4+32*q^10+25*q^9*x-32*q^8*x^2-96*q^7*x^3+q^6*x^4+18*q^9-4*q^8*x-26*q^7*x^2-49*q^6*x^3+4*q^8-23*q^7*x-22*q^6*x^2-20*q^5*x^3-6*q^7-25*q^6*x-14*q^5*x^2-6*q^4*x^3-11*q^6-26*q^5*x-6*q^4*x^2-q^3*x^3-12*q^5-18*q^4*x-q^3*x^2-11*q^4-10*q^3*x-8*q^3-q^2*x-4*q^2+q*x-q+x)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^4+1)/(q+1)/(q^6+q^4+q^2+1)/x^4/(q^3-q-1)/(q^2+1)
-N1(0,-2,2,2)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*q*(q^11*x+q^10*x-1)/(q^2+1)/x^3/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)/(q^6+q^4+q^2+1)
+N1(0,0,-4,0)*(q^55*x^2+11*q^54*x^2+59*q^53*x^2-q^53*x+207*q^52*x^2-9*q^52*x+539*q^51*x^2-42*q^51*x+1116*q^50*x^2-q^51-136*q^50*x+1914*q^49*x^2-5*q^50-344*q^49*x+2786*q^48*x^2-11*q^49-723*q^48*x+3486*q^47*x^2-14*q^48-1311*q^47*x+3758*q^46*x^2-13*q^47-2104*q^46*x+3441*q^45*x^2-24*q^46-3034*q^45*x+2510*q^44*x^2-89*q^45-3971*q^44*x+1014*q^43*x^2-268*q^44-4755*q^43*x-1046*q^42*x^2-584*q^43-5236*q^42*x-3829*q^41*x^2-990*q^42-5285*q^41*x-7698*q^40*x^2-1372*q^41-4781*q^40*x-13172*q^39*x^2-1592*q^40-3603*q^39*x-20806*q^38*x^2-1571*q^39-1601*q^38*x-31042*q^37*x^2-1368*q^38+1416*q^37*x-44044*q^36*x^2-1159*q^37+5701*q^36*x-59551*q^35*x^2-1093*q^36+11555*q^35*x-76808*q^34*x^2-1185*q^35+19372*q^34*x-94613*q^33*x^2-1220*q^34+29508*q^33*x-111486*q^32*x^2-852*q^33+42139*q^32*x-125920*q^31*x^2+242*q^32+57053*q^31*x-136652*q^30*x^2+2187*q^31+73474*q^30*x-142879*q^29*x^2+4929*q^30+90031*q^29*x-144387*q^28*x^2+8232*q^29+104964*q^28*x-141537*q^27*x^2+11807*q^28+116695*q^27*x-135104*q^26*x^2+15333*q^27+124050*q^26*x-126023*q^25*x^2+18512*q^26+126651*q^25*x-115138*q^24*x^2+20973*q^25+124682*q^24*x-103071*q^23*x^2+22464*q^24+119033*q^23*x-90254*q^22*x^2+22879*q^23+110772*q^22*x-77063*q^21*x^2+22404*q^22+101103*q^21*x-63915*q^20*x^2+21322*q^21+90762*q^20*x-51275*q^19*x^2+19955*q^20+80154*q^19*x-39594*q^18*x^2+18463*q^19+69290*q^18*x-29247*q^17*x^2+16883*q^18+58190*q^17*x-20510*q^16*x^2+15158*q^17+47006*q^16*x-13552*q^15*x^2+13225*q^16+36173*q^15*x-8406*q^14*x^2+11084*q^15+26299*q^14*x-4930*q^13*x^2+8817*q^14+17944*q^13*x-2811*q^12*x^2+6600*q^13+11467*q^12*x-1637*q^11*x^2+4626*q^12+6898*q^11*x-1012*q^10*x^2+3058*q^11+3996*q^10*x-650*q^9*x^2+1950*q^10+2328*q^9*x-402*q^8*x^2+1250*q^9+1438*q^8*x-220*q^7*x^2+834*q^8+951*q^7*x-99*q^6*x^2+578*q^7+638*q^6*x-34*q^5*x^2+394*q^6+401*q^5*x-8*q^4*x^2+246*q^5+220*q^4*x-q^3*x^2+133*q^4+99*q^3*x+60*q^3+34*q^2*x+22*q^2+8*q*x+6*q+x+1)/(q^6+q^4+q^2+1)/(q^4+2*q^2+1)/(q^2+2*q+1)^2/(q^3-q-1)/(q^14*x+q^12*x-q^12+2*q^10*x-q^10+q^8*x-q^8+2*q^6*x-q^6-q^4+q^2*x-1)/(q+1)/q^16/x
-N1(0,0,0,2)*(q^53*x^2+13*q^52*x^2+82*q^51*x^2-q^51*x+335*q^50*x^2-11*q^50*x+1001*q^49*x^2-61*q^49*x+2343*q^48*x^2-q^49-228*q^48*x+4489*q^47*x^2-7*q^48-649*q^47*x+7246*q^46*x^2-22*q^47-1506*q^46*x+10014*q^45*x^2-40*q^46-2975*q^45*x+11846*q^44*x^2-47*q^45-5148*q^44*x+11606*q^43*x^2-54*q^44-7937*q^43*x+8149*q^42*x^2-140*q^43-10975*q^42*x+495*q^41*x^2-459*q^42-13564*q^41*x-11962*q^40*x^2-1162*q^41-14729*q^40*x-29179*q^39*x^2-2261*q^40-13361*q^39*x-50223*q^38*x^2-3558*q^39-8383*q^38*x-73246*q^37*x^2-4707*q^38+1051*q^37*x-95746*q^36*x^2-5301*q^37+15276*q^36*x-115007*q^35*x^2-4953*q^36+33829*q^35*x-128560*q^34*x^2-3395*q^35+55296*q^34*x-134576*q^33*x^2-565*q^34+77388*q^33*x-132185*q^32*x^2+3383*q^33+97332*q^32*x-121701*q^31*x^2+8106*q^32+112471*q^31*x-104635*q^30*x^2+13145*q^31+120788*q^30*x-83383*q^29*x^2+17924*q^30+121164*q^29*x-60682*q^28*x^2+21752*q^29+113532*q^28*x-39090*q^27*x^2+23902*q^28+98938*q^27*x-20666*q^26*x^2+23958*q^27+79429*q^26*x-6809*q^25*x^2+21995*q^26+57681*q^25*x+1889*q^24*x^2+18538*q^25+36512*q^24*x+5751*q^23*x^2+14262*q^24+18263*q^23*x+5905*q^22*x^2+9805*q^23+4504*q^22*x+3877*q^21*x^2+5654*q^22-4147*q^21*x+1086*q^20*x^2+2238*q^21-7854*q^20*x-1480*q^19*x^2-138*q^20-7620*q^19*x-3301*q^18*x^2-1353*q^19-4865*q^18*x-4191*q^17*x^2-1600*q^18-1236*q^17*x-4186*q^16*x^2-1186*q^17+2005*q^16*x-3502*q^15*x^2-466*q^16+4042*q^15*x-2485*q^14*x^2+283*q^15+4738*q^14*x-1493*q^13*x^2+812*q^14+4307*q^13*x-766*q^12*x^2+1012*q^13+3256*q^12*x-366*q^11*x^2+907*q^12+2059*q^11*x-213*q^10*x^2+639*q^11+1092*q^10*x-176*q^9*x^2+361*q^10+493*q^9*x-155*q^8*x^2+173*q^9+229*q^8*x-114*q^7*x^2+97*q^8+164*q^7*x-64*q^6*x^2+93*q^7+165*q^6*x-26*q^5*x^2+105*q^6+154*q^5*x-7*q^4*x^2+96*q^5+114*q^4*x-q^3*x^2+68*q^4+64*q^3*x+37*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/x/(q^5+q^4+q+1)/q^15/(q^2+2*q+1)^2/(q^4+1)/(q^4+2*q^2+1)/(q^3-q-1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)
-N1(0,0,4,2)*(q^43*x^3+2*q^42*x^3+6*q^41*x^3+q^41*x^2+17*q^40*x^3+2*q^40*x^2+47*q^39*x^3+4*q^39*x^2+101*q^38*x^3+2*q^38*x^2+174*q^37*x^3+q^38*x-15*q^37*x^2+245*q^36*x^3+q^37*x-55*q^36*x^2+277*q^35*x^3+2*q^36*x-125*q^35*x^2+234*q^34*x^3+q^36-q^35*x-210*q^34*x^2+85*q^33*x^3+q^35-10*q^34*x-304*q^33*x^2-178*q^32*x^3+q^34-31*q^33*x-371*q^32*x^2-542*q^31*x^3-q^33-63*q^32*x-387*q^31*x^2-976*q^30*x^3-6*q^32-93*q^31*x-307*q^30*x^2-1428*q^29*x^3-6*q^31-117*q^30*x-105*q^29*x^2-1823*q^28*x^3-10*q^30-106*q^29*x+231*q^28*x^2-2082*q^27*x^3+q^29-72*q^28*x+677*q^27*x^2-2147*q^26*x^3+4*q^28+4*q^27*x+1182*q^26*x^2-1997*q^25*x^3+18*q^27+82*q^26*x+1649*q^25*x^2-1655*q^24*x^3+15*q^26+182*q^25*x+2013*q^24*x^2-1188*q^23*x^3+15*q^25+270*q^24*x+2198*q^23*x^2-671*q^22*x^3+2*q^24+350*q^23*x+2171*q^22*x^2-181*q^21*x^3-3*q^23+395*q^22*x+1913*q^21*x^2+215*q^20*x^3-11*q^22+401*q^21*x+1472*q^20*x^2+473*q^19*x^3-9*q^21+351*q^20*x+919*q^19*x^2+583*q^18*x^3-12*q^20+280*q^19*x+359*q^18*x^2+566*q^17*x^3-9*q^19+185*q^18*x-115*q^17*x^2+460*q^16*x^3-12*q^18+107*q^17*x-435*q^16*x^2+313*q^15*x^3-3*q^17+28*q^16*x-593*q^15*x^2+167*q^14*x^3+2*q^16-34*q^15*x-602*q^14*x^2+52*q^13*x^3+11*q^15-96*q^14*x-503*q^13*x^2-21*q^12*x^3+12*q^14-135*q^13*x-348*q^12*x^2-53*q^11*x^3+5*q^13-147*q^12*x-188*q^11*x^2-56*q^10*x^3-2*q^12-132*q^11*x-62*q^10*x^2-44*q^9*x^3-10*q^11-101*q^10*x+17*q^9*x^2-28*q^8*x^3-7*q^10-68*q^9*x+50*q^8*x^2-14*q^7*x^3-6*q^9-38*q^8*x+54*q^7*x^2-5*q^6*x^3+3*q^8-18*q^7*x+43*q^6*x^2-q^5*x^3+5*q^7-3*q^6*x+28*q^5*x^2+11*q^6+4*q^5*x+14*q^4*x^2+10*q^5+6*q^4*x+5*q^3*x^2+11*q^4+3*q^3*x+q^2*x^2+7*q^3+q^2*x+5*q^2+2*q+1)/(q^6+q^4+q^2+1)/q^7/(q+1)^2/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^3/(q^2+1)/(q^4+1)
+N1(0,2,4,2)*(q^45*x^3+2*q^44*x^3+5*q^43*x^3+q^43*x^2+10*q^42*x^3+2*q^42*x^2+23*q^41*x^3+4*q^41*x^2+46*q^40*x^3+3*q^40*x^2+83*q^39*x^3+q^40*x-10*q^39*x^2+134*q^38*x^3+q^39*x-39*q^38*x^2+188*q^37*x^3+2*q^38*x-95*q^37*x^2+222*q^36*x^3+q^38-q^37*x-157*q^36*x^2+200*q^35*x^3+q^37-6*q^36*x-238*q^35*x^2+94*q^34*x^3+q^36-22*q^35*x-288*q^34*x^2-109*q^33*x^3-q^35-39*q^34*x-311*q^33*x^2-404*q^32*x^3-6*q^34-58*q^33*x-246*q^32*x^2-764*q^31*x^3-6*q^33-70*q^32*x-111*q^31*x^2-1143*q^30*x^3-9*q^32-72*q^31*x+128*q^30*x^2-1496*q^29*x^3-61*q^30*x+420*q^29*x^2-1780*q^28*x^3+5*q^30-40*q^29*x+763*q^28*x^2-1950*q^27*x^3+18*q^29-10*q^28*x+1069*q^27*x^2-1966*q^26*x^3+19*q^28+38*q^27*x+1345*q^26*x^2-1824*q^25*x^3+17*q^27+111*q^26*x+1524*q^25*x^2-1553*q^24*x^3+2*q^26+179*q^25*x+1609*q^24*x^2-1219*q^23*x^3-10*q^25+247*q^24*x+1548*q^23*x^2-896*q^22*x^3-24*q^24+278*q^23*x+1387*q^22*x^2-638*q^21*x^3-25*q^23+293*q^22*x+1148*q^21*x^2-465*q^20*x^3-30*q^22+289*q^21*x+914*q^20*x^2-377*q^19*x^3-18*q^21+285*q^20*x+720*q^19*x^2-367*q^18*x^3-16*q^20+274*q^19*x+616*q^18*x^2-417*q^17*x^3+2*q^19+246*q^18*x+595*q^17*x^2-496*q^16*x^3+11*q^18+195*q^17*x+653*q^16*x^2-566*q^15*x^3+33*q^17+135*q^16*x+767*q^15*x^2-598*q^14*x^3+37*q^16+84*q^15*x+890*q^14*x^2-576*q^13*x^3+36*q^15+60*q^14*x+990*q^13*x^2-506*q^12*x^3+21*q^14+49*q^13*x+1013*q^12*x^2-406*q^11*x^3+10*q^13+47*q^12*x+968*q^11*x^2-299*q^10*x^3-8*q^12+43*q^11*x+851*q^10*x^2-201*q^9*x^3-15*q^11+40*q^10*x+700*q^9*x^2-121*q^8*x^3-21*q^10+33*q^9*x+526*q^8*x^2-62*q^7*x^3-15*q^9+22*q^8*x+363*q^7*x^2-25*q^6*x^3-17*q^8+14*q^7*x+226*q^6*x^2-7*q^5*x^3-15*q^7+5*q^6*x+128*q^5*x^2-q^4*x^3-18*q^6+q^5*x+63*q^4*x^2-13*q^5-4*q^4*x+25*q^3*x^2-11*q^4-3*q^3*x+7*q^2*x^2-7*q^3-2*q^2*x+q*x^2-7*q^2-4*q-2)/(q^6+q^4+q^2+1)/(q^3-q-1)/(q^2+1)/(q^4+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)^2/q^9/x^3
-N1(0,4,0,2)*(q^49*x^2+10*q^48*x^2+50*q^47*x^2-q^47*x+168*q^46*x^2-8*q^46*x+430*q^45*x^2-35*q^45*x+893*q^44*x^2-q^45-110*q^44*x+1560*q^43*x^2-4*q^44-276*q^43*x+2340*q^42*x^2-8*q^43-582*q^42*x+3038*q^41*x^2-11*q^42-1070*q^41*x+3384*q^40*x^2-13*q^41-1751*q^40*x+3088*q^39*x^2-26*q^40-2576*q^39*x+1895*q^38*x^2-79*q^39-3421*q^38*x-363*q^37*x^2-215*q^38-4082*q^37*x-3731*q^36*x^2-448*q^37-4310*q^36*x-8120*q^35*x^2-773*q^36-3833*q^35*x-13323*q^34*x^2-1116*q^35-2428*q^34*x-19062*q^33*x^2-1386*q^34+49*q^33*x-25049*q^32*x^2-1474*q^33+3633*q^32*x-31031*q^31*x^2-1316*q^32+8198*q^31*x-36794*q^30*x^2-867*q^31+13480*q^30*x-42147*q^29*x^2-191*q^30+19093*q^29*x-46899*q^28*x^2+650*q^29+24719*q^28*x-50841*q^27*x^2+1549*q^28+30040*q^27*x-53732*q^26*x^2+2495*q^27+34934*q^26*x-55301*q^25*x^2+3440*q^26+39230*q^25*x-55280*q^24*x^2+4418*q^25+42923*q^24*x-53484*q^23*x^2+5374*q^24+45801*q^23*x-49904*q^22*x^2+6321*q^23+47762*q^22*x-44761*q^21*x^2+7194*q^22+48427*q^21*x-38485*q^20*x^2+7992*q^21+47621*q^20*x-31628*q^19*x^2+8607*q^20+45064*q^19*x-24766*q^18*x^2+8978*q^19+40914*q^18*x-18414*q^17*x^2+8969*q^18+35382*q^17*x-12964*q^16*x^2+8558*q^17+29079*q^16*x-8634*q^15*x^2+7725*q^16+22549*q^15*x-5453*q^14*x^2+6586*q^15+16482*q^14*x-3292*q^13*x^2+5277*q^14+11305*q^13*x-1931*q^12*x^2+3985*q^13+7317*q^12*x-1130*q^11*x^2+2847*q^12+4495*q^11*x-679*q^10*x^2+1945*q^11+2681*q^10*x-422*q^9*x^2+1290*q^10+1596*q^9*x-261*q^8*x^2+845*q^9+981*q^8*x-149*q^7*x^2+559*q^8+629*q^7*x-72*q^6*x^2+376*q^7+411*q^6*x-27*q^5*x^2+254*q^6+260*q^5*x-7*q^4*x^2+161*q^5+149*q^4*x-q^3*x^2+91*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/(q^3+q^2+q+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^4+1)/(q^3-q-1)/(q^4+2*q^2+1)/(q^5+q^4+q+1)/q^13/x
+N1(-4,-4,-4,-2)*(q^52*x^3+11*q^51*x^3+61*q^50*x^3-q^50*x^2+227*q^49*x^3-9*q^49*x^2+638*q^48*x^3-44*q^48*x^2+1441*q^47*x^3-q^48*x-151*q^47*x^2+2719*q^46*x^3-5*q^47*x-403*q^46*x^2+4391*q^45*x^3-13*q^46*x-885*q^45*x^2+6138*q^44*x^3-23*q^45*x-1666*q^44*x^2+7393*q^43*x^3-36*q^44*x-2772*q^43*x^2+7418*q^42*x^3-76*q^43*x-4162*q^42*x^2+5458*q^41*x^3-q^43-208*q^42*x-5707*q^41*x^2+920*q^40*x^3-4*q^42-541*q^41*x-7146*q^40*x^2-6486*q^39*x^3-7*q^41-1170*q^40*x-8078*q^39*x^2-16659*q^38*x^3-7*q^40-2122*q^39*x-7949*q^38*x^2-29072*q^37*x^3-4*q^39-3265*q^38*x-6137*q^37*x^2-42803*q^36*x^3-10*q^38-4325*q^37*x-2068*q^36*x^2-56640*q^35*x^3-52*q^37-4908*q^36*x+4572*q^35*x^2-69261*q^34*x^3-162*q^36-4617*q^35*x+13664*q^34*x^2-79462*q^33*x^3-334*q^35-3152*q^34*x+24629*q^33*x^2-86359*q^32*x^3-501*q^34-443*q^33*x+36462*q^32*x^2-89464*q^31*x^3-568*q^33+3354*q^32*x+47986*q^31*x^2-88648*q^30*x^3-456*q^32+7864*q^31*x+57922*q^30*x^2-84100*q^29*x^3-165*q^31+12652*q^30*x+65263*q^29*x^2-76311*q^28*x^3+227*q^30+17149*q^29*x+69255*q^28*x^2-66015*q^27*x^3+612*q^29+20863*q^28*x+69689*q^27*x^2-54082*q^26*x^3+915*q^28+23340*q^27*x+66679*q^26*x^2-41426*q^25*x^3+1126*q^27+24448*q^26*x+60830*q^25*x^2-28941*q^24*x^3+1281*q^26+24240*q^25*x+52792*q^24*x^2-17437*q^23*x^3+1402*q^25+23023*q^24*x+43368*q^23*x^2-7603*q^22*x^3+1454*q^24+21095*q^23*x+33185*q^22*x^2+40*q^21*x^3+1401*q^23+18754*q^22*x+22990*q^21*x^2+5238*q^20*x^3+1262*q^22+16144*q^21*x+13321*q^20*x^2+8077*q^19*x^3+1109*q^21+13382*q^20*x+4882*q^19*x^2+8943*q^18*x^3+1014*q^20+10466*q^19*x-1837*q^18*x^2+8392*q^17*x^3+994*q^19+7501*q^18*x-6360*q^17*x^2+7010*q^16*x^3+991*q^18+4640*q^17*x-8726*q^16*x^2+5294*q^15*x^3+930*q^17+2165*q^16*x-9149*q^15*x^2+3608*q^14*x^3+778*q^16+270*q^15*x-8235*q^14*x^2+2202*q^13*x^3+557*q^15-910*q^14*x-6548*q^13*x^2+1218*q^12*x^3+325*q^14-1400*q^13*x-4686*q^12*x^2+661*q^11*x^3+147*q^13-1348*q^12*x-3002*q^11*x^2+409*q^10*x^3+58*q^12-996*q^11*x-1732*q^10*x^2+299*q^9*x^3+41*q^11-586*q^10*x-926*q^9*x^2+220*q^8*x^3+55*q^10-292*q^9*x-521*q^8*x^2+140*q^7*x^3+65*q^9-166*q^8*x-360*q^7*x^2+71*q^6*x^3+57*q^8-147*q^7*x-288*q^6*x^2+27*q^5*x^3+37*q^7-150*q^6*x-219*q^5*x^2+7*q^4*x^3+18*q^6-126*q^5*x-140*q^4*x^2+q^3*x^3+6*q^5-83*q^4*x-71*q^3*x^2+q^4-42*q^3*x-27*q^2*x^2-17*q^2*x-7*q*x^2-5*q*x-x^2-x)/(q+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^4+1)/(q^3+q^2+q+1)/(q^9-q^6-q^4-q^2-q-1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/q^14/x^3
+N1(-4,-4,-4,0)*(q^55*x^3+13*q^54*x^3+83*q^53*x^3-q^53*x^2+348*q^52*x^3-11*q^52*x^2+1083*q^51*x^3-62*q^51*x^2+2678*q^50*x^3-q^51*x-238*q^50*x^2+5490*q^49*x^3-7*q^50*x-700*q^49*x^2+9593*q^48*x^3-23*q^49*x-1686*q^48*x^2+14532*q^47*x^3-48*q^48*x-3476*q^47*x^2+19205*q^46*x^3-77*q^47*x-6329*q^46*x^2+21951*q^45*x^3-127*q^46*x-10387*q^45*x^2+20829*q^44*x^3-q^46-281*q^45*x-15530*q^44*x^2+13981*q^43*x^3-4*q^45-720*q^44*x-21204*q^43*x^2-27*q^42*x^3-6*q^44-1669*q^43*x-26296*q^42*x^2-21919*q^41*x^3-3*q^43-3252*q^42*x-29147*q^41*x^2-51472*q^40*x^3+4*q^42-5351*q^41*x-27743*q^40*x^2-87382*q^39*x^3+q^41-7525*q^40*x-20082*q^39*x^2-127367*q^38*x^3-44*q^40-9096*q^39*x-4656*q^38*x^2-168548*q^37*x^3-150*q^39-9343*q^38*x+19076*q^37*x^2-207992*q^36*x^3-281*q^38-7723*q^37*x+50399*q^36*x^2-243216*q^35*x^3-333*q^37-4086*q^36*x+87369*q^35*x^2-272471*q^34*x^3-187*q^36+1277*q^35*x+127118*q^34*x^2-294772*q^33*x^3+185*q^35+7785*q^34*x+166355*q^33*x^2-309830*q^32*x^3+667*q^34+14795*q^33*x+201959*q^32*x^2-317969*q^31*x^3+1049*q^33+21666*q^32*x+231589*q^31*x^2-319925*q^30*x^3+1155*q^32+27825*q^31*x+253973*q^30*x^2-316495*q^29*x^3+954*q^31+32777*q^30*x+268982*q^29*x^2-308251*q^28*x^3+574*q^30+36326*q^29*x+277333*q^28*x^2-295515*q^27*x^3+197*q^29+38614*q^28*x+280104*q^27*x^2-278533*q^26*x^3-86*q^28+40136*q^27*x+278248*q^26*x^2-257692*q^25*x^3-318*q^27+41337*q^26*x+272334*q^25*x^2-233618*q^24*x^3-584*q^26+42455*q^25*x+262675*q^24*x^2-207131*q^23*x^3-877*q^25+43304*q^24*x+249215*q^23*x^2-179125*q^22*x^3-1077*q^24+43522*q^23*x+232050*q^22*x^2-150551*q^21*x^3-1079*q^23+42696*q^22*x+211377*q^21*x^2-122497*q^20*x^3-916*q^22+40777*q^21*x+188077*q^20*x^2-96165*q^19*x^3-743*q^21+37921*q^20*x+162950*q^19*x^2-72673*q^18*x^3-713*q^20+34538*q^19*x+137173*q^18*x^2-52790*q^17*x^3-852*q^19+30813*q^18*x+111619*q^17*x^2-36787*q^16*x^3-1044*q^18+26947*q^17*x+87534*q^16*x^2-24479*q^15*x^3-1131*q^17+22988*q^16*x+65783*q^15*x^2-15440*q^14*x^3-1024*q^16+19098*q^15*x+47290*q^14*x^2-9194*q^13*x^3-750*q^15+15324*q^14*x+32365*q^13*x^2-5238*q^12*x^3-428*q^14+11756*q^13*x+21070*q^12*x^2-2982*q^11*x^3-190*q^13+8484*q^12*x+12998*q^11*x^2-1790*q^10*x^3-91*q^12+5685*q^11*x+7659*q^10*x^2-1133*q^9*x^3-92*q^11+3543*q^10*x+4420*q^9*x^2-702*q^8*x^3-119*q^10+2135*q^9*x+2633*q^8*x^2-388*q^7*x^3-122*q^9+1346*q^8*x+1679*q^7*x^2-177*q^6*x^3-94*q^8+923*q^7*x+1110*q^6*x^2-62*q^5*x^3-55*q^7+650*q^6*x+700*q^5*x^2-15*q^4*x^3-24*q^6+420*q^5*x+388*q^4*x^2-2*q^3*x^3-7*q^5+234*q^4*x+177*q^3*x^2-q^4+107*q^3*x+62*q^2*x^2+40*q^2*x+15*q*x^2+11*q*x+2*x^2+2*x)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q+1)^2/(q^7-q^5-q^4+q^3-q-1)/(q^4+2*q^3+2*q^2+2*q+1)/x^3/q^14/(q^2+1)
+N1(-4,-4,-4,2)/q^6*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^11*x+q^10*x+q^9*x-q^9+q^8*x-q^8+q^7*x-q^7+q^6*x-q^6+q^3*x+q^2*x-q-1)/(q^7-q^5-q^4+q^3-q-1)/(q+1)^2/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^2+1)/x^2
+N1(-4,-4,-2,-2)*(q^42*x^3+5*q^41*x^3+12*q^40*x^3+q^40*x^2+16*q^39*x^3+5*q^39*x^2+8*q^38*x^3+15*q^38*x^2-12*q^37*x^3+q^38*x+32*q^37*x^2-29*q^36*x^3+4*q^37*x+53*q^36*x^2-21*q^35*x^3+10*q^36*x+68*q^35*x^2+20*q^34*x^3+12*q^35*x+53*q^34*x^2+78*q^33*x^3+q^34*x-13*q^33*x^2+123*q^32*x^3-25*q^33*x-133*q^32*x^2+124*q^31*x^3-53*q^32*x-286*q^31*x^2+67*q^30*x^3-q^32-68*q^31*x-433*q^30*x^2-44*q^29*x^3-3*q^31-51*q^30*x-519*q^29*x^2-203*q^28*x^3-5*q^30-15*q^29*x-519*q^28*x^2-407*q^27*x^3-5*q^29+29*q^28*x-379*q^27*x^2-642*q^26*x^3+q^28+46*q^27*x-122*q^26*x^2-862*q^25*x^3+12*q^27+52*q^26*x+266*q^25*x^2-993*q^24*x^3+22*q^26+52*q^25*x+721*q^24*x^2-966*q^23*x^3+25*q^25+77*q^24*x+1194*q^23*x^2-757*q^22*x^3+19*q^24+104*q^23*x+1566*q^22*x^2-395*q^21*x^3+9*q^23+123*q^22*x+1751*q^21*x^2+62*q^20*x^3+2*q^22+111*q^21*x+1668*q^20*x^2+547*q^19*x^3-2*q^21+94*q^20*x+1324*q^19*x^2+998*q^18*x^3-8*q^20+69*q^19*x+737*q^18*x^2+1360*q^17*x^3-18*q^19+67*q^18*x+11*q^17*x^2+1586*q^16*x^3-30*q^18+60*q^17*x-772*q^16*x^2+1651*q^15*x^3-38*q^17+41*q^16*x-1466*q^15*x^2+1562*q^14*x^3-34*q^16-26*q^15*x-1993*q^14*x^2+1355*q^13*x^3-20*q^15-110*q^14*x-2269*q^13*x^2+1081*q^12*x^3-7*q^14-193*q^13*x-2289*q^12*x^2+793*q^11*x^3+q^13-242*q^12*x-2088*q^11*x^2+535*q^10*x^3+8*q^12-257*q^11*x-1749*q^10*x^2+331*q^9*x^3+17*q^11-234*q^10*x-1350*q^9*x^2+184*q^8*x^3+26*q^10-191*q^9*x-957*q^8*x^2+87*q^7*x^3+33*q^9-139*q^8*x-618*q^7*x^2+32*q^6*x^3+38*q^8-90*q^7*x-363*q^6*x^2+8*q^5*x^3+40*q^7-48*q^6*x-192*q^5*x^2+q^4*x^3+37*q^6-20*q^5*x-88*q^4*x^2+30*q^5-6*q^4*x-32*q^3*x^2+22*q^4-q^3*x-8*q^2*x^2+15*q^3-q*x^2+9*q^2+4*q+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^4+1)^2/(q+1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3-q-1)/q^9/x^4
+N1(-4,-4,2,2)*q^3*(q^7+q^6-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^3+q^2+q+1)/(q^4+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3-q-1)/x^3
-N1(-4,-2,-4,-2)*(q^50*x^2+11*q^49*x^2+61*q^48*x^2-q^48*x+228*q^47*x^2-9*q^47*x+648*q^46*x^2-44*q^46*x+1491*q^45*x^2-q^46-153*q^45*x+2882*q^44*x^2-5*q^45-421*q^44*x+4782*q^43*x^2-13*q^44-969*q^43*x+6878*q^42*x^2-23*q^43-1932*q^42*x+8546*q^41*x^2-32*q^42-3404*q^41*x+8931*q^40*x^2-49*q^41-5366*q^40*x+7132*q^39*x^2-112*q^40-7612*q^39*x+2434*q^38*x^2-305*q^39-9699*q^38*x-5494*q^37*x^2-718*q^38-10983*q^37*x-16492*q^36*x^2-1413*q^37-10690*q^36*x-29915*q^35*x^2-2334*q^36-8074*q^35*x-44747*q^34*x^2-3287*q^35-2565*q^34*x-59793*q^33*x^2-3938*q^34+6049*q^33*x-73909*q^32*x^2-3944*q^33+17493*q^32*x-86206*q^31*x^2-3057*q^32+31006*q^31*x-96179*q^30*x^2-1267*q^31+45399*q^30*x-103705*q^29*x^2+1235*q^30+59355*q^29*x-108925*q^28*x^2+4105*q^29+71596*q^28*x-112062*q^27*x^2+6998*q^28+81355*q^27*x-113247*q^26*x^2+9611*q^27+88335*q^26*x-112425*q^25*x^2+11800*q^26+92876*q^25*x-109371*q^24*x^2+13499*q^25+95465*q^24*x-103819*q^23*x^2+14777*q^24+96649*q^23*x-95645*q^22*x^2+15727*q^23+96561*q^22*x-85044*q^21*x^2+16483*q^22+95053*q^21*x-72607*q^20*x^2+17108*q^21+91659*q^20*x-59253*q^19*x^2+17590*q^20+85904*q^19*x-46037*q^18*x^2+17806*q^19+77559*q^18*x-33919*q^17*x^2+17544*q^18+66858*q^17*x-23597*q^16*x^2+16632*q^17+54627*q^16*x-15441*q^15*x^2+14987*q^16+42022*q^15*x-9504*q^14*x^2+12730*q^15+30317*q^14*x-5565*q^13*x^2+10114*q^14+20446*q^13*x-3202*q^12*x^2+7498*q^13+12922*q^12*x-1903*q^11*x^2+5193*q^12+7726*q^11*x-1200*q^10*x^2+3407*q^11+4498*q^10*x-772*q^9*x^2+2184*q^10+2671*q^9*x-467*q^8*x^2+1433*q^9+1693*q^8*x-246*q^7*x^2+987*q^8+1138*q^7*x-106*q^6*x^2+694*q^7+760*q^6*x-35*q^5*x^2+468*q^6+466*q^5*x-8*q^4*x^2+284*q^5+246*q^4*x-q^3*x^2+149*q^4+106*q^3*x+65*q^3+35*q^2*x+23*q^2+8*q*x+6*q+x+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/x^2/q^12/(q+1)^2
-N1(-4,-2,-4,2)/q^6*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^11*x+q^10*x+q^9*x-q^9+q^8*x-q^8+q^7*x-q^7+q^6*x-q^6+q^3*x+q^2*x-q-1)/(q^7-q^5-q^4+q^3-q-1)/(q+1)^2/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^2+1)/x^2
-N1(-4,0,-2,-2)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3316*q^36*x-1590*q^35*x^2-207*q^36-3829*q^35*x-5484*q^34*x^2-439*q^35-3804*q^34*x-10311*q^33*x^2-770*q^34-2950*q^33*x-15679*q^32*x^2-1122*q^33-1043*q^32*x-21087*q^31*x^2-1384*q^32+2016*q^31*x-26015*q^30*x^2-1416*q^31+6150*q^30*x-30023*q^29*x^2-1130*q^30+11063*q^29*x-32825*q^28*x^2-492*q^29+16307*q^28*x-34323*q^27*x^2+423*q^28+21293*q^27*x-34586*q^26*x^2+1518*q^27+25499*q^26*x-33797*q^25*x^2+2635*q^26+28468*q^25*x-32190*q^24*x^2+3664*q^25+30090*q^24*x-29986*q^23*x^2+4479*q^24+30385*q^23*x-27352*q^22*x^2+5054*q^23+29660*q^22*x-24397*q^21*x^2+5346*q^22+28157*q^21*x-21200*q^20*x^2+5409*q^21+26233*q^20*x-17852*q^19*x^2+5279*q^20+24011*q^19*x-14487*q^18*x^2+5048*q^19+21633*q^18*x-11272*q^17*x^2+4754*q^18+19040*q^17*x-8368*q^16*x^2+4440*q^17+16265*q^16*x-5891*q^15*x^2+4081*q^16+13308*q^15*x-3900*q^14*x^2+3660*q^15+10349*q^14*x-2406*q^13*x^2+3143*q^14+7563*q^13*x-1382*q^12*x^2+2550*q^13+5174*q^12*x-760*q^11*x^2+1926*q^12+3289*q^11*x-432*q^10*x^2+1344*q^11+1952*q^10*x-275*q^9*x^2+868*q^10+1099*q^9*x-189*q^8*x^2+531*q^9+622*q^8*x-122*q^7*x^2+329*q^8+383*q^7*x-65*q^6*x^2+223*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^5-q^2-q-1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^6+q^4+q^2+1)/(q^2+2*q+1)/(q+1)/q^9/x^2
+N2(-4,0,0,-2)*q^4/(q^7-q^5-q^4+q^3-q-1)/x^2
+N4(0,8,8,2)*(q^11*x^2+2*q^10*x^2+2*q^9*x^2+2*q^8*x^2-q^8*x+2*q^7*x^2-2*q^7*x+2*q^6*x^2-q^6*x+2*q^5*x^2-q^6-2*q^5*x+2*q^4*x^2-2*q^4*x+q^3*x^2-q^4-2*q^3*x-2*q^2*x-q^2-2*q*x-x-1)/x^2/(q^6+q^4+q^2+1)
-N4(4,16,10,2)*q^12/(q+1)/(q^7-q^5-q^4+q^3-q-1)
+N1(-4,-2,-2,0)*(q^48*x^3+12*q^47*x^3+71*q^46*x^3-q^46*x^2+277*q^45*x^3-10*q^45*x^2+805*q^44*x^3-53*q^44*x^2+1863*q^43*x^3-q^44*x-198*q^43*x^2+3575*q^42*x^3-6*q^43*x-581*q^42*x^2+5831*q^41*x^3-16*q^42*x-1412*q^41*x^2+8185*q^40*x^3-21*q^41*x-2929*q^40*x^2+9861*q^39*x^3+3*q^40*x-5288*q^39*x^2+9873*q^38*x^3+q^40+79*q^39*x-8402*q^38*x^2+7224*q^37*x^3+5*q^39+205*q^38*x-11802*q^37*x^2+1131*q^36*x^3+12*q^38+334*q^37*x-14608*q^36*x^2-8763*q^35*x^3+21*q^37+389*q^36*x-15653*q^35*x^2-22235*q^34*x^3+32*q^36+316*q^35*x-13714*q^34*x^2-38447*q^33*x^3+53*q^35+117*q^34*x-7752*q^33*x^2-56061*q^32*x^3+119*q^34-145*q^33*x+2857*q^32*x^2-73471*q^31*x^3+283*q^33-373*q^32*x+18143*q^31*x^2-89076*q^30*x^3+574*q^32-516*q^31*x+37408*q^30*x^2-101514*q^29*x^3+955*q^31-640*q^30*x+59178*q^29*x^2-109843*q^28*x^3+1297*q^30-914*q^29*x+81322*q^28*x^2-113674*q^27*x^3+1413*q^29-1585*q^28*x+101480*q^27*x^2-113198*q^26*x^3+1151*q^28-2804*q^27*x+117594*q^26*x^2-109052*q^25*x^3+475*q^27-4525*q^26*x+128348*q^25*x^2-102064*q^24*x^3-514*q^26-6477*q^25*x+133363*q^24*x^2-93011*q^23*x^3-1628*q^25-8340*q^24*x+133058*q^23*x^2-82511*q^22*x^3-2694*q^24-9829*q^23*x+128362*q^22*x^2-71097*q^21*x^3-3620*q^23-10799*q^22*x+120314*q^21*x^2-59334*q^20*x^3-4367*q^22-11223*q^21*x+109956*q^20*x^2-47822*q^19*x^3-4897*q^21-11193*q^20*x+98037*q^19*x^2-37099*q^18*x^3-5161*q^20-10813*q^19*x+85186*q^18*x^2-27557*q^17*x^3-5129*q^19-10265*q^18*x+71789*q^17*x^2-19438*q^16*x^3-4846*q^18-9656*q^17*x+58332*q^16*x^2-12875*q^15*x^3-4443*q^17-9051*q^16*x+45255*q^15*x^2-7917*q^14*x^3-4059*q^16-8393*q^15*x+33216*q^14*x^2-4495*q^13*x^3-3752*q^15-7639*q^14*x+22784*q^13*x^2-2384*q^12*x^3-3476*q^14-6710*q^13*x+14469*q^12*x^2-1235*q^11*x^3-3129*q^13-5575*q^12*x+8426*q^11*x^2-675*q^10*x^3-2638*q^12-4267*q^11*x+4512*q^10*x^2-407*q^9*x^3-2022*q^11-2918*q^10*x+2270*q^9*x^2-255*q^8*x^3-1383*q^10-1710*q^9*x+1146*q^8*x^2-148*q^7*x^3-836*q^9-798*q^8*x+636*q^7*x^2-72*q^6*x^3-446*q^8-237*q^7*x+397*q^6*x^2-27*q^5*x^3-212*q^7+27*q^6*x+254*q^5*x^2-7*q^4*x^3-90*q^6+97*q^5*x+148*q^4*x^2-q^3*x^3-32*q^5+79*q^4*x+72*q^3*x^2-8*q^4+42*q^3*x+27*q^2*x^2-q^3+17*q^2*x+7*q*x^2+5*q*x+x^2+x)/(q+1)^2/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^3+q^2+q+1)/(q^2+2*q+1)/(q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/q^9/x^3
-N1(0,-4,-4,0)*(q^67*x^3-3*q^66*x^4+11*q^66*x^3-23*q^65*x^4+61*q^65*x^3-103*q^64*x^4-q^65*x^2+229*q^64*x^3-347*q^63*x^4-9*q^64*x^2+646*q^63*x^3-958*q^62*x^4-44*q^63*x^2+1445*q^62*x^3-2237*q^61*x^4-q^63*x-152*q^62*x^2+2642*q^61*x^3-4473*q^60*x^4-5*q^62*x-405*q^61*x^2+4010*q^60*x^3-7695*q^59*x^4-12*q^61*x-880*q^60*x^2+5080*q^59*x^3-11355*q^58*x^4-18*q^60*x-1604*q^59*x^2+5328*q^58*x^3-14111*q^57*x^4-19*q^59*x-2497*q^58*x^2+4512*q^57*x^3-13890*q^56*x^4-23*q^58*x-3317*q^57*x^2+2958*q^56*x^3-8344*q^55*x^4-q^58-74*q^57*x-3701*q^56*x^2+1537*q^55*x^3+4370*q^54*x^4-4*q^57-244*q^56*x-3215*q^55*x^2+1173*q^54*x^3+24734*q^53*x^4-4*q^56-581*q^55*x-1483*q^54*x^2+2022*q^53*x^3+51259*q^52*x^4+13*q^55-998*q^54*x+1696*q^53*x^2+2805*q^52*x^3+80353*q^51*x^4+67*q^54-1190*q^53*x+6193*q^52*x^2+684*q^51*x^3+106757*q^50*x^4+161*q^53-658*q^52*x+11371*q^51*x^2-8031*q^50*x^3+124529*q^49*x^4+251*q^52+991*q^51*x+15993*q^50*x^2-26784*q^49*x^3+128420*q^48*x^4+260*q^51+3672*q^50*x+18438*q^49*x^2-57243*q^48*x^3+115266*q^47*x^4+133*q^50+6506*q^49*x+17256*q^48*x^2-98172*q^47*x^3+84956*q^46*x^4-68*q^49+7924*q^48*x+12067*q^47*x^2-144615*q^46*x^3+40741*q^45*x^4-145*q^48+6273*q^47*x+4249*q^46*x^2-188091*q^45*x^3-11155*q^44*x^4+105*q^47+696*q^46*x-2936*q^45*x^2-217817*q^44*x^3-62565*q^43*x^4+677*q^46-8134*q^45*x-5117*q^44*x^2-223111*q^43*x^3-104913*q^42*x^4+1207*q^45-17977*q^44*x+1537*q^43*x^2-196783*q^42*x^3-130948*q^41*x^4+1108*q^44-25698*q^43*x+18699*q^42*x^2-137964*q^41*x^3-136273*q^40*x^4-51*q^43-28407*q^42*x+44547*q^41*x^2-53432*q^40*x^3-120206*q^39*x^4-2155*q^42-24317*q^41*x+73760*q^40*x^2+43849*q^39*x^3-85665*q^38*x^4-4463*q^41-13173*q^40*x+98383*q^39*x^2+137352*q^38*x^3-38145*q^37*x^4-5981*q^40+3759*q^39*x+110116*q^38*x^2+210983*q^37*x^3+15727*q^36*x^4-6016*q^39+23734*q^38*x+102503*q^37*x^2+251906*q^36*x^3+69487*q^35*x^4-4534*q^38+42900*q^37*x+73550*q^36*x^2+253292*q^35*x^3+117666*q^34*x^4-2055*q^37+56685*q^36*x+26501*q^35*x^2+214774*q^34*x^3+156181*q^33*x^4+772*q^36+61129*q^35*x-30031*q^34*x^2+142775*q^33*x^3+182494*q^32*x^4+3484*q^35+54168*q^34*x-84601*q^33*x^2+48161*q^32*x^3+195713*q^31*x^4+5814*q^34+36898*q^33*x-125215*q^32*x^2-55764*q^31*x^3+196572*q^30*x^4+7474*q^33+13262*q^32*x-143182*q^31*x^2-156667*q^30*x^3+187083*q^29*x^4+8052*q^32-11121*q^31*x-134544*q^30*x^2-244312*q^29*x^3+169888*q^28*x^4+7214*q^31-31206*q^30*x-101415*q^29*x^2-312045*q^28*x^3+147647*q^27*x^4+5032*q^30-43772*q^29*x-50077*q^28*x^2-356041*q^27*x^3+122772*q^26*x^4+2126*q^29-48208*q^28*x+10271*q^27*x^2-375567*q^26*x^3+97442*q^25*x^4-603*q^28-45799*q^27*x+70770*q^26*x^2-371932*q^25*x^3+73613*q^24*x^4-2469*q^27-39086*q^26*x+123934*q^25*x^2-348749*q^24*x^3+52842*q^23*x^4-3356*q^26-30587*q^25*x+165275*q^24*x^2-310941*q^23*x^3+36041*q^22*x^4-3672*q^25-22364*q^24*x+192275*q^23*x^2-264412*q^22*x^3+23383*q^21*x^4-3985*q^24-15510*q^23*x+204628*q^22*x^2-214704*q^21*x^3+14456*q^20*x^4-4658*q^23-10363*q^22*x+203145*q^21*x^2-166558*q^20*x^3+8546*q^19*x^4-5683*q^22-6479*q^21*x+190193*q^20*x^2-123311*q^19*x^3+4876*q^18*x^4-6748*q^21-3228*q^20*x+168685*q^19*x^2-87065*q^18*x^3+2737*q^17*x^4-7461*q^20-137*q^19*x+142107*q^18*x^2-58636*q^17*x^3+1547*q^16*x^4-7566*q^19+2641*q^18*x+113565*q^17*x^2-37787*q^16*x^3+884*q^15*x^4-7047*q^18+4688*q^17*x+85963*q^16*x^2-23431*q^15*x^3+492*q^14*x^4-6080*q^17+5662*q^16*x+61451*q^15*x^2-14085*q^14*x^3+249*q^13*x^4-4896*q^16+5658*q^15*x+41509*q^14*x^2-8277*q^13*x^3+106*q^12*x^4-3696*q^15+5024*q^14*x+26567*q^13*x^2-4805*q^12*x^3+35*q^11*x^4-2629*q^14+4134*q^13*x+16266*q^12*x^2-2789*q^11*x^3+8*q^10*x^4-1784*q^13+3221*q^12*x+9655*q^11*x^2-1627*q^10*x^3+q^9*x^4-1178*q^12+2403*q^11*x+5672*q^10*x^2-940*q^9*x^3-766*q^11+1743*q^10*x+3375*q^9*x^2-517*q^8*x^3-484*q^10+1259*q^9*x+2074*q^8*x^2-256*q^7*x^3-287*q^9+925*q^8*x+1311*q^7*x^2-107*q^6*x^3-153*q^8+676*q^7*x+821*q^6*x^2-35*q^5*x^3-70*q^7+467*q^6*x+481*q^5*x^2-8*q^4*x^3-26*q^6+286*q^5*x+248*q^4*x^2-q^3*x^3-7*q^5+150*q^4*x+106*q^3*x^2-q^4+65*q^3*x+35*q^2*x^2+23*q^2*x+8*q*x^2+6*q*x+x^2+x)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^6+q^4+q^2+1)/(q^2+2*q+1)/x^3/q^18/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)/(q+1)/(q^3-q-1)
-N2(0,4,2,2)*(q^51*x^2+10*q^50*x^2+51*q^49*x^2-q^49*x+178*q^48*x^2-8*q^48*x+481*q^47*x^2-36*q^47*x+1071*q^46*x^2-q^47-118*q^46*x+2039*q^45*x^2-4*q^46-312*q^45*x+3391*q^44*x^2-9*q^45-701*q^44*x+4978*q^43*x^2-15*q^44-1383*q^43*x+6449*q^42*x^2-22*q^43-2440*q^42*x+7254*q^41*x^2-40*q^42-3892*q^41*x+6706*q^40*x^2-96*q^41-5646*q^40*x+4105*q^39*x^2-243*q^40-7445*q^39*x-1108*q^38*x^2-527*q^39-8867*q^38*x-9195*q^37*x^2-1002*q^38-9323*q^37*x-20013*q^36*x^2-1636*q^37-8164*q^36*x-32988*q^35*x^2-2361*q^36-4767*q^35*x-47178*q^34*x^2-2977*q^35+1294*q^34*x-61421*q^33*x^2-3283*q^34+10115*q^33*x-74519*q^32*x^2-3026*q^33+21395*q^32*x-85433*q^31*x^2-2082*q^32+34349*q^31*x-93426*q^30*x^2-376*q^31+47932*q^30*x-98143*q^29*x^2+1946*q^30+60803*q^29*x-99601*q^28*x^2+4709*q^29+71880*q^28*x-98106*q^27*x^2+7553*q^28+80134*q^27*x-94128*q^26*x^2+10247*q^27+85242*q^26*x-88180*q^25*x^2+12466*q^26+87010*q^25*x-80742*q^24*x^2+14130*q^25+85990*q^24*x-72235*q^23*x^2+15105*q^24+82564*q^23*x-63039*q^22*x^2+15509*q^23+77540*q^22*x-53521*q^21*x^2+15373*q^22+71224*q^21*x-44055*q^20*x^2+14889*q^21+64146*q^20*x-35015*q^19*x^2+14106*q^20+56371*q^19*x-26755*q^18*x^2+13141*q^19+48257*q^18*x-19569*q^17*x^2+11973*q^18+39921*q^17*x-13650*q^16*x^2+10646*q^17+31798*q^16*x-9057*q^15*x^2+9144*q^16+24168*q^15*x-5714*q^14*x^2+7545*q^15+17479*q^14*x-3441*q^13*x^2+5927*q^14+11952*q^13*x-2003*q^12*x^2+4417*q^13+7748*q^12*x-1157*q^11*x^2+3119*q^12+4771*q^11*x-686*q^10*x^2+2097*q^11+2838*q^10*x-423*q^9*x^2+1362*q^10+1670*q^9*x-261*q^8*x^2+872*q^9+1008*q^8*x-149*q^7*x^2+568*q^8+636*q^7*x-72*q^6*x^2+379*q^7+412*q^6*x-27*q^5*x^2+255*q^6+260*q^5*x-7*q^4*x^2+161*q^5+149*q^4*x-q^3*x^2+91*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/(q^2+1)^2/(q^2+2*q+1)/(q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^9-q^6-q^4-q^2-q-1)/(q^4+1)/q^12/x
+N2(0,4,4,4)/q^10*(q^48*x^2+12*q^47*x^2+70*q^46*x^2-q^46*x+266*q^45*x^2-10*q^45*x+746*q^44*x^2-51*q^44*x+1655*q^43*x^2-q^44-178*q^43*x+3029*q^42*x^2-6*q^43-480*q^42*x+4687*q^41*x^2-16*q^42-1067*q^41*x+6188*q^40*x^2-25*q^41-2034*q^40*x+6886*q^39*x^2-27*q^40-3409*q^39*x+6067*q^38*x^2-37*q^39-5085*q^38*x+3116*q^37*x^2-111*q^38-6769*q^37*x-2336*q^36*x^2-345*q^37-7985*q^36*x-10296*q^35*x^2-818*q^36-8137*q^35*x-20339*q^34*x^2-1512*q^35-6614*q^34*x-31628*q^33*x^2-2284*q^34-2905*q^33*x-43049*q^32*x^2-2888*q^33+3259*q^32*x-53431*q^31*x^2-3034*q^32+11774*q^31*x-61782*q^30*x^2-2495*q^31+22086*q^30*x-67455*q^29*x^2-1212*q^30+33209*q^29*x-70212*q^28*x^2+704*q^29+43855*q^28*x-70207*q^27*x^2+2980*q^28+52760*q^27*x-67904*q^26*x^2+5317*q^27+58992*q^26*x-63933*q^25*x^2+7454*q^26+62143*q^25*x-58904*q^24*x^2+9208*q^25+62360*q^24*x-53260*q^23*x^2+10410*q^24+60197*q^23*x-47241*q^22*x^2+10977*q^23+56429*q^22*x-40977*q^21*x^2+10934*q^22+51760*q^21*x-34607*q^20*x^2+10462*q^21+46784*q^20*x-28327*q^19*x^2+9781*q^20+41726*q^19*x-22363*q^18*x^2+9095*q^19+36652*q^18*x-16922*q^17*x^2+8427*q^18+31406*q^17*x-12174*q^16*x^2+7741*q^17+26017*q^16*x-8251*q^15*x^2+6937*q^16+20561*q^15*x-5234*q^14*x^2+6002*q^15+15386*q^14*x-3115*q^13*x^2+4933*q^14+10787*q^13*x-1776*q^12*x^2+3813*q^13+7071*q^12*x-1016*q^11*x^2+2746*q^12+4325*q^11*x-615*q^10*x^2+1849*q^11+2515*q^10*x-396*q^9*x^2+1184*q^10+1442*q^9*x-254*q^8*x^2+749*q^9+867*q^8*x-148*q^7*x^2+491*q^8+565*q^7*x-72*q^6*x^2+339*q^7+385*q^6*x-27*q^5*x^2+238*q^6+253*q^5*x-7*q^4*x^2+156*q^5+148*q^4*x-q^3*x^2+90*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/x/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)/(q^2+2*q+1)
+N2(0,4,6,4)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*(q^12+q^10-q^7-q^6+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^4+1)/q^2/x^2
+N2(0,6,4,4)/q^10*(q^48*x^2+12*q^47*x^2+70*q^46*x^2-q^46*x+266*q^45*x^2-10*q^45*x+746*q^44*x^2-51*q^44*x+1655*q^43*x^2-q^44-178*q^43*x+3029*q^42*x^2-6*q^43-480*q^42*x+4687*q^41*x^2-16*q^42-1067*q^41*x+6188*q^40*x^2-25*q^41-2034*q^40*x+6886*q^39*x^2-27*q^40-3409*q^39*x+6067*q^38*x^2-37*q^39-5085*q^38*x+3116*q^37*x^2-111*q^38-6769*q^37*x-2336*q^36*x^2-345*q^37-7985*q^36*x-10296*q^35*x^2-818*q^36-8137*q^35*x-20339*q^34*x^2-1512*q^35-6614*q^34*x-31628*q^33*x^2-2284*q^34-2905*q^33*x-43049*q^32*x^2-2888*q^33+3259*q^32*x-53431*q^31*x^2-3034*q^32+11774*q^31*x-61782*q^30*x^2-2495*q^31+22086*q^30*x-67455*q^29*x^2-1212*q^30+33209*q^29*x-70212*q^28*x^2+704*q^29+43855*q^28*x-70207*q^27*x^2+2980*q^28+52760*q^27*x-67904*q^26*x^2+5317*q^27+58992*q^26*x-63933*q^25*x^2+7454*q^26+62143*q^25*x-58904*q^24*x^2+9208*q^25+62360*q^24*x-53260*q^23*x^2+10410*q^24+60197*q^23*x-47241*q^22*x^2+10977*q^23+56429*q^22*x-40977*q^21*x^2+10934*q^22+51760*q^21*x-34607*q^20*x^2+10462*q^21+46784*q^20*x-28327*q^19*x^2+9781*q^20+41726*q^19*x-22363*q^18*x^2+9095*q^19+36652*q^18*x-16922*q^17*x^2+8427*q^18+31406*q^17*x-12174*q^16*x^2+7741*q^17+26017*q^16*x-8251*q^15*x^2+6937*q^16+20561*q^15*x-5234*q^14*x^2+6002*q^15+15386*q^14*x-3115*q^13*x^2+4933*q^14+10787*q^13*x-1776*q^12*x^2+3813*q^13+7071*q^12*x-1016*q^11*x^2+2746*q^12+4325*q^11*x-615*q^10*x^2+1849*q^11+2515*q^10*x-396*q^9*x^2+1184*q^10+1442*q^9*x-254*q^8*x^2+749*q^9+867*q^8*x-148*q^7*x^2+491*q^8+565*q^7*x-72*q^6*x^2+339*q^7+385*q^6*x-27*q^5*x^2+238*q^6+253*q^5*x-7*q^4*x^2+156*q^5+148*q^4*x-q^3*x^2+90*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/x/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)/(q^2+2*q+1)
-N2(4,-4,-4,-2)*(q^68*x^4+10*q^67*x^4+50*q^66*x^4-2*q^66*x^3+168*q^65*x^4-19*q^65*x^3+429*q^64*x^4-93*q^64*x^3+883*q^63*x^4-311*q^63*x^3+1514*q^62*x^4+5*q^63*x^2-797*q^62*x^3+2189*q^61*x^4+36*q^62*x^2-1663*q^61*x^3+2641*q^60*x^4+q^62*x+139*q^61*x^2-2926*q^60*x^3+2523*q^59*x^4+4*q^61*x+389*q^60*x^2-4432*q^59*x^3+1527*q^58*x^4+7*q^60*x+865*q^59*x^2-5795*q^58*x^3-478*q^57*x^4+4*q^59*x+1610*q^58*x^2-6453*q^57*x^3-3367*q^56*x^4-18*q^58*x+2602*q^57*x^2-5798*q^56*x^3-6785*q^55*x^4-68*q^57*x+3710*q^56*x^2-3400*q^55*x^3-10274*q^54*x^4-141*q^56*x+4712*q^55*x^2+866*q^54*x^3-13458*q^53*x^4-4*q^56-220*q^55*x+5289*q^54*x^2+6805*q^53*x^3-16201*q^52*x^4-20*q^55-288*q^54*x+5080*q^53*x^2+14031*q^52*x^3-18642*q^51*x^4-56*q^54-362*q^53*x+3703*q^52*x^2+22143*q^51*x^3-21075*q^50*x^4-115*q^53-508*q^52*x+815*q^51*x^2+30876*q^50*x^3-23760*q^49*x^4-184*q^52-799*q^51*x-3895*q^50*x^2+40183*q^49*x^3-26736*q^48*x^4-245*q^51-1227*q^50*x-10671*q^49*x^2+50090*q^48*x^3-29671*q^47*x^4-287*q^50-1615*q^49*x-19574*q^48*x^2+60529*q^47*x^3-31784*q^46*x^4-323*q^49-1562*q^48*x-30343*q^47*x^2+71125*q^46*x^3-31927*q^45*x^4-375*q^48-551*q^47*x-42037*q^46*x^2+80963*q^45*x^3-28885*q^44*x^4-452*q^47+1866*q^46*x-53106*q^45*x^2+88402*q^44*x^3-21824*q^43*x^4-517*q^46+5771*q^45*x-61506*q^44*x^2+90996*q^43*x^3-10753*q^42*x^4-475*q^45+10765*q^44*x-65382*q^43*x^2+85833*q^42*x^3+3190*q^41*x^4-229*q^44+15870*q^43*x-63526*q^42*x^2+70268*q^41*x^3+17785*q^40*x^4+339*q^43+19736*q^42*x-55677*q^41*x^2+42745*q^40*x^3+30176*q^39*x^4+1296*q^42+20839*q^41*x-42226*q^40*x^2+3959*q^39*x^3+37557*q^38*x^4+2665*q^41+17875*q^40*x-23910*q^39*x^2-42634*q^38*x^3+37856*q^37*x^4+4315*q^40+10186*q^39*x-1573*q^38*x^2-90426*q^37*x^3+30255*q^36*x^4+5915*q^39-1779*q^38*x+23589*q^37*x^2-131016*q^36*x^3+15420*q^35*x^4+6864*q^38-16480*q^37*x+49723*q^36*x^2-155465*q^35*x^3-4595*q^34*x^4+6545*q^37-31229*q^36*x+74121*q^35*x^2-156831*q^34*x^3-26728*q^33*x^4+4533*q^36-43058*q^35*x+93554*q^34*x^2-131391*q^33*x^3-47533*q^32*x^4+1028*q^35-49023*q^34*x+104833*q^33*x^2-80212*q^32*x^3-63954*q^31*x^4-3250*q^34-47279*q^33*x+105280*q^32*x^2-8572*q^31*x^3-74015*q^30*x^4-7190*q^33-37209*q^32*x+92975*q^31*x^2+74313*q^30*x^3-77119*q^29*x^4-9925*q^32-20123*q^31*x+66894*q^30*x^2+157543*q^29*x^3-73908*q^28*x^4-10964*q^31+1096*q^30*x+27220*q^29*x^2+230042*q^28*x^3-65872*q^27*x^4-10389*q^30+22242*q^29*x-24140*q^28*x^2+283303*q^27*x^3-54909*q^26*x^4-8461*q^29+39268*q^28*x-83197*q^27*x^2+312238*q^26*x^3-42940*q^25*x^4-5593*q^28+49252*q^27*x-143995*q^26*x^2+316332*q^25*x^3-31582*q^24*x^4-2129*q^27+51610*q^26*x-199654*q^25*x^2+298536*q^24*x^3-21923*q^23*x^4+1398*q^26+47626*q^25*x-243657*q^24*x^2+264674*q^23*x^3-14437*q^22*x^4+4473*q^25+40086*q^24*x-271147*q^23*x^2+221363*q^22*x^3-9078*q^21*x^4+6613*q^24+31760*q^23*x-279665*q^22*x^2+175197*q^21*x^3-5491*q^20*x^4+7797*q^23+24979*q^22*x-269524*q^21*x^2+131362*q^20*x^3-3224*q^19*x^4+8330*q^22+20786*q^21*x-243592*q^20*x^2+93501*q^19*x^3-1860*q^18*x^4+8770*q^21+19200*q^20*x-206775*q^19*x^2+63332*q^18*x^3-1068*q^17*x^4+9438*q^20+19261*q^19*x-164872*q^18*x^2+41044*q^17*x^3-612*q^16*x^4+10319*q^19+19714*q^18*x-123576*q^17*x^2+25643*q^16*x^3-342*q^15*x^4+11030*q^18+19349*q^17*x-87178*q^16*x^2+15600*q^15*x^3-177*q^14*x^4+11162*q^17+17548*q^16*x-58154*q^15*x^2+9342*q^14*x^3-79*q^13*x^4+10464*q^16+14375*q^15*x-36943*q^14*x^2+5567*q^13*x^3-28*q^12*x^4+9037*q^15+10523*q^14*x-22662*q^13*x^2+3324*q^12*x^3-7*q^11*x^4+7198*q^14+6817*q^13*x-13681*q^12*x^2+1976*q^11*x^3-q^10*x^4+5332*q^13+3872*q^12*x-8332*q^11*x^2+1139*q^10*x^3+3708*q^12+1888*q^11*x-5208*q^10*x^2+610*q^9*x^3+2454*q^11+773*q^10*x-3328*q^9*x^2+289*q^8*x^3+1582*q^10+279*q^9*x-2107*q^8*x^2+115*q^7*x^3+1034*q^9+153*q^8*x-1260*q^7*x^2+36*q^6*x^3+712*q^8+179*q^7*x-679*q^6*x^2+8*q^5*x^3+512*q^7+217*q^6*x-316*q^5*x^2+q^4*x^3+361*q^6+202*q^5*x-122*q^4*x^2+231*q^5+142*q^4*x-37*q^3*x^2+128*q^4+74*q^3*x-8*q^2*x^2+59*q^3+28*q^2*x-q*x^2+22*q^2+7*q*x+6*q+x+1)/q^9/(q^2+1)/(q^5+q^4+2*q^3+2*q^2+q+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^5+q^4+q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
+N2(4,-4,-2,0)/q^8/x^3/(q^2+1)^2*(q^70*x^5+11*q^69*x^5+62*q^68*x^5-2*q^68*x^4+239*q^67*x^5-19*q^67*x^4+702*q^66*x^5-95*q^66*x^4+1659*q^65*x^5-330*q^65*x^4+3251*q^64*x^5+3*q^65*x^3-885*q^64*x^4+5349*q^63*x^5+21*q^64*x^3-1939*q^63*x^4+7347*q^62*x^5+q^64*x^2+82*q^63*x^3-3597*q^62*x^4+8105*q^61*x^5+4*q^63*x^2+234*q^62*x^3-5781*q^61*x^4+6168*q^60*x^5+8*q^62*x^2+524*q^61*x^3-8165*q^60*x^4+273*q^59*x^5+11*q^61*x^2+961*q^60*x^3-10168*q^59*x^4-10029*q^58*x^5+9*q^60*x^2+1484*q^59*x^3-10970*q^58*x^4-23918*q^57*x^5+6*q^59*x^2+1950*q^58*x^3-9527*q^57*x^4-39214*q^56*x^5+21*q^58*x^2+2201*q^57*x^3-4577*q^56*x^4-52718*q^55*x^5-q^58*x+69*q^57*x^2+2129*q^56*x^3+5208*q^55*x^4-60897*q^54*x^5-4*q^57*x+143*q^56*x^2+1705*q^55*x^3+20808*q^54*x^4-60749*q^53*x^5-8*q^56*x+197*q^55*x^2+891*q^54*x^3+42163*q^53*x^4-50694*q^52*x^5-12*q^55*x+190*q^54*x^2-553*q^53*x^3+67452*q^52*x^4-31275*q^51*x^5-16*q^54*x+211*q^53*x^2-3197*q^52*x^3+92783*q^51*x^4-5387*q^50*x^5-34*q^53*x+592*q^52*x^2-7881*q^51*x^3+112552*q^50*x^4+22151*q^49*x^5-108*q^52*x+1869*q^51*x^2-15340*q^50*x^3+120547*q^49*x^4+45668*q^48*x^5-296*q^51*x+4519*q^50*x^2-25720*q^49*x^3+111588*q^48*x^4+60036*q^47*x^5-645*q^50*x+8496*q^49*x^2-37984*q^48*x^3+83084*q^47*x^4+61902*q^46*x^5-3*q^50-1123*q^49*x+12855*q^48*x^2-49706*q^47*x^3+36273*q^46*x^4+50406*q^45*x^5-18*q^49-1561*q^48*x+15766*q^47*x^2-57165*q^46*x^3-23473*q^45*x^4+27252*q^44*x^5-61*q^48-1660*q^47*x+15024*q^46*x^2-56060*q^45*x^3-87347*q^44*x^4-3813*q^43*x^5-153*q^47-1069*q^46*x+8912*q^45*x^2-42450*q^44*x^3-144635*q^43*x^4-37950*q^42*x^5-305*q^46+463*q^45*x-3067*q^44*x^2-13998*q^43*x^3-185071*q^42*x^4-70355*q^41*x^5-505*q^45+2947*q^44*x-19805*q^43*x^2+29067*q^42*x^3-200958*q^41*x^4-97312*q^40*x^5-709*q^44+6092*q^43*x-38907*q^42*x^2+83149*q^41*x^3-189011*q^40*x^4-116826*q^39*x^5-837*q^43+9351*q^42*x-57226*q^41*x^2+141347*q^40*x^3-150563*q^39*x^4-128627*q^38*x^5-787*q^42+12027*q^41*x-71564*q^40*x^2+194172*q^39*x^3-91325*q^38*x^4-133681*q^37*x^5-449*q^41+13366*q^40*x-79135*q^39*x^2+231647*q^38*x^3-19353*q^37*x^4-133494*q^36*x^5+267*q^40+12652*q^39*x-78057*q^38*x^2+245306*q^37*x^3+56371*q^36*x^4-129513*q^35*x^5+1382*q^39+9342*q^38*x-67669*q^37*x^2+230904*q^36*x^3+128162*q^35*x^4-122815*q^34*x^5+2783*q^38+3262*q^37*x-49095*q^36*x^2+189377*q^35*x^3+190048*q^34*x^4-114055*q^33*x^5+4176*q^37-5158*q^36*x-25194*q^35*x^2+127263*q^34*x^3+238606*q^33*x^4-103571*q^32*x^5+5116*q^36-14795*q^35*x-199*q^34*x^2+54530*q^33*x^3+271959*q^32*x^4-91572*q^31*x^5+5133*q^35-24038*q^34*x+21514*q^33*x^2-17267*q^32*x^3+289955*q^31*x^4-78357*q^30*x^5+3947*q^34-31180*q^33*x+36321*q^32*x^2-78394*q^31*x^3+293137*q^30*x^4-64466*q^29*x^5+1640*q^33-34852*q^32*x+42410*q^31*x^2-122257*q^30*x^3+283092*q^29*x^4-50681*q^28*x^5-1324*q^32-34341*q^31*x+39521*q^30*x^2-146989*q^29*x^3+261624*q^28*x^4-37890*q^27*x^5-4240*q^31-29655*q^30*x+28819*q^29*x^2-154134*q^28*x^3+231347*q^27*x^4-26863*q^26*x^5-6437*q^30-21490*q^29*x+12137*q^28*x^2-147977*q^27*x^3+195012*q^26*x^4-18061*q^25*x^5-7506*q^29-11170*q^28*x-8141*q^27*x^2-132846*q^26*x^3+155957*q^25*x^4-11558*q^24*x^5-7363*q^28-425*q^27*x-29661*q^26*x^2-112720*q^25*x^3+117210*q^24*x^4-7102*q^23*x^5-6184*q^27+8994*q^26*x-50113*q^25*x^2-90014*q^24*x^3+81602*q^23*x^4-4253*q^22*x^5-4276*q^26+15821*q^25*x-67690*q^24*x^2-66494*q^23*x^3+51033*q^22*x^4-2531*q^21*x^5-1988*q^25+19720*q^24*x-81058*q^23*x^2-42883*q^22*x^3+26738*q^21*x^4-1524*q^20*x^5+316*q^24+21339*q^23*x-89570*q^22*x^2-20089*q^21*x^3+9064*q^20*x^4-933*q^19*x^5+2288*q^23+21853*q^22*x-92998*q^21*x^2+1016*q^20*x^3-2303*q^19*x^4-570*q^18*x^5+3679*q^22+22299*q^21*x-91810*q^20*x^2+18876*q^19*x^3-8341*q^18*x^4-333*q^17*x^5+4437*q^21+23113*q^20*x-86884*q^19*x^2+32145*q^18*x^3-10384*q^17*x^4-176*q^16*x^5+4741*q^20+24058*q^19*x-79391*q^18*x^2+39741*q^17*x^3-9846*q^16*x^4-79*q^15*x^5+4919*q^19+24523*q^18*x-70357*q^17*x^2+41719*q^16*x^3-7971*q^15*x^4-28*q^14*x^5+5247*q^18+23953*q^17*x-60625*q^16*x^2+38969*q^15*x^3-5703*q^14*x^4-7*q^13*x^5+5773*q^17+22107*q^16*x-50775*q^15*x^2+33068*q^14*x^3-3642*q^13*x^4-q^12*x^5+6302*q^16+19082*q^15*x-41242*q^14*x^2+25657*q^13*x^3-2067*q^12*x^4+6528*q^15+15224*q^14*x-32400*q^13*x^2+18212*q^12*x^3-1023*q^11*x^4+6229*q^14+11031*q^13*x-24540*q^12*x^2+11788*q^11*x^3-425*q^10*x^4+5397*q^13+7066*q^12*x-17814*q^11*x^2+6918*q^10*x^3-139*q^9*x^4+4227*q^12+3826*q^11*x-12267*q^10*x^2+3641*q^9*x^3-32*q^8*x^4+2999*q^11+1578*q^10*x-7931*q^9*x^2+1680*q^8*x^3-4*q^7*x^4+1934*q^10+281*q^9*x-4775*q^8*x^2+653*q^7*x^3+1130*q^9-316*q^8*x-2658*q^7*x^2+200*q^6*x^3+594*q^8-486*q^7*x-1342*q^6*x^2+43*q^5*x^3+287*q^7-427*q^6*x-593*q^5*x^2+5*q^4*x^3+147*q^6-277*q^5*x-216*q^4*x^2+101*q^5-134*q^4*x-60*q^3*x^2+84*q^4-46*q^3*x-11*q^2*x^2+62*q^3-10*q^2*x-q*x^2+34*q^2-q*x+12*q+2)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^4+1)/(q^15+q^14+2*q^13+q^12-q^11-2*q^10-4*q^9-3*q^8-q^7+2*q^5+2*q^4+2*q^3+2*q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)/(q+1)^2
-N2(4,-4,2,0)*q^8*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*(q^6*x-1)*(q^2+q+1)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/x^2
+N2(4,-2,-4,-2)*(q^53*x^3+9*q^52*x^3+42*q^51*x^3-2*q^51*x^2+131*q^50*x^3-16*q^50*x^2+306*q^49*x^3-69*q^49*x^2+571*q^48*x^3-207*q^48*x^2+882*q^47*x^3+4*q^48*x-477*q^47*x^2+1140*q^46*x^3+23*q^47*x-891*q^46*x^2+1205*q^45*x^3+q^47+70*q^46*x-1387*q^45*x^2+934*q^44*x^3+3*q^46+160*q^45*x-1813*q^44*x^2+226*q^43*x^3+4*q^45+289*q^44*x-1948*q^43*x^2-946*q^42*x^3+6*q^44+432*q^43*x-1558*q^42*x^2-2523*q^41*x^3+10*q^43+529*q^42*x-443*q^41*x^2-4367*q^40*x^3+30*q^42+512*q^41*x+1526*q^40*x^2-6286*q^39*x^3+85*q^41+317*q^40*x+4386*q^39*x^2-8066*q^38*x^3+193*q^40-126*q^39*x+8028*q^38*x^2-9488*q^37*x^3+340*q^39-877*q^38*x+12137*q^37*x^2-10350*q^36*x^3+472*q^38-2004*q^37*x+16138*q^36*x^2-10524*q^35*x^3+521*q^37-3531*q^36*x+19204*q^35*x^2-10014*q^34*x^3+422*q^36-5443*q^35*x+20376*q^34*x^2-8947*q^33*x^3+166*q^35-7603*q^34*x+18740*q^33*x^2-7509*q^32*x^3-232*q^34-9701*q^33*x+13684*q^32*x^2-5891*q^31*x^3-752*q^33-11243*q^32*x+5063*q^31*x^2-4257*q^30*x^3-1382*q^32-11618*q^31*x-6741*q^30*x^2-2725*q^29*x^3-2123*q^31-10231*q^30*x-20853*q^29*x^2-1374*q^28*x^3-2937*q^30-6606*q^29*x-35996*q^28*x^2-268*q^27*x^3-3679*q^29-485*q^28*x-50640*q^27*x^2+544*q^26*x^3-4104*q^28+8143*q^27*x-63229*q^26*x^2+1049*q^25*x^3-3930*q^27+18918*q^26*x-72412*q^25*x^2+1279*q^24*x^3-2966*q^26+31095*q^25*x-77260*q^24*x^2+1302*q^23*x^3-1202*q^25+43516*q^24*x-77434*q^23*x^2+1198*q^22*x^3+1195*q^24+54808*q^23*x-73257*q^22*x^2+1023*q^21*x^3+3961*q^23+63559*q^22*x-65609*q^21*x^2+797*q^20*x^3+6804*q^22+68631*q^21*x-55698*q^20*x^2+540*q^19*x^3+9410*q^21+69432*q^20*x-44815*q^19*x^2+301*q^18*x^3+11460*q^20+66019*q^19*x-34130*q^18*x^2+131*q^17*x^3+12677*q^19+59127*q^18*x-24548*q^17*x^2+42*q^16*x^3+12883*q^18+49866*q^17*x-16653*q^16*x^2+9*q^15*x^3+12125*q^17+39615*q^16*x-10692*q^15*x^2+q^14*x^3+10606*q^16+29596*q^15*x-6570*q^14*x^2+8686*q^15+20819*q^14*x-3931*q^13*x^2+6694*q^14+13804*q^13*x-2330*q^12*x^2+4903*q^13+8720*q^12*x-1384*q^11*x^2+3447*q^12+5326*q^11*x-827*q^10*x^2+2364*q^11+3227*q^10*x-494*q^9*x^2+1601*q^10+1975*q^9*x-288*q^8*x^2+1076*q^9+1233*q^8*x-156*q^7*x^2+714*q^8+777*q^7*x-73*q^6*x^2+466*q^7+483*q^6*x-27*q^5*x^2+297*q^6+287*q^5*x-7*q^4*x^2+178*q^5+156*q^4*x-q^3*x^2+96*q^4+73*q^3*x+44*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/q^8/x/(q^2+1)/(q^4+2*q^2+1)/(q^2+2*q+1)^2/(q^3-q-1)/(q^4+1)/(q^14*x+q^12*x-q^12+2*q^10*x-q^10+q^8*x-q^8+2*q^6*x-q^6-q^4+q^2*x-1)
-N2(4,-2,-4,2)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)/(q+1)/q^6/x
+N2(4,-2,2,0)/x^2*q^8*(q^26*x^2+5*q^25*x^2+13*q^24*x^2+23*q^23*x^2-q^23*x+30*q^22*x^2-5*q^22*x+30*q^21*x^2-13*q^21*x+21*q^20*x^2-22*q^20*x+2*q^19*x^2-32*q^19*x-27*q^18*x^2-3*q^19-38*q^18*x-64*q^17*x^2-7*q^18-42*q^17*x-105*q^16*x^2-12*q^17-32*q^16*x-146*q^15*x^2-13*q^16-12*q^15*x-181*q^14*x^2-12*q^15+25*q^14*x-203*q^13*x^2-6*q^14+68*q^13*x-207*q^12*x^2+2*q^13+119*q^12*x-193*q^11*x^2+11*q^12+165*q^11*x-166*q^10*x^2+20*q^11+201*q^10*x-133*q^9*x^2+29*q^10+218*q^9*x-100*q^8*x^2+38*q^9+215*q^8*x-69*q^7*x^2+41*q^8+192*q^7*x-41*q^6*x^2+39*q^7+155*q^6*x-19*q^5*x^2+32*q^6+113*q^5*x-6*q^4*x^2+25*q^5+74*q^4*x-q^3*x^2+17*q^4+42*q^3*x+10*q^3+19*q^2*x+4*q^2+6*q*x+q+x)/(q^3-q-1)/(q^6+q^4+q^2+1)/(q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)/(q^4+1)
-N2(4,-2,2,2)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/x^3*(q^7+q^6*x+q^6-q^2-1)/(q^4+1)/(q+1)/(q^2+1)^2/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/q
-N2(4,0,0,-2)*(q^45*x^3+3*q^44*x^3+7*q^43*x^3+2*q^43*x^2+9*q^42*x^3+11*q^42*x^2+5*q^41*x^3+32*q^41*x^2-9*q^40*x^3+q^41*x+65*q^40*x^2-29*q^39*x^3+100*q^39*x^2-49*q^38*x^3-8*q^39*x+119*q^38*x^2-68*q^37*x^3-27*q^38*x+93*q^37*x^2-83*q^36*x^3-67*q^37*x+q^36*x^2-80*q^35*x^3-q^37-107*q^36*x-158*q^35*x^2-36*q^34*x^3-5*q^36-139*q^35*x-349*q^34*x^2+58*q^33*x^3-14*q^35-116*q^34*x-527*q^33*x^2+184*q^32*x^3-25*q^34-47*q^33*x-660*q^32*x^2+303*q^31*x^3-36*q^33+99*q^32*x-713*q^31*x^2+380*q^30*x^3-34*q^32+276*q^31*x-661*q^30*x^2+397*q^29*x^3-21*q^31+477*q^30*x-480*q^29*x^2+349*q^28*x^3+17*q^30+629*q^29*x-176*q^28*x^2+231*q^27*x^3+61*q^29+700*q^28*x+210*q^27*x^2+42*q^26*x^3+118*q^28+625*q^27*x+608*q^26*x^2-201*q^25*x^3+158*q^27+398*q^26*x+937*q^25*x^2-447*q^24*x^3+180*q^26+14*q^25*x+1141*q^24*x^2-637*q^23*x^3+166*q^25-430*q^24*x+1196*q^23*x^2-726*q^22*x^3+109*q^24-880*q^23*x+1102*q^22*x^2-696*q^21*x^3+21*q^23-1207*q^22*x+869*q^21*x^2-555*q^20*x^3-92*q^22-1353*q^21*x+521*q^20*x^2-335*q^19*x^3-196*q^21-1244*q^20*x+101*q^19*x^2-78*q^18*x^3-281*q^20-898*q^19*x-343*q^18*x^2+176*q^17*x^3-314*q^19-380*q^18*x-764*q^17*x^2+391*q^16*x^3-300*q^18+199*q^17*x-1115*q^16*x^2+541*q^15*x^3-229*q^17+709*q^16*x-1361*q^15*x^2+610*q^14*x^3-128*q^16+1071*q^15*x-1484*q^14*x^2+599*q^13*x^3+q^15+1239*q^14*x-1487*q^13*x^2+525*q^12*x^3+113*q^14+1226*q^13*x-1388*q^12*x^2+417*q^11*x^3+216*q^13+1069*q^12*x-1216*q^11*x^2+303*q^10*x^3+265*q^12+835*q^11*x-1001*q^10*x^2+202*q^9*x^3+291*q^11+581*q^10*x-772*q^9*x^2+121*q^8*x^3+266*q^10+366*q^9*x-555*q^8*x^2+62*q^7*x^3+235*q^9+202*q^8*x-370*q^7*x^2+25*q^6*x^3+182*q^8+100*q^7*x-228*q^6*x^2+7*q^5*x^3+139*q^7+37*q^6*x-128*q^5*x^2+q^4*x^3+92*q^6+10*q^5*x-63*q^4*x^2+60*q^5-25*q^3*x^2+33*q^4-7*q^2*x^2+19*q^3-q*x^2+9*q^2+4*q+1)/q^6/x^2/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^2+1)/(q+1)/(q^4+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
-N1(-4,0,4,2)*(q^11*x^2+2*q^10*x^2+2*q^9*x^2+2*q^8*x^2-q^8*x+2*q^7*x^2-2*q^7*x+2*q^6*x^2-q^6*x+2*q^5*x^2-q^6-2*q^5*x+2*q^4*x^2-2*q^4*x+q^3*x^2-q^4-2*q^3*x-2*q^2*x-q^2-2*q*x-x-1)*q/(q^2+1)/(q^4+1)/x^3
+N4(8,10,4,4)*(q^6*x+q^4*x-1)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/q^6/(q+1)/(q^2+1)/(q^3+q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^4+1)
+N4(8,12,10,2)*(q^42*x^4+3*q^41*x^4+10*q^40*x^4+22*q^39*x^4+39*q^38*x^4-q^38*x^3+57*q^37*x^4-7*q^37*x^3+69*q^36*x^4+q^37*x^2-23*q^36*x^3+69*q^35*x^4+2*q^36*x^2-45*q^35*x^3+49*q^34*x^4+4*q^35*x^2-80*q^34*x^3+6*q^33*x^4+q^35*x+4*q^34*x^2-112*q^33*x^3-59*q^32*x^4+2*q^34*x-2*q^33*x^2-139*q^32*x^3-143*q^31*x^4+3*q^33*x-13*q^32*x^2-137*q^31*x^3-246*q^30*x^4+4*q^32*x-25*q^31*x^2-103*q^30*x^3-364*q^29*x^4+q^31*x-39*q^30*x^2-27*q^29*x^3-485*q^28*x^4+q^31-q^30*x-47*q^29*x^2+90*q^28*x^3-595*q^27*x^4+2*q^30-12*q^29*x-49*q^28*x^2+250*q^27*x^3-680*q^26*x^4+q^29-17*q^28*x-41*q^27*x^2+426*q^26*x^3-729*q^25*x^4-27*q^27*x-23*q^26*x^2+592*q^25*x^3-741*q^24*x^4-6*q^27-23*q^26*x+8*q^25*x^2+717*q^24*x^3-716*q^23*x^4-8*q^26-19*q^25*x+37*q^24*x^2+790*q^23*x^3-655*q^22*x^4-10*q^25+q^24*x+68*q^23*x^2+793*q^22*x^3-558*q^21*x^4-5*q^24+11*q^23*x+85*q^22*x^2+745*q^21*x^3-434*q^20*x^4+21*q^22*x+92*q^21*x^2+653*q^20*x^3-297*q^19*x^4+6*q^22+22*q^21*x+87*q^20*x^2+546*q^19*x^3-163*q^18*x^4+6*q^21+24*q^20*x+84*q^19*x^2+425*q^18*x^3-46*q^17*x^4+6*q^20+20*q^19*x+74*q^18*x^2+319*q^17*x^3+45*q^16*x^4+7*q^19+16*q^18*x+63*q^17*x^2+222*q^16*x^3+107*q^15*x^4+8*q^18-q^17*x+50*q^16*x^2+149*q^15*x^3+141*q^14*x^4+7*q^17-21*q^16*x+49*q^15*x^2+86*q^14*x^3+148*q^13*x^4+5*q^16-37*q^15*x+45*q^14*x^2+33*q^13*x^3+134*q^12*x^4-q^15-40*q^14*x+42*q^13*x^2-15*q^12*x^3+107*q^11*x^4-6*q^14-26*q^13*x+23*q^12*x^2-56*q^11*x^3+77*q^10*x^4-7*q^13-14*q^12*x-4*q^11*x^2-80*q^10*x^3+50*q^9*x^4-5*q^12-2*q^11*x-37*q^10*x^2-86*q^9*x^3+29*q^8*x^4-2*q^11-10*q^10*x-56*q^9*x^2-76*q^8*x^3+14*q^7*x^4-3*q^10-13*q^9*x-62*q^8*x^2-61*q^7*x^3+5*q^6*x^4-3*q^9-23*q^8*x-55*q^7*x^2-44*q^6*x^3+q^5*x^4-6*q^8-20*q^7*x-46*q^6*x^2-28*q^5*x^3-6*q^7-25*q^6*x-33*q^5*x^2-14*q^4*x^3-9*q^6-21*q^5*x-20*q^4*x^2-5*q^3*x^3-8*q^5-19*q^4*x-8*q^3*x^2-q^2*x^3-8*q^4-10*q^3*x-2*q^2*x^2-5*q^3-6*q^2*x-4*q^2-2*q*x-2*q-x-1)/q^5/x^2/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^4+1)/(q+1)/(q^6+q^4+q^2+1)/(q^3-q-1)/(q^2+1)
+N4(8,12,10,4)/q^5*(5*q^40*x^4-q^40*x^3+17*q^39*x^4-3*q^39*x^3+37*q^38*x^4-7*q^38*x^3+59*q^37*x^4-16*q^37*x^3+75*q^36*x^4-32*q^36*x^3+80*q^35*x^4-q^36*x^2-50*q^35*x^3+68*q^34*x^4-q^35*x^2-74*q^34*x^3+34*q^33*x^4-q^34*x^2-91*q^33*x^3-26*q^32*x^4-3*q^33*x^2-103*q^32*x^3-114*q^31*x^4+q^33*x-6*q^32*x^2-88*q^31*x^3-231*q^30*x^4+4*q^32*x-9*q^31*x^2-47*q^30*x^3-367*q^29*x^4+6*q^31*x-16*q^30*x^2+29*q^29*x^3-504*q^28*x^4+8*q^30*x-17*q^29*x^2+132*q^28*x^3-627*q^27*x^4+q^29*x-17*q^28*x^2+265*q^27*x^3-725*q^26*x^4-2*q^28*x-9*q^27*x^2+403*q^26*x^3-787*q^25*x^4+2*q^28-10*q^27*x-2*q^26*x^2+529*q^25*x^3-803*q^24*x^4+q^27-10*q^26*x+7*q^25*x^2+622*q^24*x^3-765*q^23*x^4+q^26-13*q^25*x+5*q^24*x^2+679*q^23*x^3-678*q^22*x^4-2*q^25-7*q^24*x+9*q^23*x^2+687*q^22*x^3-554*q^21*x^4-q^24-13*q^23*x+10*q^22*x^2+659*q^21*x^3-409*q^20*x^4+q^23-17*q^22*x+16*q^21*x^2+597*q^20*x^3-256*q^19*x^4+4*q^22-24*q^21*x+24*q^20*x^2+533*q^19*x^3-109*q^18*x^4+q^21-23*q^20*x+42*q^19*x^2+461*q^18*x^3+18*q^17*x^4-4*q^20-20*q^19*x+61*q^18*x^2+397*q^17*x^3+111*q^16*x^4-11*q^19-9*q^18*x+88*q^17*x^2+326*q^16*x^3+164*q^15*x^4-14*q^18-q^17*x+110*q^16*x^2+265*q^15*x^3+183*q^14*x^4-10*q^17+11*q^16*x+132*q^15*x^2+200*q^14*x^3+177*q^13*x^4-q^16+21*q^15*x+136*q^14*x^2+132*q^13*x^3+154*q^12*x^4+4*q^15+28*q^14*x+126*q^13*x^2+66*q^12*x^3+119*q^11*x^4+6*q^14+41*q^13*x+90*q^12*x^2+6*q^11*x^3+82*q^10*x^4+9*q^13+47*q^12*x+41*q^11*x^2-37*q^10*x^3+51*q^9*x^4+14*q^12+44*q^11*x-11*q^10*x^2-61*q^9*x^3+29*q^8*x^4+19*q^11+16*q^10*x-51*q^9*x^2-62*q^8*x^3+14*q^7*x^4+17*q^10-11*q^9*x-71*q^8*x^2-53*q^7*x^3+5*q^6*x^4+11*q^9-42*q^8*x-69*q^7*x^2-40*q^6*x^3+q^5*x^4+q^8-56*q^7*x-57*q^6*x^2-27*q^5*x^3-7*q^7-64*q^6*x-42*q^5*x^2-14*q^4*x^3-15*q^6-54*q^5*x-27*q^4*x^2-5*q^3*x^3-16*q^5-44*q^4*x-12*q^3*x^2-q^2*x^3-15*q^4-29*q^3*x-3*q^2*x^2-11*q^3-18*q^2*x-9*q^2-7*q*x-5*q-2*x-2)/(q^6+q^4+q^2+1)/(q+1)/(q^4+1)/(q^3-q-1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
+N4(12,12,8,2)*(3*q^42*x^3+13*q^41*x^3-2*q^41*x^2+35*q^40*x^3-12*q^40*x^2+69*q^39*x^3-38*q^39*x^2+109*q^38*x^3-q^39*x-81*q^38*x^2+140*q^37*x^3-131*q^37*x^2+141*q^36*x^3+8*q^37*x-159*q^36*x^2+93*q^35*x^3+23*q^36*x-148*q^35*x^2-15*q^34*x^3+45*q^35*x-79*q^34*x^2-184*q^33*x^3+52*q^34*x+38*q^33*x^2-407*q^32*x^3+3*q^34+37*q^33*x+195*q^32*x^2-659*q^31*x^3+10*q^33-15*q^32*x+362*q^31*x^2-895*q^30*x^3+21*q^32-82*q^31*x+544*q^30*x^2-1062*q^29*x^3+31*q^31-158*q^30*x+701*q^29*x^2-1116*q^28*x^3+29*q^30-216*q^29*x+819*q^28*x^2-1032*q^27*x^3+12*q^29-256*q^28*x+835*q^27*x^2-808*q^26*x^3-26*q^28-252*q^27*x+746*q^26*x^2-471*q^25*x^3-67*q^27-195*q^26*x+553*q^25*x^2-80*q^24*x^3-105*q^26-64*q^25*x+301*q^24*x^2+294*q^23*x^3-123*q^25+118*q^24*x+17*q^23*x^2+585*q^22*x^3-121*q^24+343*q^23*x-249*q^22*x^2+747*q^21*x^3-98*q^23+536*q^22*x-458*q^21*x^2+760*q^20*x^3-46*q^22+671*q^21*x-565*q^20*x^2+636*q^19*x^3+26*q^21+698*q^20*x-561*q^19*x^2+410*q^18*x^3+111*q^20+616*q^19*x-420*q^18*x^2+132*q^17*x^3+181*q^19+418*q^18*x-165*q^17*x^2-139*q^16*x^3+223*q^18+147*q^17*x+164*q^16*x^2-354*q^15*x^3+219*q^17-138*q^16*x+500*q^15*x^2-486*q^14*x^3+177*q^16-378*q^15*x+788*q^14*x^2-530*q^13*x^3+106*q^15-538*q^14*x+983*q^13*x^2-496*q^12*x^3+26*q^14-602*q^13*x+1057*q^12*x^2-409*q^11*x^3-62*q^13-582*q^12*x+1023*q^11*x^2-302*q^10*x^3-132*q^12-493*q^11*x+905*q^10*x^2-202*q^9*x^3-183*q^11-368*q^10*x+736*q^9*x^2-121*q^8*x^3-193*q^10-244*q^9*x+546*q^8*x^2-62*q^7*x^3-186*q^9-145*q^8*x+369*q^7*x^2-25*q^6*x^3-157*q^8-78*q^7*x+228*q^6*x^2-7*q^5*x^3-127*q^7-32*q^6*x+128*q^5*x^2-q^4*x^3-90*q^6-9*q^5*x+63*q^4*x^2-60*q^5+25*q^3*x^2-34*q^4+7*q^2*x^2-19*q^3+q*x^2-9*q^2-4*q-1)*(q^10*x-1)/x/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q+1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/q^6
+N4(12,14,10,2)*(q^40*x^2-q^39*x^3+4*q^39*x^2-5*q^38*x^3+9*q^38*x^2-13*q^37*x^3+14*q^37*x^2-25*q^36*x^3-q^37*x+15*q^36*x^2-37*q^35*x^3-4*q^36*x+12*q^35*x^2-45*q^34*x^3-9*q^35*x+4*q^34*x^2-42*q^33*x^3-13*q^34*x-6*q^33*x^2-20*q^32*x^3-16*q^33*x-14*q^32*x^2+23*q^31*x^3-2*q^33-7*q^32*x-18*q^31*x^2+83*q^30*x^3-2*q^32+4*q^31*x-19*q^30*x^2+152*q^29*x^3-6*q^31+27*q^30*x-24*q^29*x^2+221*q^28*x^3-3*q^30+45*q^29*x-29*q^28*x^2+280*q^27*x^3-6*q^29+71*q^28*x-37*q^27*x^2+317*q^26*x^3+q^28+81*q^27*x-44*q^26*x^2+321*q^25*x^3+q^27+92*q^26*x-70*q^25*x^2+286*q^24*x^3+10*q^26+72*q^25*x-101*q^24*x^2+214*q^23*x^3+12*q^25+39*q^24*x-159*q^23*x^2+116*q^22*x^3+18*q^24-31*q^23*x-201*q^22*x^2+7*q^21*x^3+15*q^23-100*q^22*x-249*q^21*x^2-95*q^20*x^3+9*q^22-177*q^21*x-246*q^20*x^2-179*q^19*x^3-5*q^21-216*q^20*x-227*q^19*x^2-235*q^18*x^3-16*q^20-237*q^19*x-162*q^18*x^2-260*q^17*x^3-24*q^19-209*q^18*x-95*q^17*x^2-257*q^16*x^3-25*q^18-156*q^17*x-9*q^16*x^2-231*q^15*x^3-23*q^17-71*q^16*x+67*q^15*x^2-190*q^14*x^3-16*q^16+27*q^15*x+133*q^14*x^2-142*q^13*x^3-6*q^15+122*q^14*x+171*q^13*x^2-97*q^12*x^3+3*q^14+197*q^13*x+183*q^12*x^2-60*q^11*x^3+17*q^13+231*q^12*x+166*q^11*x^2-33*q^10*x^3+22*q^12+230*q^11*x+133*q^10*x^2-15*q^9*x^3+26*q^11+195*q^10*x+95*q^9*x^2-5*q^8*x^3+15*q^10+148*q^9*x+62*q^8*x^2-q^7*x^3+9*q^9+99*q^8*x+35*q^7*x^2-4*q^8+60*q^7*x+16*q^6*x^2-7*q^7+30*q^6*x+5*q^5*x^2-14*q^6+11*q^5*x+q^4*x^2-12*q^5+2*q^4*x-12*q^4-7*q^3-5*q^2-2*q-1)*(q^8*x-1)/x/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^6+q^4+q^2+1)/(q+1)/q^5
+N4(12,16,6,4)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)*q^3*x^2/(q+1)/(q^2+1)/(q^3+q^2+q+1)/(q^9-q^6-q^4-q^2-q-1)/(q^11*x+q^10*x+q^9*x-q^9+q^8*x-q^8+q^7*x-q^7+q^6*x-q^6+q^3*x+q^2*x-q-1)/(q^4+1)
-N4(12,16,8,4)*(q^52*x^3+6*q^51*x^3+17*q^50*x^3-2*q^50*x^2+24*q^49*x^3-12*q^49*x^2-10*q^48*x^3-35*q^48*x^2-149*q^47*x^3-59*q^47*x^2-456*q^46*x^3+4*q^47*x-37*q^46*x^2-954*q^45*x^3+21*q^46*x+106*q^45*x^2-1588*q^44*x^3+q^46+49*q^45*x+436*q^44*x^2-2193*q^43*x^3+2*q^45+72*q^44*x+970*q^43*x^2-2495*q^42*x^3-3*q^44+60*q^43*x+1646*q^42*x^2-2176*q^41*x^3-13*q^43-2*q^42*x+2319*q^41*x^2-978*q^40*x^3-24*q^42-103*q^41*x+2789*q^40*x^2+1218*q^39*x^3-27*q^41-204*q^40*x+2840*q^39*x^2+4358*q^38*x^3-24*q^40-251*q^39*x+2284*q^38*x^2+8189*q^37*x^3-42*q^39-192*q^38*x+932*q^37*x^2+12247*q^36*x^3-117*q^38-12*q^37*x-1388*q^36*x^2+15913*q^35*x^3-258*q^37+268*q^36*x-4761*q^35*x^2+18528*q^34*x^3-421*q^36+568*q^35*x-9025*q^34*x^2+19549*q^33*x^3-520*q^35+817*q^34*x-13674*q^33*x^2+18713*q^32*x^3-483*q^34+973*q^33*x-18002*q^32*x^2+16129*q^31*x^3-288*q^33+1085*q^32*x-21174*q^31*x^2+12224*q^30*x^3-6*q^32+1146*q^31*x-22488*q^30*x^2+7606*q^29*x^3+288*q^31+1190*q^30*x-21399*q^29*x^2+2938*q^28*x^3+532*q^30+1170*q^29*x-17831*q^28*x^2-1174*q^27*x^3+766*q^29+1135*q^28*x-11994*q^27*x^2-4270*q^26*x^3+1042*q^28+1016*q^27*x-4586*q^26*x^2-6101*q^25*x^3+1374*q^27+819*q^26*x+3471*q^25*x^2-6670*q^24*x^3+1668*q^26+384*q^25*x+11022*q^24*x^2-6230*q^23*x^3+1824*q^25-418*q^24*x+17089*q^23*x^2-5186*q^22*x^3+1766*q^24-1789*q^23*x+20970*q^22*x^2-3929*q^21*x^3+1501*q^23-3789*q^22*x+22455*q^21*x^2-2724*q^20*x^3+1058*q^22-6322*q^21*x+21778*q^20*x^2-1711*q^19*x^3+481*q^21-9046*q^20*x+19465*q^19*x^2-957*q^18*x^3-196*q^20-11454*q^19*x+16174*q^18*x^2-479*q^17*x^3-930*q^19-13105*q^18*x+12523*q^17*x^2-239*q^16*x^3-1651*q^18-13685*q^17*x+9049*q^16*x^2-152*q^15*x^3-2276*q^17-13134*q^16*x+6111*q^15*x^2-124*q^14*x^3-2674*q^16-11557*q^15*x+3884*q^14*x^2-96*q^13*x^3-2767*q^15-9319*q^14*x+2354*q^13*x^2-58*q^12*x^3-2543*q^14-6846*q^13*x+1393*q^12*x^2-25*q^11*x^3-2107*q^13-4598*q^12*x+831*q^11*x^2-7*q^10*x^3-1588*q^12-2836*q^11*x+514*q^10*x^2-q^9*x^3-1107*q^11-1647*q^10*x+331*q^9*x^2-726*q^10-935*q^9*x+214*q^8*x^2-462*q^9-555*q^8*x+129*q^7*x^2-301*q^8-364*q^7*x+66*q^6*x^2-214*q^7-261*q^6*x+26*q^5*x^2-163*q^6-188*q^5*x+7*q^4*x^2-118*q^5-122*q^4*x+q^3*x^2-74*q^4-65*q^3*x-38*q^3-26*q^2*x-16*q^2-7*q*x-5*q-x-1)/q^5*x/(q^2+1)^2/(q^2+2*q+1)/(q^4+1)/(q+1)^2/(q^14*x+q^12*x-q^12+2*q^10*x-q^10+q^8*x-q^8+2*q^6*x-q^6-q^4+q^2*x-1)/(q^3-q-1)
+N2(-4,-4,-4,-2)/x^2/q^12*(q^51*x^2+9*q^50*x^2+41*q^49*x^2-q^49*x+127*q^48*x^2-7*q^48*x+303*q^47*x^2-28*q^47*x+591*q^46*x^2-q^47-82*q^46*x+978*q^45*x^2-3*q^46-194*q^45*x+1402*q^44*x^2-5*q^45-390*q^44*x+1755*q^43*x^2-6*q^44-690*q^43*x+1901*q^42*x^2-7*q^43-1092*q^42*x+1698*q^41*x^2-19*q^42-1561*q^41*x+1011*q^40*x^2-60*q^41-2026*q^40*x-271*q^39*x^2-155*q^40-2371*q^39*x-2224*q^38*x^2-296*q^39-2475*q^38*x-4861*q^37*x^2-492*q^38-2177*q^37*x-8112*q^36*x^2-670*q^37-1363*q^36*x-11825*q^35*x^2-819*q^36+82*q^35*x-15780*q^34*x^2-848*q^35+2190*q^34*x-19727*q^33*x^2-763*q^34+4915*q^33*x-23409*q^32*x^2-504*q^33+8164*q^32*x-26593*q^31*x^2-121*q^32+11687*q^31*x-29080*q^30*x^2+439*q^31+15336*q^30*x-30732*q^29*x^2+1075*q^30+18739*q^29*x-31481*q^28*x^2+1833*q^29+21862*q^28*x-31330*q^27*x^2+2555*q^28+24301*q^27*x-30345*q^26*x^2+3305*q^27+26173*q^26*x-28638*q^25*x^2+3902*q^26+27083*q^25*x-26359*q^24*x^2+4443*q^25+27318*q^24*x-23683*q^23*x^2+4762*q^24+26589*q^23*x-20790*q^22*x^2+4980*q^23+25329*q^22*x-17834*q^21*x^2+4985*q^22+23339*q^21*x-14931*q^20*x^2+4904*q^21+21086*q^20*x-12160*q^19*x^2+4658*q^20+18472*q^19*x-9592*q^18*x^2+4349*q^19+15918*q^18*x-7301*q^17*x^2+3919*q^18+13329*q^17*x-5353*q^16*x^2+3457*q^17+10957*q^16*x-3775*q^15*x^2+2944*q^16+8673*q^15*x-2548*q^14*x^2+2458*q^15+6643*q^14*x-1627*q^13*x^2+1999*q^14+4829*q^13*x-968*q^12*x^2+1590*q^13+3356*q^12*x-536*q^11*x^2+1225*q^12+2192*q^11*x-289*q^10*x^2+896*q^11+1353*q^10*x-169*q^9*x^2+612*q^10+783*q^9*x-113*q^8*x^2+383*q^9+437*q^8*x-77*q^7*x^2+230*q^8+250*q^7*x-45*q^6*x^2+141*q^7+159*q^6*x-20*q^5*x^2+99*q^6+112*q^5*x-6*q^4*x^2+71*q^5+77*q^4*x-q^3*x^2+48*q^4+45*q^3*x+26*q^3+20*q^2*x+12*q^2+6*q*x+4*q+x+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^4+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q+1)
-N2(-4,-4,-4,0)*(q^55*x^2+14*q^54*x^2+94*q^53*x^2-q^53*x+411*q^52*x^2-12*q^52*x+1334*q^51*x^2-71*q^51*x+3457*q^50*x^2-q^51-285*q^50*x+7478*q^49*x^2-8*q^50-882*q^49*x+13895*q^48*x^2-28*q^49-2250*q^48*x+22580*q^47*x^2-62*q^48-4927*q^47*x+32379*q^46*x^2-103*q^47-9510*q^46*x+40918*q^45*x^2-155*q^46-16453*q^45*x+44732*q^44*x^2-287*q^45-25773*q^44*x+39721*q^43*x^2-697*q^44-36740*q^43*x+21862*q^42*x^2-1719*q^43-47643*q^42*x-11957*q^41*x^2-3702*q^42-55763*q^41*x-63142*q^40*x^2-6847*q^41-57547*q^40*x-130821*q^39*x^2-10957*q^40-49073*q^39*x-211689*q^38*x^2-15341*q^39-26730*q^38*x-300344*q^37*x^2-18846*q^38+11961*q^37*x-390066*q^36*x^2-20112*q^37+67505*q^36*x-473848*q^35*x^2-17946*q^36+137942*q^35*x-545431*q^34*x^2-11656*q^35+218747*q^34*x-600115*q^33*x^2-1187*q^34+303501*q^33*x-635210*q^32*x^2+12852*q^33+384858*q^32*x-650072*q^31*x^2+29332*q^32+455976*q^31*x-645761*q^30*x^2+46751*q^31+511481*q^30*x-624484*q^29*x^2+63460*q^30+548328*q^29*x-589033*q^28*x^2+77961*q^29+565747*q^28*x-542395*q^27*x^2+89159*q^28+564962*q^27*x-487574*q^26*x^2+96578*q^27+548427*q^26*x-427553*q^25*x^2+100280*q^26+519149*q^25*x-365254*q^24*x^2+100765*q^25+480120*q^24*x-303450*q^23*x^2+98586*q^24+433837*q^23*x-244626*q^22*x^2+94246*q^23+382559*q^22*x-190861*q^21*x^2+88029*q^22+328297*q^21*x-143744*q^20*x^2+80238*q^21+273465*q^20*x-104283*q^19*x^2+71144*q^20+220361*q^19*x-72814*q^18*x^2+61213*q^19+171408*q^18*x-48965*q^17*x^2+50881*q^18+128295*q^17*x-31775*q^16*x^2+40768*q^17+92328*q^16*x-19948*q^15*x^2+31395*q^16+63775*q^15*x-12150*q^14*x^2+23286*q^15+42403*q^14*x-7214*q^13*x^2+16679*q^14+27193*q^13*x-4213*q^12*x^2+11604*q^13+16960*q^12*x-2448*q^11*x^2+7864*q^12+10351*q^11*x-1420*q^10*x^2+5205*q^11+6253*q^10*x-808*q^9*x^2+3375*q^10+3767*q^9*x-434*q^8*x^2+2155*q^9+2276*q^8*x-210*q^7*x^2+1359*q^8+1368*q^7*x-87*q^6*x^2+835*q^7+797*q^6*x-29*q^5*x^2+491*q^6+433*q^5*x-7*q^4*x^2+266*q^5+210*q^4*x-q^3*x^2+130*q^4+87*q^3*x+54*q^3+29*q^2*x+19*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)/(q^2+2*q+1)/q^14/x^2
-N2(-4,-4,-4,2)/q^6*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^11*x+q^10*x+q^9*x-q^9+q^8*x-q^8+q^7*x-q^7+q^6*x-q^6+q^3*x+q^2*x-q-1)/(q^7-q^5-q^4+q^3-q-1)/(q+1)^2/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^2+1)/x^2
-N2(-4,-4,2,2)*q^3*(q^7+q^6-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^3+q^2+q+1)/(q^4+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3-q-1)/x^3
-N2(-4,-2,2,2)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*q^3*(q^7+q^6-q^2-1)/(q^2+1)/x^3/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)/(q^6+q^4+q^2+1)
+N2(0,-4,-4,-2)*(q^51*x^3+9*q^50*x^3+q^50*x^2+38*q^49*x^3+9*q^49*x^2+97*q^48*x^3+45*q^48*x^2+151*q^47*x^3-q^48*x+164*q^47*x^2+72*q^46*x^3-9*q^47*x+482*q^46*x^2-373*q^45*x^3-40*q^46*x+1192*q^45*x^2-1458*q^44*x^3-q^46-129*q^45*x+2532*q^44*x^2-3363*q^43*x^3-4*q^45-348*q^44*x+4677*q^43*x^2-6009*q^42*x^3-10*q^44-819*q^43*x+7568*q^42*x^2-8933*q^41*x^3-20*q^43-1710*q^42*x+10779*q^41*x^2-11279*q^40*x^3-33*q^42-3166*q^41*x+13474*q^40*x^2-11933*q^39*x^3-55*q^41-5199*q^40*x+14534*q^39*x^2-9748*q^38*x^3-107*q^40-7553*q^39*x+12774*q^38*x^2-3798*q^37*x^3-257*q^39-9640*q^38*x+7192*q^37*x^2+6392*q^36*x^3-596*q^38-10624*q^37*x-2863*q^36*x^2+20663*q^35*x^3-1236*q^37-9558*q^36*x-17659*q^35*x^2+38120*q^34*x^3-2184*q^36-5687*q^35*x-37032*q^34*x^2+57165*q^33*x^3-3282*q^35+1378*q^34*x-60348*q^33*x^2+75717*q^32*x^3-4150*q^34+11455*q^33*x-86368*q^32*x^2+91639*q^31*x^3-4325*q^33+23805*q^32*x-113290*q^31*x^2+103228*q^30*x^3-3428*q^32+37263*q^31*x-138922*q^30*x^2+109538*q^29*x^3-1389*q^31+50377*q^30*x-161035*q^29*x^2+110427*q^28*x^3+1566*q^30+61680*q^29*x-177729*q^28*x^2+106441*q^27*x^3+4945*q^29+69826*q^28*x-187670*q^27*x^2+98626*q^26*x^3+8294*q^28+74109*q^27*x-190303*q^26*x^2+88289*q^25*x^3+11216*q^27+74502*q^26*x-185673*q^25*x^2+76759*q^24*x^3+13557*q^26+71863*q^25*x-174624*q^24*x^2+65179*q^23*x^3+15168*q^25+67381*q^24*x-158481*q^23*x^2+54329*q^22*x^3+16022*q^24+62309*q^23*x-139111*q^22*x^2+44560*q^21*x^3+16085*q^23+57296*q^22*x-118318*q^21*x^2+35910*q^20*x^3+15546*q^22+52507*q^21*x-97883*q^20*x^2+28304*q^19*x^3+14642*q^21+47531*q^20*x-78921*q^19*x^2+21692*q^18*x^3+13674*q^20+41933*q^19*x-62122*q^18*x^2+16076*q^17*x^3+12741*q^19+35433*q^18*x-47600*q^17*x^2+11467*q^16*x^3+11792*q^18+28264*q^17*x-35435*q^16*x^2+7825*q^15*x^3+10619*q^17+20953*q^16*x-25511*q^15*x^2+5055*q^14*x^3+9104*q^16+14197*q^15*x-17772*q^14*x^2+3054*q^13*x^3+7265*q^15+8582*q^14*x-11964*q^13*x^2+1730*q^12*x^3+5317*q^14+4483*q^13*x-7803*q^12*x^2+961*q^11*x^3+3553*q^13+1928*q^12*x-4895*q^11*x^2+570*q^10*x^3+2203*q^12+667*q^11*x-2939*q^10*x^2+373*q^9*x^3+1332*q^11+241*q^10*x-1692*q^9*x^2+247*q^8*x^3+847*q^10+191*q^9*x-973*q^8*x^2+147*q^7*x^3+592*q^9+196*q^8*x-594*q^7*x^2+72*q^6*x^3+431*q^8+148*q^7*x-389*q^6*x^2+27*q^5*x^3+300*q^7+69*q^6*x-253*q^5*x^2+7*q^4*x^3+186*q^6+10*q^5*x-148*q^4*x^2+q^3*x^3+100*q^5-15*q^4*x-72*q^3*x^2+45*q^4-16*q^3*x-27*q^2*x^2+17*q^3-10*q^2*x-7*q*x^2+5*q^2-4*q*x-x^2+q-x)/q^12/x^2/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^3+q^2+q+1)/(q+1)/(q^9-q^6-q^4-q^2-q-1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^2+1)
-N2(0,-4,-2,0)/q^11*(q^67*x^4+12*q^66*x^4+74*q^65*x^4-q^65*x^3+312*q^64*x^4-10*q^64*x^3+1009*q^63*x^4-56*q^63*x^3+2652*q^62*x^4-q^63*x^2-227*q^62*x^3+5859*q^61*x^4-6*q^62*x^2-731*q^61*x^3+11094*q^60*x^4-19*q^61*x^2-1955*q^60*x^3+18157*q^59*x^4-38*q^60*x^2-4464*q^59*x^3+25591*q^58*x^4-40*q^59*x^2-8864*q^58*x^3+30301*q^57*x^4+q^59*x+28*q^58*x^2-15490*q^57*x^3+27736*q^56*x^4+4*q^58*x+231*q^57*x^2-23968*q^56*x^3+12850*q^55*x^4+8*q^57*x+559*q^56*x^2-32766*q^55*x^3-18245*q^54*x^4+7*q^56*x+841*q^55*x^2-38947*q^54*x^3-66374*q^53*x^4-15*q^55*x+682*q^54*x^2-38320*q^53*x^3-127775*q^52*x^4-62*q^54*x-395*q^53*x^2-26152*q^52*x^3-193577*q^51*x^4+q^54-110*q^53*x-2633*q^52*x^2+1620*q^51*x^3-250709*q^50*x^4+2*q^53-76*q^52*x-5672*q^51*x^2+46902*q^50*x^3-284296*q^49*x^4-6*q^52+166*q^51*x-8318*q^50*x^2+107978*q^49*x^3-281190*q^48*x^4-42*q^51+726*q^50*x-8782*q^49*x^2+178606*q^48*x^3-233793*q^47*x^4-132*q^50+1611*q^49*x-5362*q^48*x^2+247931*q^47*x^3-143072*q^46*x^4-281*q^49+2664*q^48*x+2684*q^47*x^2+301858*q^46*x^3-19750*q^45*x^4-436*q^48+3573*q^47*x+14362*q^46*x^2+325617*q^45*x^3+116917*q^44*x^4-479*q^47+3965*q^46*x+26903*q^45*x^2+307394*q^44*x^3+242703*q^43*x^4-265*q^46+3525*q^45*x+36191*q^44*x^2+242125*q^43*x^3+333488*q^42*x^4+275*q^45+2069*q^44*x+37969*q^43*x^2+134224*q^42*x^3+370574*q^41*x^4+1035*q^44-430*q^43*x+28980*q^42*x^2-1561*q^41*x^3+344873*q^40*x^4+1735*q^43-3880*q^42*x+8167*q^41*x^2-142376*q^40*x^3+258894*q^39*x^4+2042*q^42-8049*q^41*x-22804*q^40*x^2-261641*q^39*x^3+126011*q^38*x^4+1756*q^41-12488*q^40*x-59406*q^39*x^2-334967*q^38*x^3-32847*q^37*x^4+938*q^40-16466*q^39*x-95133*q^38*x^2-345908*q^37*x^3-194117*q^36*x^4-127*q^39-19033*q^38*x-122661*q^37*x^2-289841*q^36*x^3-336703*q^35*x^4-1117*q^38-19322*q^37*x-136011*q^36*x^2-175508*q^35*x^3-445827*q^34*x^4-1839*q^37-16960*q^36*x-131896*q^35*x^2-22333*q^34*x^3-514868*q^33*x^4-2262*q^36-12313*q^35*x-111158*q^34*x^2+143751*q^33*x^3-545092*q^32*x^4-2417*q^35-6440*q^34*x-77994*q^33*x^2+297476*q^32*x^3-543701*q^31*x^4-2265*q^34-693*q^33*x-39290*q^32*x^2+418891*q^31*x^3-520895*q^30*x^4-1717*q^33+3762*q^32*x-2067*q^31*x^2+498223*q^30*x^3-486785*q^29*x^4-784*q^32+6266*q^31*x+27577*q^30*x^2+534963*q^29*x^3-449045*q^28*x^4+320*q^31+6695*q^30*x+46462*q^29*x^2+537197*q^28*x^3-411889*q^27*x^4+1232*q^30+5351*q^29*x+53952*q^28*x^2+516076*q^27*x^3-376372*q^26*x^4+1656*q^29+2831*q^28*x+52459*q^27*x^2+483738*q^26*x^3-341553*q^25*x^4+1575*q^28-118*q^27*x+45591*q^26*x^2+448611*q^25*x^3-305849*q^24*x^4+1258*q^27-2745*q^26*x+37538*q^25*x^2+415967*q^24*x^3-268123*q^23*x^4+1045*q^26-4563*q^25*x+30987*q^24*x^2+386006*q^23*x^3-228318*q^22*x^4+1099*q^25-5550*q^24*x+27119*q^23*x^2+357084*q^22*x^3-187564*q^21*x^4+1325*q^24-6090*q^23*x+25070*q^22*x^2+325623*q^21*x^3-147837*q^20*x^4+1495*q^23-6707*q^22*x+23508*q^21*x^2+289883*q^20*x^3-111336*q^19*x^4+1455*q^22-7733*q^21*x+20962*q^20*x^2+249125*q^19*x^3-79890*q^18*x^4+1220*q^21-9110*q^20*x+17035*q^19*x^2+205478*q^18*x^3-54552*q^17*x^4+909*q^20-10463*q^19*x+11874*q^18*x^2+161508*q^17*x^3-35474*q^16*x^4+624*q^19-11345*q^18*x+6406*q^17*x^2+120699*q^16*x^3-22035*q^15*x^4+386*q^18-11495*q^17*x+1481*q^16*x^2+85362*q^15*x^3-13151*q^14*x^4+162*q^17-10899*q^16*x-2112*q^15*x^2+57186*q^14*x^3-7614*q^13*x^4-66*q^16-9697*q^15*x-4052*q^14*x^2+36281*q^13*x^3-4334*q^12*x^4-260*q^15-8079*q^14*x-4419*q^13*x^2+21953*q^12*x^3-2459*q^11*x^4-357*q^14-6256*q^13*x-3699*q^12*x^2+12762*q^11*x^3-1397*q^10*x^4-339*q^13-4472*q^12*x-2519*q^11*x^2+7246*q^10*x^3-784*q^9*x^4-251*q^12-2953*q^11*x-1359*q^10*x^2+4093*q^9*x^3-420*q^8*x^4-152*q^11-1812*q^10*x-487*q^9*x^2+2341*q^8*x^3-205*q^7*x^4-72*q^10-1029*q^9*x+43*q^8*x^2+1355*q^7*x^3-86*q^6*x^4-11*q^9-524*q^8*x+262*q^7*x^2+774*q^6*x^3-29*q^5*x^4+35*q^8-225*q^7*x+283*q^6*x^2+419*q^5*x^3-7*q^4*x^4+59*q^7-75*q^6*x+205*q^5*x^2+205*q^4*x^3-q^3*x^4+55*q^6-17*q^5*x+117*q^4*x^2+86*q^3*x^3+33*q^5-2*q^4*x+52*q^3*x^2+29*q^2*x^3+12*q^4+19*q^2*x^2+7*q*x^3+2*q^3+5*q*x^2+x^3+x^2)/(q+1)^2/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^3+q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^3
-N2(0,-4,2,0)*(q^12+q^11+2*q^10+2*q^9+q^8+q^7-q^6-2*q^5-2*q^4-3*q^3-2*q^2-2*q-1)/x^2*q^2*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q+1)/(q^4+1)^2/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)^2
+N2(0,-2,-4,0)*(q^53*x^2+12*q^52*x^2+71*q^51*x^2-q^51*x+278*q^50*x^2-10*q^50*x+817*q^49*x^2-52*q^49*x+1936*q^48*x^2-q^49-188*q^48*x+3878*q^47*x^2-6*q^48-532*q^47*x+6788*q^46*x^2-17*q^47-1258*q^46*x+10618*q^45*x^2-31*q^46-2591*q^45*x+15035*q^44*x^2-44*q^45-4779*q^44*x+19335*q^43*x^2-71*q^44-8028*q^43*x+22382*q^42*x^2-170*q^43-12407*q^42*x+22609*q^41*x^2-447*q^42-17740*q^41*x+18121*q^40*x^2-1021*q^41-23518*q^40*x+6906*q^39*x^2-1980*q^40-28825*q^39*x-12876*q^38*x^2-3350*q^39-32287*q^38*x-42590*q^37*x^2-5075*q^38-32136*q^37*x-82826*q^36*x^2-7016*q^37-26365*q^36*x-133116*q^35*x^2-8887*q^36-13025*q^35*x-191735*q^34*x^2-10317*q^35+9475*q^34*x-255671*q^33*x^2-10856*q^34+42007*q^33*x-320817*q^32*x^2-10035*q^33+84479*q^32*x-382372*q^31*x^2-7350*q^32+135692*q^31*x-435377*q^30*x^2-2423*q^31+193253*q^30*x-475289*q^29*x^2+4976*q^30+253644*q^29*x-498564*q^28*x^2+14673*q^29+312436*q^28*x-503177*q^27*x^2+26196*q^28+364960*q^27*x-488965*q^26*x^2+38751*q^27+406641*q^26*x-457658*q^25*x^2+51443*q^26+433829*q^25*x-412579*q^24*x^2+63131*q^25+443948*q^24*x-358105*q^23*x^2+72734*q^24+436324*q^23*x-299052*q^22*x^2+79240*q^23+411859*q^22*x-240076*q^21*x^2+82090*q^22+373465*q^21*x-185121*q^20*x^2+81074*q^21+325012*q^20*x-137016*q^19*x^2+76542*q^20+271329*q^19*x-97297*q^18*x^2+69095*q^19+216971*q^18*x-66290*q^17*x^2+59708*q^18+166137*q^17*x-43377*q^16*x^2+49397*q^17+121667*q^16*x-27342*q^15*x^2+39189*q^16+85274*q^15*x-16699*q^14*x^2+29830*q^15+57237*q^14*x-9967*q^13*x^2+21821*q^14+36943*q^13*x-5871*q^12*x^2+15385*q^13+23073*q^12*x-3440*q^11*x^2+10515*q^12+14109*q^11*x-2007*q^10*x^2+7022*q^11+8563*q^10*x-1151*q^9*x^2+4609*q^10+5214*q^9*x-628*q^8*x^2+2982*q^9+3189*q^8*x-309*q^7*x^2+1896*q^8+1935*q^7*x-128*q^6*x^2+1180*q^7+1138*q^6*x-41*q^5*x^2+703*q^6+627*q^5*x-9*q^4*x^2+388*q^5+309*q^4*x-q^3*x^2+189*q^4+128*q^3*x+79*q^3+41*q^2*x+27*q^2+9*q*x+7*q+x+1)/q^12/(q^6+q^4+q^2+1)/(q^4+2*q^2+1)/(q^2+2*q+1)^2/(q^3-q-1)/(q^14*x+q^12*x-q^12+2*q^10*x-q^10+q^8*x-q^8+2*q^6*x-q^6-q^4+q^2*x-1)/(q+1)/x
+N2(0,-2,2,2)*(q^11+q^10-q^8*x+q^7-q^6*x-q^4*x-q^4-q^2-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^2+1)/q/x^3/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)/(q^6+q^4+q^2+1)
-N2(0,2,2,4)/q/x^2*(2*q^27*x^2+9*q^26*x^2+21*q^25*x^2+34*q^24*x^2-q^24*x+42*q^23*x^2-5*q^23*x+40*q^22*x^2-12*q^22*x+27*q^21*x^2-3*q^22-19*q^21*x+5*q^20*x^2-4*q^21-27*q^20*x-31*q^19*x^2-4*q^20-36*q^19*x-88*q^18*x^2-4*q^19-44*q^18*x-158*q^17*x^2-14*q^18-50*q^17*x-223*q^16*x^2-22*q^17-39*q^16*x-272*q^15*x^2-27*q^16-9*q^15*x-302*q^14*x^2-20*q^15+43*q^14*x-312*q^13*x^2-8*q^14+91*q^13*x-303*q^12*x^2+8*q^13+145*q^12*x-274*q^11*x^2+19*q^12+190*q^11*x-225*q^10*x^2+33*q^11+231*q^10*x-167*q^9*x^2+49*q^10+251*q^9*x-115*q^8*x^2+63*q^9+249*q^8*x-74*q^7*x^2+69*q^8+216*q^7*x-42*q^6*x^2+67*q^7+165*q^6*x-19*q^5*x^2+56*q^6+115*q^5*x-6*q^4*x^2+41*q^5+74*q^4*x-q^3*x^2+28*q^4+42*q^3*x+18*q^3+19*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q+1)/(q^2+2*q+1)/(q^3-q-1)/(q^6+q^4+q^2+1)/(q^2+1)/(q^4+1)
-N2(0,0,-2,2)*(q^43*x^2+10*q^42*x^2+50*q^41*x^2-q^41*x+168*q^40*x^2-8*q^40*x+431*q^39*x^2-35*q^39*x+903*q^38*x^2-q^39-110*q^38*x+1608*q^37*x^2-4*q^38-277*q^37*x+2488*q^36*x^2-8*q^37-591*q^36*x+3369*q^35*x^2-11*q^36-1106*q^35*x+3951*q^34*x^2-14*q^35-1849*q^34*x+3835*q^33*x^2-29*q^34-2785*q^33*x+2587*q^32*x^2-82*q^33-3787*q^32*x-161*q^31*x^2-214*q^32-4619*q^31*x-4598*q^30*x^2-444*q^31-4959*q^30*x-10642*q^29*x^2-786*q^30-4413*q^29*x-17903*q^28*x^2-1190*q^29-2604*q^28*x-25715*q^27*x^2-1575*q^28+750*q^27*x-33226*q^26*x^2-1787*q^27+5725*q^26*x-39541*q^25*x^2-1687*q^26+12108*q^25*x-43880*q^24*x^2-1149*q^25+19402*q^24*x-45731*q^23*x^2-150*q^24+26806*q^23*x-44948*q^22*x^2+1267*q^23+33457*q^22*x-41770*q^21*x^2+2936*q^22+38424*q^21*x-36750*q^20*x^2+4670*q^21+41106*q^20*x-30621*q^19*x^2+6194*q^20+41109*q^19*x-24152*q^18*x^2+7316*q^19+38630*q^18*x-18018*q^17*x^2+7854*q^18+34077*q^17*x-12710*q^16*x^2+7804*q^17+28294*q^16*x-8486*q^15*x^2+7197*q^16+22044*q^15*x-5381*q^14*x^2+6204*q^15+16151*q^14*x-3265*q^13*x^2+4995*q^14+11096*q^13*x-1924*q^12*x^2+3777*q^13+7194*q^12*x-1129*q^11*x^2+2698*q^12+4429*q^11*x-679*q^10*x^2+1851*q^11+2649*q^10*x-422*q^9*x^2+1244*q^10+1582*q^9*x-261*q^8*x^2+833*q^9+976*q^8*x-149*q^7*x^2+563*q^8+628*q^7*x-72*q^6*x^2+383*q^7+411*q^6*x-27*q^5*x^2+258*q^6+260*q^5*x-7*q^4*x^2+162*q^5+149*q^4*x-q^3*x^2+91*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/q^5/(q^4+2*q^2+1)/(q^14*x+q^12*x-q^12+2*q^10*x-q^10+q^8*x-q^8+2*q^6*x-q^6-q^4+q^2*x-1)/(q^4+2*q^3+2*q^2+2*q+1)/(q+1)/x/(q^7-q^5-q^4+q^3-q-1)
-N2(0,0,0,4)/q/x*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q+1)
+N2(0,0,2,-2)*(q^40*x^3+4*q^39*x^3+9*q^38*x^3+14*q^37*x^3-q^37*x^2+16*q^36*x^3-4*q^36*x^2+14*q^35*x^3-9*q^35*x^2+9*q^34*x^3-q^35*x-14*q^34*x^2-3*q^33*x^3-2*q^34*x-17*q^33*x^2-25*q^32*x^3-5*q^33*x-16*q^32*x^2-57*q^31*x^3-4*q^32*x-15*q^31*x^2-91*q^30*x^3-7*q^31*x-3*q^30*x^2-115*q^29*x^3-q^31+18*q^29*x^2-123*q^28*x^3-2*q^30+q^29*x+52*q^28*x^2-114*q^27*x^3-q^29+18*q^28*x+83*q^27*x^2-88*q^26*x^3+21*q^27*x+106*q^26*x^2-46*q^25*x^3+6*q^27+37*q^26*x+111*q^25*x^2+8*q^24*x^3+8*q^26+25*q^25*x+99*q^24*x^2+69*q^23*x^3+10*q^25+22*q^24*x+73*q^23*x^2+120*q^22*x^3+5*q^24-3*q^23*x+36*q^22*x^2+140*q^21*x^3-5*q^22*x-4*q^21*x^2+126*q^20*x^3-6*q^22-28*q^21*x-56*q^20*x^2+90*q^19*x^3-6*q^21-25*q^20*x-97*q^19*x^2+40*q^18*x^3-6*q^20-44*q^19*x-115*q^18*x^2-16*q^17*x^3-7*q^19-33*q^18*x-99*q^17*x^2-72*q^16*x^3-8*q^18-30*q^17*x-70*q^16*x^2-121*q^15*x^3-7*q^17+10*q^16*x-27*q^15*x^2-153*q^14*x^3-5*q^16+23*q^15*x+19*q^14*x^2-158*q^13*x^3+q^15+46*q^14*x+65*q^13*x^2-139*q^12*x^3+6*q^14+32*q^13*x+103*q^12*x^2-110*q^11*x^3+7*q^13+34*q^12*x+134*q^11*x^2-81*q^10*x^3+5*q^12+19*q^11*x+143*q^10*x^2-55*q^9*x^3+2*q^11+27*q^10*x+130*q^9*x^2-32*q^8*x^3+3*q^10+20*q^9*x+104*q^8*x^2-15*q^7*x^3+3*q^9+21*q^8*x+78*q^7*x^2-5*q^6*x^3+6*q^8+12*q^7*x+54*q^6*x^2-q^5*x^3+6*q^7+13*q^6*x+32*q^5*x^2+9*q^6+10*q^5*x+15*q^4*x^2+8*q^5+8*q^4*x+5*q^3*x^2+8*q^4+3*q^3*x+q^2*x^2+5*q^3+q^2*x+4*q^2+2*q+1)/(q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^4+1)/(q^2+1)/q^9/x^3
+N2(0,0,4,2)/q^7*(q^43*x^3+2*q^42*x^3-q^42*x^2+5*q^41*x^3-3*q^41*x^2+12*q^40*x^3-6*q^40*x^2+34*q^39*x^3-6*q^39*x^2+77*q^38*x^3+q^39*x-3*q^38*x^2+140*q^37*x^3+5*q^38*x-5*q^37*x^2+207*q^36*x^3+8*q^37*x-23*q^36*x^2+246*q^35*x^3+q^37+10*q^36*x-72*q^35*x^2+227*q^34*x^3+3*q^36+3*q^35*x-139*q^34*x^2+122*q^33*x^3+4*q^35-12*q^34*x-223*q^33*x^2-79*q^32*x^3+3*q^34-39*q^33*x-288*q^32*x^2-371*q^31*x^3-2*q^33-74*q^32*x-322*q^31*x^2-737*q^30*x^3-11*q^32-105*q^31*x-291*q^30*x^2-1142*q^29*x^3-14*q^31-132*q^30*x-173*q^29*x^2-1526*q^28*x^3-19*q^30-127*q^29*x+55*q^28*x^2-1819*q^27*x^3-8*q^29-101*q^28*x+395*q^27*x^2-1965*q^26*x^3-4*q^28-26*q^27*x+817*q^26*x^2-1935*q^25*x^3+11*q^27+58*q^26*x+1245*q^25*x^2-1736*q^24*x^3+12*q^26+166*q^25*x+1622*q^24*x^2-1415*q^23*x^3+20*q^25+259*q^24*x+1879*q^23*x^2-1026*q^22*x^3+16*q^24+343*q^23*x+1985*q^22*x^2-628*q^21*x^3+17*q^23+393*q^22*x+1908*q^21*x^2-275*q^20*x^3+10*q^22+407*q^21*x+1667*q^20*x^2-8*q^19*x^3+8*q^21+369*q^20*x+1297*q^19*x^2+153*q^18*x^3-q^20+308*q^19*x+872*q^18*x^2+212*q^17*x^3-4*q^19+216*q^18*x+468*q^17*x^2+191*q^16*x^3-13*q^18+137*q^17*x+149*q^16*x^2+126*q^15*x^3-12*q^17+56*q^16*x-66*q^15*x^2+51*q^14*x^3-14*q^16-10*q^15*x-171*q^14*x^2-9*q^13*x^3-9*q^15-77*q^14*x-185*q^13*x^2-46*q^12*x^3-8*q^14-121*q^13*x-138*q^12*x^2-60*q^11*x^3-12*q^13-138*q^12*x-65*q^11*x^2-57*q^10*x^3-15*q^12-128*q^11*x-44*q^9*x^3-19*q^11-100*q^10*x+42*q^9*x^2-28*q^8*x^3-13*q^10-68*q^9*x+57*q^8*x^2-14*q^7*x^3-9*q^9-38*q^8*x+55*q^7*x^2-5*q^6*x^3+2*q^8-18*q^7*x+43*q^6*x^2-q^5*x^3+5*q^7-3*q^6*x+28*q^5*x^2+11*q^6+4*q^5*x+14*q^4*x^2+10*q^5+6*q^4*x+5*q^3*x^2+11*q^4+3*q^3*x+q^2*x^2+7*q^3+q^2*x+5*q^2+2*q+1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^2+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^3
-N2(0,0,6,4)*q^8/x^2*(q^7+q^6-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^6+q^4+q^2+1)/(q+1)
-N2(0,2,0,2)*(q^47*x^2+10*q^46*x^2+49*q^45*x^2-q^45*x+158*q^44*x^2-8*q^44*x+381*q^43*x^2-34*q^43*x+735*q^42*x^2-q^43-102*q^42*x+1179*q^41*x^2-4*q^42-242*q^41*x+1605*q^40*x^2-7*q^41-481*q^40*x+1860*q^39*x^2-7*q^40-831*q^39*x+1789*q^38*x^2-6*q^39-1273*q^38*x+1277*q^37*x^2-18*q^38-1746*q^37*x+264*q^36*x^2-70*q^37-2153*q^36*x-1259*q^35*x^2-194*q^36-2367*q^35*x-3260*q^34*x^2-379*q^35-2261*q^34*x-5683*q^33*x^2-587*q^34-1718*q^33*x-8468*q^32*x^2-750*q^33-660*q^32*x-11569*q^31*x^2-806*q^32+937*q^31*x-14960*q^30*x^2-717*q^31+3051*q^30*x-18615*q^29*x^2-510*q^30+5596*q^29*x-22463*q^28*x^2-216*q^29+8453*q^28*x-26350*q^27*x^2+100*q^28+11493*q^27*x-30026*q^26*x^2+433*q^27+14681*q^26*x-33162*q^25*x^2+795*q^26+17973*q^25*x-35390*q^24*x^2+1254*q^25+21374*q^24*x-36365*q^23*x^2+1813*q^24+24734*q^23*x-35842*q^22*x^2+2493*q^23+27861*q^22*x-33763*q^21*x^2+3254*q^22+30353*q^21*x-30306*q^20*x^2+4078*q^21+31898*q^20*x-25859*q^19*x^2+4880*q^20+32095*q^19*x-20931*q^18*x^2+5587*q^19+30812*q^18*x-16034*q^17*x^2+6045*q^18+28006*q^17*x-11589*q^16*x^2+6171*q^17+24033*q^16*x-7875*q^15*x^2+5899*q^16+19334*q^15*x-5021*q^14*x^2+5289*q^15+14566*q^14*x-3017*q^13*x^2+4423*q^14+10221*q^13*x-1742*q^12*x^2+3451*q^13+6700*q^12*x-1008*q^11*x^2+2509*q^12+4113*q^11*x-614*q^10*x^2+1714*q^11+2417*q^10*x-396*q^9*x^2+1121*q^10+1408*q^9*x-254*q^8*x^2+726*q^9+859*q^8*x-148*q^7*x^2+485*q^8+564*q^7*x-72*q^6*x^2+338*q^7+385*q^6*x-27*q^5*x^2+238*q^6+253*q^5*x-7*q^4*x^2+156*q^5+148*q^4*x-q^3*x^2+90*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/q^13/x/(q^5+q^4+q+1)^2/(q+1)^2/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^4+2*q^2+1)/(q^3-q-1)
+N2(0,2,0,4)/q^3/x*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q+1)
-N2(0,2,4,2)*(q^48*x^2+3*q^47*x^2+3*q^46*x^2-5*q^45*x^2-25*q^44*x^2+q^44*x-51*q^43*x^2-2*q^42*x^3+6*q^43*x-66*q^42*x^2-11*q^41*x^3-q^43+19*q^42*x-51*q^41*x^2-31*q^40*x^3+40*q^41*x+2*q^40*x^2-58*q^39*x^3-2*q^41+60*q^40*x+83*q^39*x^2-79*q^38*x^3+3*q^40+68*q^39*x+170*q^38*x^2-76*q^37*x^3+2*q^39+42*q^38*x+237*q^37*x^2-42*q^36*x^3+11*q^38-14*q^37*x+277*q^36*x^2+20*q^35*x^3+12*q^37-106*q^36*x+274*q^35*x^2+101*q^34*x^3+17*q^36-196*q^35*x+239*q^34*x^2+192*q^33*x^3+8*q^35-274*q^34*x+145*q^33*x^2+288*q^32*x^3-5*q^34-306*q^33*x+18*q^32*x^2+384*q^31*x^3-24*q^33-296*q^32*x-156*q^31*x^2+464*q^30*x^3-37*q^32-216*q^31*x-313*q^30*x^2+498*q^29*x^3-46*q^31-78*q^30*x-456*q^29*x^2+465*q^28*x^3-41*q^30+120*q^29*x-538*q^28*x^2+368*q^27*x^3-31*q^29+331*q^28*x-589*q^27*x^2+238*q^26*x^3-5*q^28+516*q^27*x-589*q^26*x^2+112*q^25*x^3+18*q^27+608*q^26*x-567*q^25*x^2+5*q^24*x^3+43*q^26+570*q^25*x-500*q^24*x^2-91*q^23*x^3+58*q^25+399*q^24*x-413*q^23*x^2-185*q^22*x^3+58*q^24+142*q^23*x-290*q^22*x^2-275*q^21*x^3+48*q^23-140*q^22*x-152*q^21*x^2-349*q^20*x^3+22*q^22-389*q^21*x+18*q^20*x^2-402*q^19*x^3+11*q^21-560*q^20*x+196*q^19*x^2-442*q^18*x^3-14*q^20-626*q^19*x+389*q^18*x^2-482*q^17*x^3-27*q^19-600*q^18*x+582*q^17*x^2-522*q^16*x^3-43*q^18-502*q^17*x+759*q^16*x^2-550*q^15*x^3-29*q^17-357*q^16*x+904*q^15*x^2-551*q^14*x^3-19*q^16-202*q^15*x+996*q^14*x^2-516*q^13*x^3-65*q^14*x+1038*q^13*x^2-449*q^12*x^3+25*q^13*x+1007*q^12*x^2-362*q^11*x^3+7*q^13+71*q^12*x+925*q^11*x^2-271*q^10*x^3-7*q^12+81*q^11*x+794*q^10*x^2-187*q^9*x^3-10*q^11+70*q^10*x+645*q^9*x^2-116*q^8*x^3-24*q^10+50*q^9*x+483*q^8*x^2-61*q^7*x^3-20*q^9+25*q^8*x+335*q^7*x^2-25*q^6*x^3-28*q^8+10*q^7*x+212*q^6*x^2-7*q^5*x^3-25*q^7-q^6*x+123*q^5*x^2-q^4*x^3-29*q^6-2*q^5*x+62*q^4*x^2-20*q^5-5*q^4*x+25*q^3*x^2-16*q^4-3*q^3*x+7*q^2*x^2-9*q^3-2*q^2*x+q*x^2-8*q^2-4*q-2)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^3-q-1)/(q^4+1)/q^9/x^3
+N2(0,2,6,4)*q^8*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^6+q^4+q^2+1)/x^2/(q^4+1)/(q^3-q-1)/(q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N2(0,4,6,2)*(q^41*x^3+2*q^40*x^3+3*q^39*x^3+q^39*x^2+2*q^38*x^3+2*q^38*x^2+q^37*x^3+3*q^37*x^2+2*q^36*x^3+3*q^36*x^2+6*q^35*x^3+q^36*x-q^35*x^2+12*q^34*x^3+q^35*x-7*q^34*x^2+13*q^33*x^3+q^34*x-20*q^33*x^2+5*q^32*x^3+q^34-2*q^33*x-30*q^32*x^2-12*q^31*x^3+q^33-7*q^32*x-43*q^31*x^2-32*q^30*x^3-13*q^31*x-40*q^30*x^2-50*q^29*x^3-3*q^31-15*q^30*x-25*q^29*x^2-68*q^28*x^3-8*q^30-8*q^29*x+10*q^28*x^2-89*q^27*x^3-6*q^29+4*q^28*x+46*q^27*x^2-105*q^26*x^3-4*q^28+22*q^27*x+83*q^26*x^2-104*q^25*x^3+8*q^27+29*q^26*x+104*q^25*x^2-81*q^24*x^3+13*q^26+33*q^25*x+122*q^24*x^2-42*q^23*x^3+18*q^25+22*q^24*x+121*q^23*x^2+2*q^22*x^3+11*q^24+16*q^23*x+107*q^22*x^2+37*q^21*x^3+6*q^23+6*q^22*x+75*q^21*x^2+60*q^20*x^3-q^22-3*q^21*x+29*q^20*x^2+73*q^19*x^3-2*q^21-22*q^20*x-20*q^19*x^2+73*q^18*x^3-7*q^20-33*q^19*x-59*q^18*x^2+58*q^17*x^3-12*q^19-41*q^18*x-75*q^17*x^2+30*q^16*x^3-19*q^18-22*q^17*x-78*q^16*x^2-4*q^15*x^3-17*q^17+2*q^16*x-74*q^15*x^2-35*q^14*x^3-14*q^16+29*q^15*x-62*q^14*x^2-55*q^13*x^3-3*q^15+35*q^14*x-41*q^13*x^2-62*q^12*x^3+5*q^14+27*q^13*x-12*q^12*x^2-58*q^11*x^3+9*q^13+12*q^12*x+19*q^11*x^2-48*q^10*x^3+8*q^12+2*q^11*x+42*q^10*x^2-36*q^9*x^3+5*q^11+53*q^9*x^2-24*q^8*x^3+6*q^10+52*q^8*x^2-13*q^7*x^3+5*q^9+q^8*x+45*q^7*x^2-5*q^6*x^3+7*q^8+q^7*x+35*q^6*x^2-q^5*x^3+6*q^7+4*q^6*x+24*q^5*x^2+9*q^6+6*q^5*x+13*q^4*x^2+8*q^5+6*q^4*x+5*q^3*x^2+8*q^4+3*q^3*x+q^2*x^2+5*q^3+q^2*x+4*q^2+2*q+1)/q^8/(q^2+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^4+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^3
-N2(0,4,8,4)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*q^11*(q^2+q+1)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/x^2
-N2(0,6,8,4)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*q^11*(q^2+q+1)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/x^2
-N2(4,-4,-2,-2)*(q^53*x^4+9*q^52*x^4+35*q^51*x^4-q^51*x^3+87*q^50*x^4-5*q^50*x^3+159*q^49*x^4-15*q^49*x^3+226*q^48*x^4-40*q^48*x^3+257*q^47*x^4-80*q^47*x^3+227*q^46*x^4+3*q^47*x^2-136*q^46*x^3+118*q^45*x^4+4*q^46*x^2-205*q^45*x^3-78*q^44*x^4-5*q^45*x^2-285*q^44*x^3-359*q^43*x^4+2*q^45*x-33*q^44*x^2-368*q^43*x^3-710*q^42*x^4+7*q^44*x-82*q^43*x^2-426*q^42*x^3-1096*q^41*x^4+11*q^43*x-132*q^42*x^2-413*q^41*x^3-1466*q^40*x^4+9*q^42*x-147*q^41*x^2-290*q^40*x^3-1768*q^39*x^4-8*q^41*x-70*q^40*x^2-24*q^39*x^3-1961*q^38*x^4-38*q^40*x+114*q^39*x^2+384*q^38*x^3-2021*q^37*x^4-71*q^39*x+365*q^38*x^2+911*q^37*x^3-1945*q^36*x^4-2*q^39-94*q^38*x+606*q^37*x^2+1524*q^36*x^3-1748*q^35*x^4-7*q^38-100*q^37*x+736*q^36*x^2+2177*q^35*x^3-1465*q^34*x^4-11*q^37-80*q^36*x+693*q^35*x^2+2826*q^34*x^3-1148*q^33*x^4-12*q^36-36*q^35*x+441*q^34*x^2+3415*q^33*x^3-840*q^32*x^4-7*q^35+40*q^34*x-6*q^33*x^2+3877*q^32*x^3-563*q^31*x^4-2*q^34+147*q^33*x-614*q^32*x^2+4142*q^31*x^3-330*q^30*x^4-8*q^33+288*q^32*x-1302*q^31*x^2+4163*q^30*x^3-152*q^29*x^4-23*q^32+433*q^31*x-1983*q^30*x^2+3913*q^29*x^3-35*q^28*x^4-33*q^31+567*q^30*x-2474*q^29*x^2+3379*q^28*x^3+24*q^27*x^4-7*q^30+627*q^29*x-2631*q^28*x^2+2579*q^27*x^3+40*q^26*x^4+65*q^29+575*q^28*x-2364*q^27*x^2+1572*q^26*x^3+37*q^25*x^4+172*q^28+375*q^27*x-1731*q^26*x^2+451*q^25*x^3+32*q^24*x^4+262*q^27+36*q^26*x-840*q^25*x^2-630*q^24*x^3+26*q^23*x^4+303*q^26-420*q^25*x+115*q^24*x^2-1498*q^23*x^3+16*q^22*x^4+282*q^25-904*q^24*x+947*q^23*x^2-2012*q^22*x^3+6*q^21*x^4+200*q^24-1358*q^23*x+1502*q^22*x^2-2110*q^21*x^3+q^20*x^4+68*q^23-1690*q^22*x+1722*q^21*x^2-1810*q^20*x^3-108*q^22-1833*q^21*x+1572*q^20*x^2-1202*q^19*x^3-305*q^21-1689*q^20*x+1087*q^19*x^2-433*q^18*x^3-489*q^20-1247*q^19*x+319*q^18*x^2+335*q^17*x^3-596*q^19-563*q^18*x-608*q^17*x^2+963*q^16*x^3-590*q^18+216*q^17*x-1549*q^16*x^2+1364*q^15*x^3-465*q^17+925*q^16*x-2342*q^15*x^2+1511*q^14*x^3-261*q^16+1427*q^15*x-2866*q^14*x^2+1435*q^13*x^3-11*q^15+1670*q^14*x-3076*q^13*x^2+1207*q^12*x^3+235*q^14+1660*q^13*x-2987*q^12*x^2+913*q^11*x^3+446*q^13+1451*q^12*x-2664*q^11*x^2+625*q^10*x^3+571*q^12+1121*q^11*x-2187*q^10*x^2+385*q^9*x^3+613*q^11+769*q^10*x-1651*q^9*x^2+208*q^8*x^3+573*q^10+472*q^9*x-1143*q^8*x^2+94*q^7*x^3+494*q^9+256*q^8*x-725*q^7*x^2+33*q^6*x^3+387*q^8+119*q^7*x-419*q^6*x^2+8*q^5*x^3+282*q^7+41*q^6*x-216*q^5*x^2+q^4*x^3+185*q^6+9*q^5*x-95*q^4*x^2+113*q^5-33*q^3*x^2+62*q^4-8*q^2*x^2+32*q^3-q*x^2+14*q^2+5*q+1)/x^3/q^10/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^2+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N2(4,-4,0,-2)*(q^41*x^4+7*q^40*x^4+25*q^39*x^4+55*q^38*x^4-q^38*x^3+87*q^37*x^4-6*q^37*x^3+103*q^36*x^4-22*q^36*x^3+91*q^35*x^4-50*q^35*x^3+48*q^34*x^4-88*q^34*x^3-29*q^33*x^4-2*q^34*x^2-137*q^33*x^3-140*q^32*x^4-12*q^33*x^2-190*q^32*x^3-277*q^31*x^4-27*q^32*x^2-227*q^31*x^3-422*q^30*x^4+q^32*x-36*q^31*x^2-207*q^30*x^3-554*q^29*x^4+q^31*x-26*q^30*x^2-107*q^29*x^3-649*q^28*x^4+7*q^29*x^2+71*q^28*x^3-685*q^27*x^4-2*q^29*x+58*q^28*x^2+318*q^27*x^3-654*q^26*x^4-4*q^28*x+123*q^27*x^2+610*q^26*x^3-566*q^25*x^4+7*q^27*x+184*q^26*x^2+913*q^25*x^3-443*q^24*x^4+24*q^26*x+233*q^25*x^2+1168*q^24*x^3-308*q^23*x^4-q^26+44*q^25*x+232*q^24*x^2+1331*q^23*x^3-177*q^22*x^4-q^25+53*q^24*x+173*q^23*x^2+1373*q^22*x^3-63*q^21*x^4+50*q^23*x+40*q^22*x^2+1283*q^21*x^3+24*q^20*x^4+2*q^23+29*q^22*x-150*q^21*x^2+1075*q^20*x^3+74*q^19*x^4+6*q^22-5*q^21*x-368*q^20*x^2+798*q^19*x^3+86*q^18*x^4+5*q^21-44*q^20*x-572*q^19*x^2+505*q^18*x^3+74*q^17*x^4+4*q^20-89*q^19*x-729*q^18*x^2+248*q^17*x^3+56*q^16*x^4-2*q^19-129*q^18*x-799*q^17*x^2+43*q^16*x^3+40*q^15*x^4-5*q^18-162*q^17*x-774*q^16*x^2-87*q^15*x^3+24*q^14*x^4-8*q^17-170*q^16*x-646*q^15*x^2-155*q^14*x^3+10*q^13*x^4-6*q^16-149*q^15*x-458*q^14*x^2-169*q^13*x^3+2*q^12*x^4-6*q^15-111*q^14*x-249*q^13*x^2-150*q^12*x^3-5*q^14-68*q^13*x-67*q^12*x^2-110*q^11*x^3-4*q^13-18*q^12*x+64*q^11*x^2-71*q^10*x^3+q^12+24*q^11*x+142*q^10*x^2-43*q^9*x^3+5*q^11+53*q^10*x+160*q^9*x^2-24*q^8*x^3+11*q^10+51*q^9*x+139*q^8*x^2-10*q^7*x^3+10*q^9+40*q^8*x+99*q^7*x^2-2*q^6*x^3+9*q^8+19*q^7*x+65*q^6*x^2+4*q^7+6*q^6*x+36*q^5*x^2+q^6-4*q^5*x+15*q^4*x^2-2*q^5-8*q^4*x+3*q^3*x^2-3*q^4-10*q^3*x-3*q^3-8*q^2*x-3*q^2-4*q*x-2*q-x-1)*q/(q^4+1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)/x^3
-N2(4,-4,0,0)*(q^49*x^5+7*q^48*x^5+24*q^47*x^5+50*q^46*x^5+74*q^45*x^5-4*q^45*x^4+81*q^44*x^5-18*q^44*x^4+63*q^43*x^5-43*q^43*x^4+20*q^42*x^5-77*q^42*x^4-49*q^41*x^5-3*q^42*x^3-127*q^41*x^4-144*q^40*x^5-13*q^41*x^3-186*q^40*x^4-255*q^39*x^5-27*q^40*x^3-236*q^39*x^4-365*q^38*x^5-31*q^39*x^3-230*q^38*x^4-457*q^37*x^5-12*q^38*x^3-150*q^37*x^4-510*q^36*x^5-2*q^38*x^2+33*q^37*x^3+15*q^36*x^4-508*q^35*x^5-2*q^37*x^2+99*q^36*x^3+248*q^35*x^4-451*q^34*x^5-q^36*x^2+184*q^35*x^3+551*q^34*x^4-354*q^33*x^5+14*q^35*x^2+270*q^34*x^3+879*q^33*x^4-239*q^32*x^5+36*q^34*x^2+344*q^33*x^3+1189*q^32*x^4-128*q^31*x^5-q^34*x+63*q^33*x^2+359*q^32*x^3+1428*q^31*x^4-31*q^30*x^5-3*q^33*x+84*q^32*x^2+288*q^31*x^3+1555*q^30*x^4+48*q^29*x^5-q^32*x+99*q^31*x^2+99*q^30*x^3+1538*q^29*x^4+100*q^28*x^5+3*q^31*x+91*q^30*x^2-187*q^29*x^3+1389*q^28*x^4+116*q^27*x^5+14*q^30*x+51*q^29*x^2-554*q^28*x^3+1153*q^27*x^4+100*q^26*x^5+21*q^29*x-22*q^28*x^2-928*q^27*x^3+879*q^26*x^4+70*q^25*x^5+21*q^28*x-127*q^27*x^2-1254*q^26*x^3+611*q^25*x^4+44*q^24*x^5+q^28+6*q^27*x-245*q^26*x^2-1463*q^25*x^3+373*q^24*x^4+27*q^23*x^5+3*q^27-18*q^26*x-341*q^25*x^2-1509*q^24*x^3+186*q^23*x^4+14*q^22*x^5+3*q^26-47*q^25*x-385*q^24*x^2-1373*q^23*x^3+63*q^22*x^4+3*q^21*x^5-q^25-64*q^24*x-367*q^23*x^2-1091*q^22*x^3+11*q^21*x^4-3*q^20*x^5-10*q^24-63*q^23*x-288*q^22*x^2-737*q^21*x^3+9*q^20*x^4-3*q^19*x^5-19*q^23-44*q^22*x-172*q^21*x^2-378*q^20*x^3+31*q^19*x^4-q^18*x^5-20*q^22-10*q^21*x-26*q^20*x^2-77*q^19*x^3+48*q^18*x^4-11*q^21+34*q^20*x+116*q^19*x^2+132*q^18*x^3+53*q^17*x^4+5*q^20+73*q^19*x+218*q^18*x^2+225*q^17*x^3+50*q^16*x^4+20*q^19+102*q^18*x+244*q^17*x^2+217*q^16*x^3+45*q^15*x^4+27*q^18+113*q^17*x+198*q^16*x^2+141*q^15*x^3+35*q^14*x^4+26*q^17+99*q^16*x+99*q^15*x^2+53*q^14*x^3+20*q^13*x^4+23*q^16+62*q^15*x-19*q^14*x^2-22*q^13*x^3+7*q^12*x^4+20*q^15+2*q^14*x-119*q^13*x^2-67*q^12*x^3+q^11*x^4+12*q^14-65*q^13*x-173*q^12*x^2-83*q^11*x^3-3*q^13-119*q^12*x-178*q^11*x^2-73*q^10*x^3-22*q^12-135*q^11*x-146*q^10*x^2-53*q^9*x^3-37*q^11-115*q^10*x-96*q^9*x^2-33*q^8*x^3-40*q^10-68*q^9*x-51*q^8*x^2-17*q^7*x^3-32*q^9-17*q^8*x-19*q^7*x^2-6*q^6*x^3-18*q^8+24*q^7*x-q^5*x^3-4*q^7+42*q^6*x+10*q^5*x^2+6*q^6+46*q^5*x+10*q^4*x^2+11*q^5+41*q^4*x+5*q^3*x^2+12*q^4+31*q^3*x+q^2*x^2+11*q^3+17*q^2*x+8*q^2+6*q*x+4*q+x+1)/(q^7-q^5-q^4+q^3-q-1)/(q^3+q^2+q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)/(q^4+1)/q^7/x^4
+N2(4,-2,-4,0)/x*(q^57*x^3+10*q^56*x^3+48*q^55*x^3-2*q^55*x^2+149*q^54*x^3-18*q^54*x^2+336*q^53*x^3-81*q^53*x^2+583*q^52*x^3-243*q^52*x^2+797*q^51*x^3+4*q^52*x-537*q^51*x^2+839*q^50*x^3+27*q^51*x-902*q^50*x^2+574*q^49*x^3+q^51+90*q^50*x-1121*q^49*x^2-67*q^48*x^3+4*q^50+202*q^49*x-839*q^48*x^2-1041*q^47*x^3+6*q^49+333*q^48*x+302*q^47*x^2-2197*q^46*x^3+3*q^48+383*q^47*x+2447*q^46*x^2-3328*q^45*x^3-6*q^47+194*q^46*x+5373*q^45*x^2-4234*q^44*x^3-13*q^46-404*q^45*x+8496*q^44*x^2-4767*q^43*x^3+14*q^45-1524*q^44*x+11029*q^43*x^2-4851*q^42*x^3+97*q^44-3185*q^43*x+12163*q^42*x^2-4478*q^41*x^3+190*q^43-5287*q^42*x+11142*q^41*x^2-3696*q^40*x^3+152*q^42-7570*q^41*x+7263*q^40*x^2-2629*q^39*x^3-214*q^41-9617*q^40*x-78*q^39*x^2-1512*q^38*x^3-1019*q^40-10860*q^39*x-11181*q^38*x^2-643*q^37*x^3-2165*q^39-10614*q^38*x-25758*q^37*x^2-240*q^36*x^3-3349*q^38-8080*q^37*x-42736*q^36*x^2-339*q^35*x^3-4195*q^37-2473*q^36*x-60267*q^35*x^2-816*q^34*x^3-4407*q^36+6689*q^35*x-76004*q^34*x^2-1477*q^33*x^3-3861*q^35+19294*q^34*x-87476*q^33*x^2-2155*q^32*x^3-2609*q^34+34477*q^33*x-92389*q^32*x^2-2770*q^31*x^3-716*q^33+50702*q^32*x-88902*q^31*x^2-3305*q^30*x^3+1829*q^32+66068*q^31*x-75967*q^30*x^2-3730*q^29*x^3+5118*q^31+78578*q^30*x-53683*q^29*x^2-3972*q^28*x^3+9134*q^30+86249*q^29*x-23507*q^28*x^2-3963*q^27*x^3+13572*q^29+87237*q^28*x+11780*q^27*x^2-3703*q^26*x^3+17733*q^28+80046*q^27*x+48390*q^26*x^2-3273*q^25*x^3+20780*q^27+63971*q^26*x+82120*q^25*x^2-2786*q^24*x^3+21994*q^26+39417*q^25*x+109114*q^24*x^2-2311*q^23*x^3+20991*q^25+8280*q^24*x+126566*q^23*x^2-1839*q^22*x^3+17676*q^24-26261*q^23*x+133174*q^22*x^2-1339*q^21*x^3+12267*q^23-60039*q^22*x+129292*q^21*x^2-841*q^20*x^3+5212*q^22-88866*q^21*x+116761*q^20*x^2-432*q^19*x^3-2709*q^21-109198*q^20*x+98442*q^19*x^2-173*q^18*x^3-10496*q^20-119001*q^19*x+77581*q^18*x^2-51*q^17*x^3-17028*q^19-117879*q^18*x+57171*q^17*x^2-10*q^16*x^3-21398*q^18-107297*q^17*x+39417*q^16*x^2-q^15*x^3-23102*q^17-90074*q^16*x+25467*q^15*x^2-22246*q^16-69860*q^15*x+15501*q^14*x^2-19446*q^15-50108*q^14*x+9035*q^13*x^2-15613*q^14-33355*q^13*x+5235*q^12*x^2-11628*q^13-20766*q^12*x+3174*q^11*x^2-8125*q^12-12311*q^11*x+2050*q^10*x^2-5419*q^11-7196*q^10*x+1336*q^9*x^2-3553*q^10-4366*q^9*x+802*q^8*x^2-2389*q^9-2854*q^8*x+409*q^7*x^2-1686*q^8-1965*q^7*x+166*q^6*x^2-1208*q^7-1322*q^6*x+50*q^5*x^2-815*q^6-801*q^5*x+10*q^4*x^2-486*q^5-409*q^4*x+q^3*x^2-246*q^4-166*q^3*x-103*q^3-50*q^2*x-34*q^2-10*q*x-8*q-x-1)/(q^2+1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^4+2*q^3+2*q^2+2*q+1)/(q+1)/q^9/(q^7-q^5-q^4+q^3-q-1)
-N2(4,-2,-2,-2)*(q^49*x^2-q^48*x^3+7*q^48*x^2-7*q^47*x^3+22*q^47*x^2-23*q^46*x^3+44*q^46*x^2-51*q^45*x^3-q^46*x+61*q^45*x^2-88*q^44*x^3-6*q^45*x+55*q^44*x^2-126*q^43*x^3-19*q^44*x+15*q^43*x^2-154*q^42*x^3-35*q^43*x-59*q^42*x^2-153*q^41*x^3-50*q^42*x-149*q^41*x^2-95*q^40*x^3-4*q^42-42*q^41*x-226*q^40*x^2+42*q^39*x^3-13*q^41+5*q^40*x-260*q^39*x^2+261*q^38*x^3-24*q^40+101*q^39*x-244*q^38*x^2+542*q^37*x^3-31*q^39+245*q^38*x-169*q^37*x^2+843*q^36*x^3-23*q^38+409*q^37*x-24*q^36*x^2+1108*q^35*x^3+4*q^37+557*q^36*x+206*q^35*x^2+1282*q^34*x^3+40*q^36+628*q^35*x+502*q^34*x^2+1324*q^33*x^3+87*q^35+559*q^34*x+794*q^33*x^2+1212*q^32*x^3+122*q^34+285*q^33*x+983*q^32*x^2+948*q^31*x^3+158*q^33-237*q^32*x+968*q^31*x^2+560*q^30*x^3+164*q^32-981*q^31*x+687*q^30*x^2+101*q^29*x^3+140*q^31-1842*q^30*x+148*q^29*x^2-357*q^28*x^3+46*q^30-2627*q^29*x-571*q^28*x^2-742*q^27*x^3-96*q^29-3116*q^28*x-1369*q^27*x^2-1002*q^26*x^3-261*q^28-3109*q^27*x-2138*q^26*x^2-1119*q^25*x^3-401*q^27-2509*q^26*x-2758*q^25*x^2-1106*q^24*x^3-475*q^26-1325*q^25*x-3090*q^24*x^2-992*q^23*x^3-466*q^25+292*q^24*x-3016*q^23*x^2-813*q^22*x^3-365*q^24+2117*q^23*x-2479*q^22*x^2-608*q^21*x^3-188*q^23+3816*q^22*x-1522*q^21*x^2-414*q^20*x^3+52*q^22+5059*q^21*x-282*q^20*x^2-256*q^19*x^3+309*q^21+5545*q^20*x+1045*q^19*x^2-142*q^18*x^3+536*q^20+5144*q^19*x+2267*q^18*x^2-68*q^17*x^3+661*q^19+3888*q^18*x+3232*q^17*x^2-26*q^16*x^3+680*q^18+2022*q^17*x+3837*q^16*x^2-7*q^15*x^3+574*q^17-122*q^16*x+4037*q^15*x^2-q^14*x^3+401*q^16-2155*q^15*x+3854*q^14*x^2+162*q^15-3784*q^14*x+3374*q^13*x^2-60*q^14-4797*q^13*x+2720*q^12*x^2-260*q^13-5142*q^12*x+2020*q^11*x^2-376*q^12-4886*q^11*x+1379*q^10*x^2-435*q^11-4207*q^10*x+861*q^9*x^2-414*q^10-3313*q^9*x+486*q^8*x^2-355*q^9-2393*q^8*x+242*q^7*x^2-262*q^8-1583*q^7*x+102*q^6*x^2-179*q^7-954*q^6*x+34*q^5*x^2-107*q^6-519*q^5*x+8*q^4*x^2-59*q^5-250*q^4*x+q^3*x^2-25*q^4-103*q^3*x-8*q^3-34*q^2*x-q^2-8*q*x-x)/q^9/x^2/(q^3+q^2+q+1)/(q^2+2*q+1)/(q^9-q^6-q^4-q^2-q-1)/(q^4+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
-N2(4,-2,0,-2)*(2*q^48*x^3+11*q^47*x^3+q^46*x^4+37*q^46*x^3+6*q^45*x^4+85*q^45*x^3+17*q^44*x^4-q^45*x^2+143*q^44*x^3+31*q^43*x^4-8*q^44*x^2+184*q^43*x^3+41*q^42*x^4-30*q^43*x^2+176*q^42*x^3+41*q^41*x^4+q^43*x-75*q^42*x^2+101*q^41*x^3+29*q^40*x^4+2*q^42*x-138*q^41*x^2-42*q^40*x^3+4*q^39*x^4-q^41*x-210*q^40*x^2-246*q^39*x^3-35*q^38*x^4-16*q^40*x-280*q^39*x^2-489*q^38*x^3-85*q^37*x^4-48*q^39*x-319*q^38*x^2-734*q^37*x^3-140*q^36*x^4-78*q^38*x-280*q^37*x^2-939*q^36*x^3-195*q^35*x^4-87*q^37*x-121*q^36*x^2-1073*q^35*x^3-243*q^34*x^4-64*q^36*x+152*q^35*x^2-1120*q^34*x^3-273*q^33*x^4-8*q^35*x+508*q^34*x^2-1079*q^33*x^3-278*q^32*x^4+2*q^35+60*q^34*x+892*q^33*x^2-968*q^32*x^3-259*q^31*x^4+4*q^34+121*q^33*x+1234*q^32*x^2-818*q^31*x^3-222*q^30*x^4+10*q^33+150*q^32*x+1477*q^31*x^2-673*q^30*x^3-177*q^29*x^4+11*q^32+162*q^31*x+1574*q^30*x^2-568*q^29*x^3-133*q^28*x^4+15*q^31+141*q^30*x+1504*q^29*x^2-508*q^28*x^3-92*q^27*x^4+8*q^30+96*q^29*x+1268*q^28*x^2-476*q^27*x^3-54*q^26*x^4+4*q^29+12*q^28*x+929*q^27*x^2-443*q^26*x^3-24*q^25*x^4-12*q^28-64*q^27*x+579*q^26*x^2-379*q^25*x^3-7*q^24*x^4-23*q^27-109*q^26*x+330*q^25*x^2-262*q^24*x^3-q^23*x^4-40*q^26-67*q^25*x+202*q^24*x^2-88*q^23*x^3-45*q^25+40*q^24*x+212*q^23*x^2+126*q^22*x^3-42*q^24+218*q^23*x+272*q^22*x^2+350*q^21*x^3-19*q^23+394*q^22*x+356*q^21*x^2+546*q^20*x^3+12*q^22+547*q^21*x+366*q^20*x^2+686*q^19*x^3+45*q^21+603*q^20*x+314*q^19*x^2+754*q^18*x^3+65*q^20+567*q^19*x+173*q^18*x^2+748*q^17*x^3+72*q^19+419*q^18*x-4*q^17*x^2+678*q^16*x^3+64*q^18+195*q^17*x-204*q^16*x^2+563*q^15*x^3+45*q^17-77*q^16*x-373*q^15*x^2+429*q^14*x^3+19*q^16-344*q^15*x-487*q^14*x^2+299*q^13*x^3-14*q^15-549*q^14*x-520*q^13*x^2+190*q^12*x^3-42*q^14-658*q^13*x-482*q^12*x^2+108*q^11*x^3-65*q^13-656*q^12*x-394*q^11*x^2+53*q^10*x^3-63*q^12-573*q^11*x-290*q^10*x^2+21*q^9*x^3-50*q^11-442*q^10*x-192*q^9*x^2+6*q^8*x^3-20*q^10-307*q^9*x-113*q^8*x^2+q^7*x^3+2*q^9-189*q^8*x-56*q^7*x^2+25*q^8-101*q^7*x-22*q^6*x^2+33*q^7-43*q^6*x-6*q^5*x^2+38*q^6-13*q^5*x-q^4*x^2+31*q^5-2*q^4*x+24*q^4+14*q^3+8*q^2+3*q+1)/q^11/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^3+q^2+q+1)/(q^4+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^3
+N2(4,-2,0,0)/q^9/x^3*(q^46*x^3+4*q^45*x^3+q^44*x^4+13*q^44*x^3+3*q^43*x^4+30*q^43*x^3+8*q^42*x^4+52*q^42*x^3+14*q^41*x^4-q^42*x^2+66*q^41*x^3+17*q^40*x^4-6*q^41*x^2+61*q^40*x^3+15*q^39*x^4-17*q^40*x^2+26*q^39*x^3+8*q^38*x^4-34*q^39*x^2-39*q^38*x^3-q^37*x^4-49*q^38*x^2-135*q^37*x^3-13*q^36*x^4-6*q^38*x-69*q^37*x^2-256*q^36*x^3-30*q^35*x^4-20*q^37*x-89*q^36*x^2-382*q^35*x^3-52*q^34*x^4-44*q^36*x-97*q^35*x^2-479*q^34*x^3-76*q^33*x^4-57*q^35*x-60*q^34*x^2-512*q^33*x^3-99*q^32*x^4-61*q^34*x+23*q^33*x^2-454*q^32*x^3-117*q^31*x^4-3*q^34-39*q^33*x+156*q^32*x^2-300*q^31*x^3-125*q^30*x^4-7*q^33+4*q^32*x+308*q^31*x^2-66*q^30*x^3-124*q^29*x^4-12*q^32+72*q^31*x+459*q^30*x^2+212*q^29*x^3-117*q^28*x^4-11*q^31+148*q^30*x+559*q^29*x^2+492*q^28*x^3-104*q^27*x^4-2*q^30+230*q^29*x+588*q^28*x^2+722*q^27*x^3-88*q^26*x^4+15*q^29+297*q^28*x+522*q^27*x^2+862*q^26*x^3-70*q^25*x^4+32*q^28+321*q^27*x+347*q^26*x^2+891*q^25*x^3-50*q^24*x^4+41*q^27+271*q^26*x+76*q^25*x^2+800*q^24*x^3-30*q^23*x^4+37*q^26+151*q^25*x-250*q^24*x^2+604*q^23*x^3-15*q^22*x^4+21*q^25-28*q^24*x-550*q^23*x^2+341*q^22*x^3-7*q^21*x^4+q^24-221*q^23*x-775*q^22*x^2+66*q^21*x^3-3*q^20*x^4-22*q^23-400*q^22*x-877*q^21*x^2-179*q^20*x^3-q^19*x^4-46*q^22-523*q^21*x-840*q^20*x^2-362*q^19*x^3-67*q^21-558*q^20*x-674*q^19*x^2-472*q^18*x^3-75*q^20-496*q^19*x-423*q^18*x^2-510*q^17*x^3-66*q^19-337*q^18*x-143*q^17*x^2-489*q^16*x^3-38*q^18-131*q^17*x+118*q^16*x^2-423*q^15*x^3+q^17+96*q^16*x+319*q^15*x^2-333*q^14*x^3+40*q^16+284*q^15*x+440*q^14*x^2-239*q^13*x^3+66*q^15+415*q^14*x+478*q^13*x^2-157*q^12*x^3+78*q^14+463*q^13*x+445*q^12*x^2-93*q^11*x^3+75*q^13+445*q^12*x+364*q^11*x^2-48*q^10*x^3+60*q^12+373*q^11*x+266*q^10*x^2-20*q^9*x^3+34*q^11+279*q^10*x+175*q^9*x^2-6*q^8*x^3+6*q^10+185*q^9*x+103*q^8*x^2-q^7*x^3-17*q^9+110*q^8*x+52*q^7*x^2-31*q^8+57*q^7*x+21*q^6*x^2-36*q^7+24*q^6*x+6*q^5*x^2-35*q^6+7*q^5*x+q^4*x^2-28*q^5+q^4*x-20*q^4-12*q^3-7*q^2-3*q-1)/(q^4+2*q^2+1)/(q+1)/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N2(4,0,-4,0)*(q^55*x^2+12*q^54*x^2+70*q^53*x^2-q^53*x+266*q^52*x^2-10*q^52*x+746*q^51*x^2-51*q^51*x+1655*q^50*x^2-q^51-178*q^50*x+3029*q^49*x^2-6*q^50-480*q^49*x+4687*q^48*x^2-16*q^49-1067*q^48*x+6188*q^47*x^2-25*q^48-2033*q^47*x+6886*q^46*x^2-27*q^47-3405*q^46*x+6067*q^45*x^2-37*q^46-5078*q^45*x+3116*q^44*x^2-112*q^45-6762*q^44*x-2336*q^43*x^2-349*q^44-7981*q^43*x-10295*q^42*x^2-825*q^43-8137*q^42*x-20328*q^41*x^2-1519*q^42-6619*q^41*x-31568*q^40*x^2-2287*q^41-2918*q^40*x-42831*q^39*x^2-2884*q^40+3231*q^39*x-52833*q^38*x^2-3023*q^39+11708*q^38*x-60459*q^37*x^2-2481*q^38+21915*q^37*x-65003*q^36*x^2-1201*q^37+32791*q^36*x-66323*q^35*x^2+708*q^36+42957*q^35*x-64889*q^34*x^2+2979*q^35+51064*q^34*x-61700*q^33*x^2+5317*q^34+56142*q^33*x-58060*q^32*x^2+7446*q^33+57847*q^32*x-55255*q^31*x^2+9137*q^32+56535*q^31*x-54239*q^30*x^2+10144*q^31+53142*q^30*x-55431*q^29*x^2+10323*q^30+48979*q^29*x-58685*q^28*x^2+9692*q^29+45371*q^28*x-63370*q^27*x^2+8526*q^28+43480*q^27*x-68498*q^26*x^2+7246*q^27+43890*q^26*x-72896*q^25*x^2+6311*q^26+46696*q^25*x-75428*q^24*x^2+5982*q^25+51305*q^24*x-75240*q^23*x^2+6369*q^24+56815*q^23*x-71952*q^22*x^2+7359*q^23+61955*q^22*x-65735*q^21*x^2+8763*q^22+65614*q^21*x-57237*q^20*x^2+10279*q^21+66797*q^20*x-47408*q^19*x^2+11640*q^20+65019*q^19*x-37282*q^18*x^2+12584*q^19+60217*q^18*x-27775*q^17*x^2+12928*q^18+52869*q^17*x-19549*q^16*x^2+12565*q^17+43809*q^16*x-12963*q^15*x^2+11501*q^16+34120*q^15*x-8095*q^14*x^2+9884*q^15+24900*q^14*x-4798*q^13*x^2+7960*q^14+16996*q^13*x-2769*q^12*x^2+6014*q^13+10879*q^12*x-1628*q^11*x^2+4268*q^12+6587*q^11*x-1011*q^10*x^2+2871*q^11+3864*q^10*x-650*q^9*x^2+1869*q^10+2286*q^9*x-402*q^8*x^2+1222*q^9+1429*q^8*x-220*q^7*x^2+827*q^8+950*q^7*x-99*q^6*x^2+577*q^7+638*q^6*x-34*q^5*x^2+394*q^6+401*q^5*x-8*q^4*x^2+246*q^5+220*q^4*x-q^3*x^2+133*q^4+99*q^3*x+60*q^3+34*q^2*x+22*q^2+8*q*x+6*q+x+1)/(q^4+1)/(q^3+q^2+q+1)/(q^9-q^6-q^4-q^2-q-1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q+1)^2/(q^2+1)/q^10
+N2(4,0,-2,-2)*(q^39*x^3+10*q^38*x^3+49*q^37*x^3-q^37*x^2+158*q^36*x^3-8*q^36*x^2+382*q^35*x^3-34*q^35*x^2+740*q^34*x^3-q^35*x-101*q^34*x^2+1189*q^33*x^3-4*q^34*x-242*q^33*x^2+1610*q^32*x^3-7*q^33*x-486*q^32*x^2+1825*q^31*x^3-7*q^32*x-847*q^31*x^2+1633*q^30*x^3-4*q^31*x-1297*q^30*x^2+853*q^29*x^3-14*q^30*x-1752*q^29*x^2-635*q^28*x^3-q^30-60*q^29*x-2076*q^28*x^2-2842*q^27*x^3-3*q^29-171*q^28*x-2100*q^27*x^2-5633*q^26*x^3-4*q^28-344*q^27*x-1662*q^26*x^2-8731*q^25*x^3-3*q^27-555*q^26*x-609*q^25*x^2-11761*q^24*x^3-739*q^25*x+1140*q^24*x^2-14320*q^23*x^3+4*q^25-808*q^24*x+3543*q^23*x^2-16058*q^22*x^3+7*q^24-681*q^23*x+6421*q^22*x^2-16753*q^21*x^3+8*q^23-333*q^22*x+9452*q^21*x^2-16347*q^20*x^3+7*q^22+214*q^21*x+12229*q^20*x^2-14954*q^19*x^3+5*q^21+877*q^20*x+14300*q^19*x^2-12837*q^18*x^3+5*q^20+1558*q^19*x+15369*q^18*x^2-10343*q^17*x^3+8*q^19+2154*q^18*x+15279*q^17*x^2-7820*q^16*x^3+11*q^18+2606*q^17*x+14135*q^16*x^2-5544*q^15*x^3+12*q^17+2836*q^16*x+12151*q^15*x^2-3680*q^14*x^3+12*q^16+2808*q^15*x+9714*q^14*x^2-2283*q^13*x^3+12*q^15+2518*q^14*x+7181*q^13*x^2-1329*q^12*x^3+13*q^14+2054*q^13*x+4916*q^12*x^2-745*q^11*x^3+15*q^13+1527*q^12*x+3116*q^11*x^2-430*q^10*x^3+16*q^12+1050*q^11*x+1856*q^10*x^2-275*q^9*x^3+15*q^11+681*q^10*x+1061*q^9*x^2-189*q^8*x^3+12*q^10+429*q^9*x+613*q^8*x^2-122*q^7*x^3+8*q^9+274*q^8*x+382*q^7*x^2-65*q^6*x^3+5*q^8+189*q^7*x+264*q^6*x^2-26*q^5*x^3+4*q^7+144*q^6*x+188*q^5*x^2-7*q^4*x^3+5*q^6+109*q^5*x+122*q^4*x^2-q^3*x^3+7*q^5+72*q^4*x+65*q^3*x^2+7*q^4+38*q^3*x+26*q^2*x^2+4*q^3+16*q^2*x+7*q*x^2+q^2+5*q*x+x^2+x)/(q^4+1)^2/x/(q^3-q-1)/(q+1)^2/(q^2+1)^2/q/(q^11*x+q^10*x+q^9*x-q^9+q^8*x-q^8+q^7*x-q^7+q^6*x-q^6+q^3*x+q^2*x-q-1)
-N2(4,0,-2,0)*(q^56*x^3+12*q^55*x^3+70*q^54*x^3-q^54*x^2+267*q^53*x^3-10*q^53*x^2+758*q^52*x^3-51*q^52*x^2+1725*q^51*x^3-q^52*x-179*q^51*x^2+3295*q^50*x^3-6*q^51*x-490*q^50*x^2+5430*q^49*x^3-16*q^50*x-1118*q^49*x^2+7807*q^48*x^3-26*q^49*x-2211*q^48*x^2+9703*q^47*x^3-33*q^48*x-3882*q^47*x^2+9931*q^46*x^3-53*q^47*x-6114*q^46*x^2+6916*q^45*x^3-137*q^46*x-8636*q^45*x^2-995*q^44*x^3-373*q^45*x-10821*q^44*x^2-14963*q^43*x^3-845*q^44*x-11646*q^43*x^2-34976*q^42*x^3-1585*q^43*x-9758*q^42*x^2-59338*q^41*x^3-2558*q^42*x-3659*q^41*x^2-84567*q^40*x^3-3611*q^41*x+7938*q^40*x^2-105799*q^39*x^3-4404*q^40*x+25617*q^39*x^2-117633*q^38*x^3-4434*q^39*x+48752*q^38*x^2-115233*q^37*x^3-q^39-3131*q^38*x+75099*q^37*x^2-95498*q^36*x^3-5*q^38-73*q^37*x+100692*q^36*x^2-58049*q^35*x^3-9*q^37+4684*q^36*x+120229*q^35*x^2-5711*q^34*x^3-8*q^36+10484*q^35*x+127835*q^34*x^2+55744*q^33*x^3+q^35+16039*q^34*x+118236*q^33*x^2+118601*q^32*x^3-q^34+19697*q^33*x+88092*q^32*x^2+174691*q^31*x^3-76*q^33+19915*q^32*x+37192*q^31*x^2+216967*q^30*x^3-336*q^32+15905*q^31*x-30884*q^30*x^2+240773*q^29*x^3-894*q^31+8056*q^30*x-108994*q^29*x^2+244595*q^28*x^3-1795*q^30-1943*q^29*x-187500*q^28*x^2+230159*q^27*x^3-2958*q^29-11470*q^28*x-256303*q^27*x^2+201823*q^26*x^3-4128*q^28-17575*q^27*x-306680*q^26*x^2+165406*q^25*x^3-4910*q^27-17751*q^26*x-333194*q^25*x^2+126801*q^24*x^3-4852*q^26-10458*q^25*x-334354*q^24*x^2+90833*q^23*x^3-3562*q^25+4244*q^24*x-312872*q^23*x^2+60643*q^22*x^3-858*q^24+24594*q^23*x-274460*q^22*x^2+37616*q^21*x^3+3120*q^23+47259*q^22*x-226577*q^21*x^2+21674*q^20*x^3+7912*q^22+68192*q^21*x-176506*q^20*x^2+11730*q^19*x^3+12844*q^21+83631*q^20*x-130130*q^19*x^2+6176*q^18*x^3+17184*q^20+91098*q^19*x-91065*q^18*x^2+3356*q^17*x^3+20301*q^19+89906*q^18*x-60719*q^17*x^2+1950*q^16*x^3+21782*q^18+81170*q^17*x-38762*q^16*x^2+1152*q^15*x^3+21485*q^17+67339*q^16*x-23835*q^15*x^2+614*q^14*x^3+19582*q^16+51436*q^15*x-14229*q^14*x^2+253*q^13*x^3+16523*q^15+36232*q^14*x-8331*q^13*x^2+58*q^12*x^3+12920*q^14+23620*q^13*x-4853*q^12*x^2-10*q^11*x^3+9388*q^13+14388*q^12*x-2854*q^11*x^2-15*q^10*x^3+6389*q^12+8368*q^11*x-1704*q^10*x^2-6*q^9*x^3+4151*q^11+4850*q^10*x-1016*q^9*x^2-q^8*x^3+2667*q^10+2963*q^9*x-579*q^8*x^2+1770*q^9+1972*q^8*x-296*q^7*x^2+1235*q^8+1384*q^7*x-126*q^6*x^2+876*q^7+949*q^6*x-41*q^5*x^2+592*q^6+589*q^5*x-9*q^4*x^2+359*q^5+311*q^4*x-q^3*x^2+187*q^4+132*q^3*x+81*q^3+42*q^2*x+28*q^2+9*q*x+7*q+x+1)/(q^2+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^3+q^2+q+1)/(q^16*x+2*q^15*x+2*q^14*x-q^14+2*q^13*x-2*q^13+3*q^12*x-2*q^12+4*q^11*x-2*q^11+3*q^10*x-2*q^10+2*q^9*x-2*q^9+3*q^8*x-2*q^8+4*q^7*x-2*q^7+2*q^6*x-2*q^6-2*q^5+q^4*x-q^4+2*q^3*x+q^2*x-q^2-2*q-1)/x/(q^7-q^5-q^4+q^3-q-1)/q^11
-N2(4,0,-2,2)/q^8*(q^46*x^3+10*q^45*x^3+52*q^44*x^3+188*q^43*x^3+2*q^43*x^2+530*q^42*x^3+12*q^42*x^2+1229*q^41*x^3-2*q^42*x+31*q^41*x^2+2419*q^40*x^3-12*q^41*x+32*q^40*x^2+4114*q^39*x^3-44*q^40*x-74*q^39*x^2+6097*q^38*x^3-q^40-120*q^39*x-454*q^38*x^2+7851*q^37*x^3-4*q^39-268*q^38*x-1320*q^37*x^2+8581*q^36*x^3-7*q^38-522*q^37*x-2859*q^36*x^2+7336*q^35*x^3-7*q^37-923*q^36*x-5123*q^35*x^2+3217*q^34*x^3-6*q^36-1520*q^35*x-7921*q^34*x^2-4390*q^33*x^3-18*q^35-2310*q^34*x-10776*q^33*x^2-15593*q^32*x^3-69*q^34-3254*q^33*x-12901*q^32*x^2-29842*q^31*x^3-189*q^33-4123*q^32*x-13338*q^31*x^2-45920*q^30*x^3-372*q^32-4633*q^31*x-11071*q^30*x^2-62083*q^29*x^3-583*q^31-4317*q^30*x-5329*q^29*x^2-76358*q^28*x^3-762*q^30-2789*q^29*x+4142*q^28*x^2-86908*q^27*x^3-819*q^29+271*q^28*x+16926*q^27*x^2-92400*q^26*x^3-691*q^28+4805*q^27*x+31728*q^26*x^2-92254*q^25*x^3-335*q^27+10526*q^26*x+46798*q^25*x^2-86740*q^24*x^3+210*q^26+16684*q^25*x+59869*q^24*x^2-76894*q^23*x^3+890*q^25+22506*q^24*x+69192*q^23*x^2-64271*q^22*x^3+1585*q^24+27066*q^23*x+73227*q^22*x^2-50612*q^21*x^3+2221*q^23+29837*q^22*x+71806*q^21*x^2-37489*q^20*x^3+2706*q^22+30361*q^21*x+65252*q^20*x^2-26058*q^19*x^3+2978*q^21+28809*q^20*x+55212*q^19*x^2-16947*q^18*x^3+2976*q^20+25455*q^19*x+43282*q^18*x^2-10288*q^17*x^3+2729*q^19+21058*q^18*x+31493*q^17*x^2-5839*q^16*x^3+2297*q^18+16292*q^17*x+21082*q^16*x^2-3144*q^15*x^3+1806*q^17+11900*q^16*x+12993*q^15*x^2-1671*q^14*x^3+1345*q^16+8255*q^15*x+7297*q^14*x^2-927*q^13*x^3+981*q^15+5567*q^14*x+3770*q^13*x^2-546*q^12*x^3+708*q^14+3740*q^13*x+1823*q^12*x^2-318*q^11*x^3+529*q^13+2605*q^12*x+892*q^11*x^2-160*q^10*x^3+416*q^12+1905*q^11*x+480*q^10*x^2-57*q^9*x^3+345*q^11+1445*q^10*x+284*q^9*x^2-7*q^8*x^3+286*q^10+1079*q^9*x+160*q^8*x^2+6*q^7*x^3+230*q^9+760*q^8*x+67*q^7*x^2+4*q^6*x^3+175*q^8+497*q^7*x+9*q^6*x^2+q^5*x^3+128*q^7+299*q^6*x-13*q^5*x^2+90*q^6+171*q^5*x-12*q^4*x^2+60*q^5+92*q^4*x-5*q^3*x^2+38*q^4+46*q^3*x-q^2*x^2+22*q^3+19*q^2*x+11*q^2+6*q*x+4*q+x+1)/(q^2+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^3+q^2+q+1)/(q^14*x+q^12*x-q^12+2*q^10*x-q^10+q^8*x-q^8+2*q^6*x-q^6-q^4+q^2*x-1)/x/(q^7-q^5-q^4+q^3-q-1)
+N2(4,0,0,4)/q/x*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q+1)
+N2(4,0,2,0)/q^5/x^3*(q+1)*(q^39*x^4+5*q^38*x^4+11*q^37*x^4+17*q^36*x^4-2*q^36*x^3+19*q^35*x^4-7*q^35*x^3+16*q^34*x^4-13*q^34*x^3+8*q^33*x^4-15*q^33*x^3-5*q^32*x^4-20*q^32*x^3-23*q^31*x^4-q^32*x^2-18*q^31*x^3-47*q^30*x^4-4*q^31*x^2-22*q^30*x^3-74*q^29*x^4+q^31*x-5*q^30*x^2-10*q^29*x^3-100*q^28*x^4-8*q^29*x^2+2*q^28*x^3-118*q^27*x^4+q^29*x-4*q^28*x^2+33*q^27*x^3-125*q^26*x^4-2*q^28*x-7*q^27*x^2+57*q^26*x^3-123*q^25*x^4-2*q^26*x^2+87*q^25*x^3-115*q^24*x^4-5*q^26*x-7*q^25*x^2+103*q^24*x^3-102*q^23*x^4+q^25*x+5*q^24*x^2+116*q^23*x^3-84*q^22*x^4-q^25-5*q^24*x+5*q^23*x^2+122*q^22*x^3-64*q^21*x^4+4*q^23*x+19*q^22*x^2+123*q^21*x^3-46*q^20*x^4-q^23-3*q^22*x+18*q^21*x^2+105*q^20*x^3-32*q^19*x^4+2*q^22+7*q^21*x+30*q^20*x^2+81*q^19*x^3-23*q^18*x^4+23*q^19*x^2+59*q^18*x^3-17*q^17*x^4+3*q^20+12*q^19*x+35*q^18*x^2+46*q^17*x^3-12*q^16*x^4-q^19+2*q^18*x+34*q^17*x^2+36*q^16*x^3-8*q^15*x^4+3*q^18+10*q^17*x+38*q^16*x^2+31*q^15*x^3-6*q^14*x^4-q^17-2*q^16*x+19*q^15*x^2+27*q^14*x^3-5*q^13*x^4+3*q^16+2*q^15*x+15*q^14*x^2+24*q^13*x^3-3*q^12*x^4-2*q^15-13*q^14*x+3*q^13*x^2+23*q^12*x^3-q^11*x^4-4*q^13*x-2*q^12*x^2+23*q^11*x^3-6*q^13-13*q^12*x-14*q^11*x^2+19*q^10*x^3-q^12-5*q^11*x-18*q^10*x^2+12*q^9*x^3-4*q^11-11*q^10*x-25*q^9*x^2+7*q^8*x^3+q^10-26*q^8*x^2+5*q^7*x^3-3*q^9-3*q^8*x-22*q^7*x^2+3*q^6*x^3+2*q^8+5*q^7*x-15*q^6*x^2+q^5*x^3-q^7+6*q^6*x-11*q^5*x^2+4*q^6+10*q^5*x-8*q^4*x^2+2*q^5+6*q^4*x-4*q^3*x^2+4*q^4+5*q^3*x-q^2*x^2+q^3+4*q^2*x+2*q^2+3*q*x+q+x+1)/(q^6+q^4+q^2+1)/(q^4+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3-q-1)
-N2(4,0,2,2)*(q^49*x^4+9*q^48*x^4+36*q^47*x^4+96*q^46*x^4-q^46*x^3+195*q^45*x^4-8*q^45*x^3+317*q^44*x^4-32*q^44*x^3+425*q^43*x^4-85*q^43*x^3+471*q^42*x^4+q^43*x^2-177*q^42*x^3+408*q^41*x^4+q^42*x^2-305*q^41*x^3+203*q^40*x^4-8*q^41*x^2-451*q^40*x^3-163*q^39*x^4+q^41*x-35*q^40*x^2-585*q^39*x^3-693*q^38*x^4+4*q^40*x-91*q^39*x^2-659*q^38*x^3-1362*q^37*x^4+7*q^39*x-177*q^38*x^2-620*q^37*x^3-2115*q^36*x^4+7*q^38*x-274*q^37*x^2-416*q^36*x^3-2876*q^35*x^4-q^37*x-348*q^36*x^2-14*q^35*x^3-3557*q^34*x^4-18*q^36*x-368*q^35*x^2+578*q^34*x^3-4076*q^33*x^4-43*q^35*x-302*q^34*x^2+1315*q^33*x^3-4377*q^32*x^4-q^35-66*q^34*x-134*q^33*x^2+2113*q^32*x^3-4431*q^31*x^4-4*q^34-76*q^33*x+129*q^32*x^2+2858*q^31*x^3-4239*q^30*x^4-7*q^33-59*q^32*x+471*q^31*x^2+3441*q^30*x^3-3836*q^29*x^4-8*q^32-9*q^31*x+844*q^30*x^2+3791*q^29*x^3-3275*q^28*x^4-q^31+56*q^30*x+1184*q^29*x^2+3886*q^28*x^3-2616*q^27*x^4+16*q^30+123*q^29*x+1431*q^28*x^2+3759*q^27*x^3-1924*q^26*x^4+37*q^29+155*q^28*x+1540*q^27*x^2+3478*q^26*x^3-1260*q^25*x^4+53*q^28+152*q^27*x+1492*q^26*x^2+3105*q^25*x^3-674*q^24*x^4+52*q^27+117*q^26*x+1305*q^25*x^2+2685*q^24*x^3-203*q^23*x^4+32*q^26+72*q^25*x+1012*q^24*x^2+2251*q^23*x^3+134*q^22*x^4+2*q^25+23*q^24*x+657*q^23*x^2+1818*q^22*x^3+338*q^21*x^4-25*q^24-23*q^23*x+304*q^22*x^2+1379*q^21*x^3+426*q^20*x^4-43*q^23-72*q^22*x+7*q^21*x^2+928*q^20*x^3+426*q^19*x^4-52*q^22-99*q^21*x-206*q^20*x^2+468*q^19*x^3+370*q^18*x^4-55*q^21-85*q^20*x-333*q^19*x^2+21*q^18*x^3+287*q^17*x^4-55*q^20-18*q^19*x-388*q^18*x^2-363*q^17*x^3+199*q^16*x^4-46*q^19+61*q^18*x-385*q^17*x^2-634*q^16*x^3+121*q^15*x^4-24*q^18+120*q^17*x-323*q^16*x^2-766*q^15*x^3+62*q^14*x^4+4*q^17+115*q^16*x-194*q^15*x^2-767*q^14*x^3+25*q^13*x^4+28*q^16+63*q^15*x-15*q^14*x^2-672*q^13*x^3+7*q^12*x^4+39*q^15-8*q^14*x+172*q^13*x^2-527*q^12*x^3+q^11*x^4+37*q^14-56*q^13*x+323*q^12*x^2-373*q^11*x^3+30*q^13-68*q^12*x+407*q^11*x^2-237*q^10*x^3+27*q^12-50*q^11*x+419*q^10*x^2-133*q^9*x^3+32*q^11-21*q^10*x+374*q^9*x^2-64*q^8*x^3+42*q^10+7*q^9*x+296*q^8*x^2-25*q^7*x^3+53*q^9+27*q^8*x+207*q^7*x^2-7*q^6*x^3+60*q^8+38*q^7*x+125*q^6*x^2-q^5*x^3+61*q^7+37*q^6*x+63*q^5*x^2+55*q^6+27*q^5*x+25*q^4*x^2+44*q^5+14*q^4*x+7*q^3*x^2+31*q^4+5*q^3*x+q^2*x^2+19*q^3+q^2*x+10*q^2+4*q+1)/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)/(q^3+q^2+q+1)^2/q^9/x^3
+N2(4,0,4,0)/x*q^6*(q^7-q-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)/(q^6+q^4+q^2+1)
+N2(4,0,6,4)*q^8/x^2*(q^7+q^6-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^6+q^4+q^2+1)/(q+1)
-N2(4,2,0,4)/q^3/x*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q+1)
+N2(4,2,2,-2)*(q^46*x^3+7*q^45*x^3+26*q^44*x^3-q^44*x^2+69*q^43*x^3-3*q^43*x^2+145*q^42*x^3-10*q^42*x^2+251*q^41*x^3-30*q^41*x^2+362*q^40*x^3-78*q^40*x^2+424*q^39*x^3-q^40*x-166*q^39*x^2+366*q^38*x^3-8*q^39*x-300*q^38*x^2+130*q^37*x^3-q^39-32*q^38*x-453*q^37*x^2-298*q^36*x^3-2*q^38-74*q^37*x-577*q^36*x^2-875*q^35*x^3-2*q^37-132*q^36*x-590*q^35*x^2-1514*q^34*x^3-2*q^36-178*q^35*x-434*q^34*x^2-2112*q^33*x^3+4*q^35-194*q^34*x-67*q^33*x^2-2581*q^32*x^3+3*q^34-149*q^33*x+487*q^32*x^2-2853*q^31*x^3+4*q^33-48*q^32*x+1180*q^31*x^2-2868*q^30*x^3-3*q^32+112*q^31*x+1906*q^30*x^2-2586*q^29*x^3-8*q^31+312*q^30*x+2566*q^29*x^2-2029*q^28*x^3-12*q^30+535*q^29*x+3016*q^28*x^2-1310*q^27*x^3-13*q^29+733*q^28*x+3144*q^27*x^2-605*q^26*x^3-8*q^28+832*q^27*x+2848*q^26*x^2-76*q^25*x^3-4*q^27+787*q^26*x+2174*q^25*x^2+189*q^24*x^3+5*q^26+582*q^25*x+1256*q^24*x^2+187*q^23*x^3+6*q^25+266*q^24*x+332*q^23*x^2-34*q^22*x^3+7*q^24-93*q^23*x-393*q^22*x^2-408*q^21*x^3+3*q^23-408*q^22*x-776*q^21*x^2-857*q^20*x^3-8*q^22-637*q^21*x-759*q^20*x^2-1291*q^19*x^3-21*q^21-723*q^20*x-383*q^19*x^2-1619*q^18*x^3-23*q^20-656*q^19*x+254*q^18*x^2-1780*q^17*x^3-17*q^19-403*q^18*x+986*q^17*x^2-1756*q^16*x^3-2*q^18-36*q^17*x+1656*q^16*x^2-1573*q^15*x^3+12*q^17+377*q^16*x+2119*q^15*x^2-1288*q^14*x^3+34*q^16+716*q^15*x+2309*q^14*x^2-967*q^13*x^3+44*q^15+930*q^14*x+2236*q^13*x^2-666*q^12*x^3+47*q^14+987*q^13*x+1963*q^12*x^2-417*q^11*x^3+38*q^13+912*q^12*x+1572*q^11*x^2-231*q^10*x^3+22*q^12+743*q^11*x+1145*q^10*x^2-107*q^9*x^3-5*q^11+539*q^10*x+758*q^9*x^2-38*q^8*x^3-41*q^10+348*q^9*x+454*q^8*x^2-9*q^7*x^3-70*q^9+198*q^8*x+242*q^7*x^2-q^6*x^3-86*q^8+96*q^7*x+109*q^6*x^2-81*q^7+35*q^6*x+38*q^5*x^2-70*q^6+8*q^5*x+9*q^4*x^2-53*q^5+q^3*x^2-38*q^4-21*q^3-10*q^2-3*q-1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q+1)/(q^3+q^2+q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2/q^7
-N2(4,2,2,0)/q^5*(q^44*x^3+7*q^43*x^3+26*q^42*x^3-q^42*x^2+69*q^41*x^3-4*q^41*x^2+146*q^40*x^3-15*q^40*x^2+257*q^39*x^3-44*q^39*x^2+380*q^38*x^3-106*q^38*x^2+461*q^37*x^3-208*q^37*x^2+425*q^36*x^3-3*q^37*x-349*q^36*x^2+207*q^35*x^3-q^37-18*q^36*x-495*q^35*x^2-215*q^34*x^3-2*q^36-47*q^35*x-594*q^34*x^2-807*q^33*x^3-2*q^35-89*q^34*x-569*q^33*x^2-1491*q^32*x^3+q^34-131*q^33*x-371*q^32*x^2-2169*q^31*x^3+11*q^33-157*q^32*x+36*q^31*x^2-2753*q^30*x^3+17*q^32-149*q^31*x+627*q^30*x^2-3168*q^29*x^3+21*q^31-104*q^30*x+1349*q^29*x^2-3337*q^28*x^3+11*q^30-21*q^29*x+2092*q^28*x^2-3195*q^27*x^3-7*q^29+102*q^28*x+2750*q^27*x^2-2738*q^26*x^3-30*q^28+258*q^27*x+3188*q^26*x^2-2056*q^25*x^3-51*q^27+424*q^26*x+3304*q^25*x^2-1310*q^24*x^3-61*q^26+546*q^25*x+3021*q^24*x^2-664*q^23*x^3-63*q^25+597*q^24*x+2383*q^23*x^2-219*q^22*x^3-53*q^24+556*q^23*x+1522*q^22*x^2+3*q^21*x^3-39*q^23+453*q^22*x+654*q^21*x^2+23*q^20*x^3-12*q^22+317*q^21*x-27*q^20*x^2-125*q^19*x^3+22*q^21+191*q^20*x-387*q^19*x^2-392*q^18*x^3+53*q^20+77*q^19*x-381*q^18*x^2-707*q^17*x^3+77*q^19-53*q^17*x^2-986*q^16*x^3+93*q^18-34*q^17*x+494*q^16*x^2-1161*q^15*x^3+95*q^17+13*q^16*x+1115*q^15*x^2-1200*q^14*x^3+85*q^16+113*q^15*x+1667*q^14*x^2-1112*q^13*x^3+62*q^15+233*q^14*x+2031*q^13*x^2-935*q^12*x^3+38*q^14+310*q^13*x+2149*q^12*x^2-718*q^11*x^3+4*q^13+321*q^12*x+2038*q^11*x^2-505*q^10*x^3-30*q^12+264*q^11*x+1759*q^10*x^2-323*q^9*x^3-61*q^11+166*q^10*x+1390*q^9*x^2-183*q^8*x^3-84*q^10+57*q^9*x+1002*q^8*x^2-87*q^7*x^3-103*q^9-32*q^8*x+659*q^7*x^2-32*q^6*x^3-120*q^8-84*q^7*x+393*q^6*x^2-8*q^5*x^3-125*q^7-99*q^6*x+209*q^5*x^2-q^4*x^3-116*q^6-89*q^5*x+94*q^4*x^2-91*q^5-68*q^4*x+33*q^3*x^2-66*q^4-42*q^3*x+8*q^2*x^2-44*q^3-20*q^2*x+q*x^2-28*q^2-6*q*x-13*q-x-4)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)/(q+1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
-N2(4,2,2,2)*(q^40*x^2-q^39*x^3+6*q^39*x^2-7*q^38*x^3+19*q^38*x^2-24*q^37*x^3+42*q^37*x^2-55*q^36*x^3-q^37*x+70*q^36*x^2-95*q^35*x^3-6*q^36*x+91*q^35*x^2-129*q^34*x^3-19*q^35*x+90*q^34*x^2-136*q^33*x^3-42*q^34*x+53*q^33*x^2-96*q^32*x^3-74*q^33*x-21*q^32*x^2+4*q^31*x^3-3*q^33-98*q^32*x-119*q^31*x^2+163*q^30*x^3-11*q^32-93*q^31*x-223*q^30*x^2+365*q^29*x^3-23*q^31-38*q^30*x-317*q^29*x^2+583*q^28*x^3-33*q^30+76*q^29*x-390*q^28*x^2+780*q^27*x^3-33*q^29+235*q^28*x-433*q^27*x^2+915*q^26*x^3-14*q^28+407*q^27*x-434*q^26*x^2+953*q^25*x^3+20*q^27+547*q^26*x-388*q^25*x^2+872*q^24*x^3+63*q^26+613*q^25*x-301*q^24*x^2+671*q^23*x^3+109*q^25+562*q^24*x-196*q^23*x^2+378*q^22*x^3+137*q^24+367*q^23*x-103*q^22*x^2+43*q^21*x^3+151*q^23+31*q^22*x-39*q^21*x^2-280*q^20*x^3+130*q^22-406*q^21*x-6*q^20*x^2-544*q^19*x^3+70*q^21-857*q^20*x+8*q^19*x^2-718*q^18*x^3-23*q^20-1212*q^19*x+6*q^18*x^2-791*q^17*x^3-133*q^19-1379*q^18*x-12*q^17*x^2-769*q^16*x^3-227*q^18-1303*q^17*x-49*q^16*x^2-673*q^15*x^3-277*q^17-992*q^16*x-104*q^15*x^2-534*q^14*x^3-275*q^16-504*q^15*x-163*q^14*x^2-384*q^13*x^3-214*q^15+67*q^14*x-210*q^13*x^2-248*q^12*x^3-120*q^14+612*q^13*x-233*q^12*x^2-141*q^11*x^3-3*q^13+1035*q^12*x-230*q^11*x^2-68*q^10*x^3+106*q^12+1273*q^11*x-205*q^10*x^2-26*q^9*x^3+189*q^11+1316*q^10*x-166*q^9*x^2-7*q^8*x^3+232*q^10+1196*q^9*x-121*q^8*x^2-q^7*x^3+234*q^9+975*q^8*x-78*q^7*x^2+204*q^8+719*q^7*x-43*q^6*x^2+157*q^7+480*q^6*x-19*q^5*x^2+108*q^6+288*q^5*x-6*q^4*x^2+67*q^5+153*q^4*x-q^3*x^2+36*q^4+70*q^3*x+16*q^3+26*q^2*x+5*q^2+7*q*x+q+x)/q^7/x^2/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^3-q-1)/(q^3+q^2+q+1)/(q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
-N2(4,4,0,2)*(q^43*x^2+10*q^42*x^2+q^42*x+50*q^41*x^2+2*q^41*x+168*q^40*x^2-4*q^40*x+431*q^39*x^2-q^40-33*q^39*x+903*q^38*x^2-4*q^39-115*q^38*x+1608*q^37*x^2-8*q^38-293*q^37*x+2488*q^36*x^2-10*q^37-617*q^36*x+3369*q^35*x^2-5*q^36-1133*q^35*x+3951*q^34*x^2+5*q^35-1864*q^34*x+3835*q^33*x^2-2777*q^33*x+2587*q^32*x^2-56*q^33-3745*q^32*x-161*q^31*x^2-208*q^32-4534*q^31*x-4598*q^30*x^2-470*q^31-4833*q^30*x-10642*q^29*x^2-848*q^30-4263*q^29*x-17903*q^28*x^2-1283*q^29-2449*q^28*x-25715*q^27*x^2-1688*q^28+898*q^27*x-33226*q^26*x^2-1906*q^27+5852*q^26*x-39541*q^25*x^2-1796*q^26+12195*q^25*x-43880*q^24*x^2-1234*q^25+19437*q^24*x-45731*q^23*x^2-201*q^24+26792*q^23*x-44948*q^22*x^2+1254*q^23+33406*q^22*x-41770*q^21*x^2+2954*q^22+38350*q^21*x-36750*q^20*x^2+4703*q^21+41018*q^20*x-30621*q^19*x^2+6230*q^20+41010*q^19*x-24152*q^18*x^2+7353*q^19+38528*q^18*x-18018*q^17*x^2+7893*q^18+33988*q^17*x-12710*q^16*x^2+7844*q^17+28225*q^16*x-8486*q^15*x^2+7236*q^16+21986*q^15*x-5381*q^14*x^2+6241*q^15+16097*q^14*x-3265*q^13*x^2+5035*q^14+11052*q^13*x-1924*q^12*x^2+3828*q^13+7169*q^12*x-1129*q^11*x^2+2757*q^12+4423*q^11*x-679*q^10*x^2+1902*q^11+2654*q^10*x-422*q^9*x^2+1273*q^10+1589*q^9*x-261*q^8*x^2+840*q^9+980*q^8*x-149*q^7*x^2+558*q^8+629*q^7*x-72*q^6*x^2+376*q^7+411*q^6*x-27*q^5*x^2+254*q^6+260*q^5*x-7*q^4*x^2+161*q^5+149*q^4*x-q^3*x^2+91*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/(q^4+2*q^2+1)/(q^2+2*q+1)^2/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^2+1)/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/q^11
+N2(4,4,2,-2)/q*(q^26*x^2+7*q^25*x^2+22*q^24*x^2-q^24*x+42*q^23*x^2-5*q^23*x+55*q^22*x^2-15*q^22*x+52*q^21*x^2-q^22-32*q^21*x+33*q^20*x^2-2*q^21-51*q^20*x-4*q^20-65*q^19*x-47*q^18*x^2-6*q^19-71*q^18*x-107*q^17*x^2-7*q^18-63*q^17*x-178*q^16*x^2-7*q^17-33*q^16*x-253*q^15*x^2-9*q^16+20*q^15*x-315*q^14*x^2-6*q^15+97*q^14*x-347*q^13*x^2+2*q^14+182*q^13*x-346*q^12*x^2+15*q^13+277*q^12*x-319*q^11*x^2+23*q^12+354*q^11*x-274*q^10*x^2+34*q^11+407*q^10*x-220*q^9*x^2+43*q^10+418*q^9*x-164*q^8*x^2+51*q^9+397*q^8*x-109*q^7*x^2+49*q^8+342*q^7*x-60*q^6*x^2+44*q^7+267*q^6*x-25*q^5*x^2+37*q^6+187*q^5*x-7*q^4*x^2+31*q^5+116*q^4*x-q^3*x^2+21*q^4+61*q^3*x+10*q^3+25*q^2*x+2*q^2+7*q*x+x)/(q^3+q^2+q+1)/(q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^3-q-1)/(q^4+1)/x
+N4(12,12,6,2)*(q^45*x^3+10*q^44*x^3+50*q^43*x^3-2*q^43*x^2+168*q^42*x^3-18*q^42*x^2+429*q^41*x^3-84*q^41*x^2+887*q^40*x^3-268*q^40*x^2+1540*q^39*x^3+4*q^40*x-654*q^39*x^2+2286*q^38*x^3+26*q^39*x-1297*q^38*x^2+2909*q^37*x^3+q^39+91*q^38*x-2169*q^37*x^2+3109*q^36*x^3+4*q^38+228*q^37*x-3121*q^36*x^2+2566*q^35*x^3+7*q^37+444*q^36*x-3892*q^35*x^2+1012*q^34*x^3+7*q^36+706*q^35*x-4174*q^34*x^2-1711*q^33*x^3+4*q^35+934*q^34*x-3681*q^33*x^2-5612*q^32*x^3+13*q^34+1017*q^33*x-2195*q^32*x^2-10520*q^31*x^3+65*q^33+833*q^32*x+441*q^31*x^2-16063*q^30*x^3+188*q^32+325*q^31*x+4304*q^30*x^2-21688*q^29*x^3+371*q^31-511*q^30*x+9357*q^29*x^2-26739*q^28*x^3+559*q^30-1582*q^29*x+15359*q^28*x^2-30595*q^27*x^3+655*q^29-2776*q^28*x+21820*q^27*x^2-32816*q^26*x^3+581*q^28-3944*q^27*x+28103*q^26*x^2-33231*q^25*x^3+309*q^27-4974*q^26*x+33502*q^25*x^2-31929*q^24*x^3-95*q^26-5684*q^25*x+37493*q^24*x^2-29189*q^23*x^3-543*q^25-5985*q^24*x+39680*q^23*x^2-25404*q^22*x^3-934*q^24-5782*q^23*x+39993*q^22*x^2-21027*q^21*x^3-1252*q^23-5191*q^22*x+38426*q^21*x^2-16532*q^20*x^3-1495*q^22-4361*q^21*x+35259*q^20*x^2-12351*q^19*x^3-1683*q^21-3630*q^20*x+30799*q^19*x^2-8793*q^18*x^3-1784*q^20-3169*q^19*x+25628*q^18*x^2-5988*q^17*x^3-1789*q^19-3085*q^18*x+20265*q^17*x^2-3905*q^16*x^3-1689*q^18-3211*q^17*x+15272*q^16*x^2-2429*q^15*x^3-1544*q^17-3366*q^16*x+10943*q^15*x^2-1436*q^14*x^3-1414*q^16-3336*q^15*x+7443*q^14*x^2-818*q^13*x^3-1343*q^15-3079*q^14*x+4750*q^13*x^2-472*q^12*x^3-1300*q^14-2612*q^13*x+2830*q^12*x^2-294*q^11*x^3-1228*q^13-2029*q^12*x+1593*q^11*x^2-195*q^10*x^3-1067*q^12-1403*q^11*x+904*q^10*x^2-123*q^9*x^3-818*q^11-830*q^10*x+570*q^9*x^2-65*q^8*x^3-537*q^10-392*q^9*x+406*q^8*x^2-26*q^7*x^3-302*q^9-140*q^8*x+290*q^7*x^2-7*q^6*x^3-160*q^8-54*q^7*x+181*q^6*x^2-q^5*x^3-104*q^7-61*q^6*x+90*q^5*x^2-91*q^6-84*q^5*x+33*q^4*x^2-80*q^5-80*q^4*x+8*q^3*x^2-58*q^4-53*q^3*x+q^2*x^2-33*q^3-24*q^2*x-15*q^2-7*q*x-5*q-x-1)*(q^10*x-1)/(q^2+1)/(q^3-q-1)/(q^4+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^17*x+q^16*x+2*q^15*x-q^15+2*q^14*x-q^14+3*q^13*x-2*q^13+3*q^12*x-2*q^12+3*q^11*x-2*q^11+3*q^10*x-2*q^10+3*q^9*x-2*q^9+3*q^8*x-2*q^8+2*q^7*x-2*q^7+2*q^6*x-2*q^6+q^5*x-q^5+q^4*x-q^4+q^3*x-q^3+q^2*x-q^2-q-1)/q^5
-N4(12,12,8,4)*(q^55*x^3-4*q^54*x^4+6*q^54*x^3-20*q^53*x^4+19*q^53*x^3-62*q^52*x^4+43*q^52*x^3-137*q^51*x^4-q^52*x^2+79*q^51*x^3-238*q^50*x^4-5*q^51*x^2+126*q^50*x^3-337*q^49*x^4-18*q^50*x^2+185*q^49*x^3-394*q^48*x^4-42*q^49*x^2+235*q^48*x^3-360*q^47*x^4-74*q^48*x^2+263*q^47*x^3-186*q^46*x^4-3*q^48*x-104*q^47*x^2+224*q^46*x^3+161*q^45*x^4-10*q^47*x-102*q^46*x^2+112*q^45*x^3+688*q^44*x^4-22*q^46*x-58*q^45*x^2-97*q^44*x^3+1357*q^43*x^4-33*q^45*x+54*q^44*x^2-366*q^43*x^3+2084*q^42*x^4-37*q^44*x+209*q^43*x^2-681*q^42*x^3+2745*q^41*x^4-28*q^43*x+405*q^42*x^2-962*q^41*x^3+3201*q^40*x^4-3*q^42*x+566*q^41*x^2-1232*q^40*x^3+3337*q^39*x^4+30*q^41*x+667*q^40*x^2-1437*q^39*x^3+3091*q^38*x^4+86*q^40*x+608*q^39*x^2-1613*q^38*x^3+2463*q^37*x^4+150*q^39*x+378*q^38*x^2-1724*q^37*x^3+1520*q^36*x^4+237*q^38*x-57*q^37*x^2-1805*q^36*x^3+396*q^35*x^4+3*q^38+306*q^37*x-584*q^36*x^2-1859*q^35*x^3-721*q^34*x^4+10*q^37+310*q^36*x-1140*q^35*x^2-1926*q^34*x^3-1645*q^33*x^4+22*q^36+213*q^35*x-1517*q^34*x^2-2011*q^33*x^3-2237*q^32*x^4+33*q^35-21*q^34*x-1662*q^33*x^2-2134*q^32*x^3-2442*q^31*x^4+37*q^34-334*q^33*x-1422*q^32*x^2-2257*q^31*x^3-2280*q^30*x^4+28*q^33-704*q^32*x-854*q^31*x^2-2351*q^30*x^3-1826*q^29*x^4+4*q^32-1000*q^31*x+73*q^30*x^2-2335*q^29*x^3-1191*q^28*x^4-25*q^31-1192*q^30*x+1172*q^29*x^2-2198*q^28*x^3-504*q^27*x^4-68*q^30-1165*q^29*x+2309*q^28*x^2-1910*q^27*x^3+105*q^26*x^4-108*q^29-904*q^28*x+3215*q^27*x^2-1469*q^26*x^3+544*q^25*x^4-163*q^28-361*q^27*x+3725*q^26*x^2-896*q^25*x^3+780*q^24*x^4-202*q^27+367*q^26*x+3726*q^25*x^2-256*q^24*x^3+834*q^23*x^4-208*q^26+1208*q^25*x+3258*q^24*x^2+342*q^23*x^3+754*q^22*x^4-156*q^25+1926*q^24*x+2422*q^23*x^2+806*q^22*x^3+598*q^21*x^4-39*q^24+2441*q^23*x+1423*q^22*x^2+1053*q^21*x^3+421*q^20*x^4+106*q^23+2555*q^22*x+452*q^21*x^2+1062*q^20*x^3+264*q^19*x^4+256*q^22+2297*q^21*x-307*q^20*x^2+855*q^19*x^3+146*q^18*x^4+355*q^21+1644*q^20*x-756*q^19*x^2+490*q^18*x^3+69*q^17*x^4+399*q^20+765*q^19*x-836*q^18*x^2+46*q^17*x^3+26*q^16*x^4+372*q^19-214*q^18*x-578*q^17*x^2-378*q^16*x^3+7*q^15*x^4+291*q^18-1086*q^17*x-106*q^16*x^2-691*q^15*x^3+q^14*x^4+155*q^17-1719*q^16*x+449*q^15*x^2-849*q^14*x^3-7*q^16-2024*q^15*x+941*q^14*x^2-860*q^13*x^3-180*q^15-2020*q^14*x+1286*q^13*x^2-761*q^12*x^3-308*q^14-1765*q^13*x+1426*q^12*x^2-599*q^11*x^3-393*q^13-1368*q^12*x+1388*q^11*x^2-421*q^10*x^3-390*q^12-936*q^11*x+1218*q^10*x^2-264*q^9*x^3-344*q^11-541*q^10*x+971*q^9*x^2-146*q^8*x^3-247*q^10-246*q^9*x+701*q^8*x^2-69*q^7*x^3-163*q^9-57*q^8*x+458*q^7*x^2-26*q^6*x^3-88*q^8+25*q^7*x+273*q^6*x^2-7*q^5*x^3-45*q^7+55*q^6*x+147*q^5*x^2-q^4*x^3-15*q^6+51*q^5*x+69*q^4*x^2-4*q^5+36*q^4*x+26*q^3*x^2+17*q^3*x+7*q^2*x^2-3*q^3+5*q^2*x+q*x^2-5*q^2+q*x-4*q-2)/q^6/x/(q^7-q^5-q^4+q^3-q-1)/(q^6+q^4+q^2+1)/(q^2+2*q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)^2
+N4(12,12,10,4)*(q^50*x^5+6*q^49*x^5+15*q^48*x^5+27*q^47*x^5+36*q^46*x^5-3*q^46*x^4+37*q^45*x^5-10*q^45*x^4+28*q^44*x^5-20*q^44*x^4+6*q^43*x^5+q^44*x^3-37*q^43*x^4-28*q^42*x^5-2*q^43*x^3-51*q^42*x^4-73*q^41*x^5-6*q^42*x^3-65*q^41*x^4-125*q^40*x^5+q^42*x^2-14*q^41*x^3-64*q^40*x^4-177*q^39*x^5+q^41*x^2-23*q^40*x^3-49*q^39*x^4-219*q^38*x^5-27*q^39*x^3-17*q^38*x^4-244*q^37*x^5-2*q^39*x^2-24*q^38*x^3+37*q^37*x^4-251*q^36*x^5-7*q^38*x^2-7*q^37*x^3+102*q^36*x^4-240*q^35*x^5-6*q^37*x^2+14*q^36*x^3+182*q^35*x^4-215*q^34*x^5-5*q^36*x^2+52*q^35*x^3+253*q^34*x^4-181*q^33*x^5-q^36*x+3*q^35*x^2+81*q^34*x^3+312*q^33*x^4-142*q^32*x^5-q^35*x+9*q^34*x^2+117*q^33*x^3+345*q^32*x^4-106*q^31*x^5+18*q^33*x^2+135*q^32*x^3+354*q^31*x^4-77*q^30*x^5+2*q^33*x+22*q^32*x^2+138*q^31*x^3+344*q^30*x^4-56*q^29*x^5+5*q^32*x+25*q^31*x^2+113*q^30*x^3+324*q^29*x^4-41*q^28*x^5+4*q^31*x+28*q^30*x^2+60*q^29*x^3+297*q^28*x^4-30*q^27*x^5+4*q^30*x+20*q^29*x^2-16*q^28*x^3+273*q^27*x^4-22*q^26*x^5+10*q^28*x^2-105*q^27*x^3+246*q^26*x^4-16*q^25*x^5+2*q^28*x-16*q^27*x^2-190*q^26*x^3+228*q^25*x^4-12*q^24*x^5-2*q^27*x-38*q^26*x^2-259*q^25*x^3+209*q^24*x^4-8*q^23*x^5-q^26*x-66*q^25*x^2-301*q^24*x^3+190*q^23*x^4-4*q^22*x^5+q^26-9*q^25*x-77*q^24*x^2-307*q^23*x^3+161*q^22*x^4-q^21*x^5+q^25-15*q^24*x-83*q^23*x^2-282*q^22*x^3+131*q^21*x^4-20*q^23*x-68*q^22*x^2-236*q^21*x^3+101*q^20*x^4-2*q^23-15*q^22*x-45*q^21*x^2-173*q^20*x^3+75*q^19*x^4-6*q^22-6*q^21*x-15*q^20*x^2-112*q^19*x^3+54*q^18*x^4-5*q^21+6*q^20*x+8*q^19*x^2-55*q^18*x^3+38*q^17*x^4-4*q^20+17*q^19*x+34*q^18*x^2-19*q^17*x^3+26*q^16*x^4+2*q^19+23*q^18*x+41*q^17*x^2+9*q^16*x^3+17*q^15*x^4+5*q^18+27*q^17*x+44*q^16*x^2+11*q^15*x^3+12*q^14*x^4+8*q^17+28*q^16*x+27*q^15*x^2+3*q^14*x^3+8*q^13*x^4+6*q^16+22*q^15*x+8*q^14*x^2-12*q^13*x^3+4*q^12*x^4+6*q^15+13*q^14*x-22*q^13*x^2-20*q^12*x^3+q^11*x^4+5*q^14-43*q^12*x^2-25*q^11*x^3+4*q^13-19*q^12*x-49*q^11*x^2-24*q^10*x^3-q^12-30*q^11*x-47*q^10*x^2-19*q^9*x^3-5*q^11-36*q^10*x-35*q^9*x^2-13*q^8*x^3-11*q^10-25*q^9*x-23*q^8*x^2-8*q^7*x^3-10*q^9-16*q^8*x-10*q^7*x^2-4*q^6*x^3-9*q^8-4*q^6*x^2-q^5*x^3-4*q^7+8*q^6*x+q^5*x^2-q^6+13*q^5*x+3*q^4*x^2+2*q^5+12*q^4*x+3*q^3*x^2+3*q^4+11*q^3*x+q^2*x^2+3*q^3+8*q^2*x+3*q^2+4*q*x+2*q+x+1)/x^2/q^5/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^6+q^4+q^2+1)/(q^2+1)/(q^4+1)
-N4(12,14,6,2)*(q^49*x^3+10*q^48*x^3+49*q^47*x^3-2*q^47*x^2+158*q^46*x^3-18*q^46*x^2+380*q^45*x^3-83*q^45*x^2+729*q^44*x^3-260*q^44*x^2+1159*q^43*x^3+4*q^44*x-620*q^43*x^2+1551*q^42*x^3+27*q^43*x-1195*q^42*x^2+1731*q^41*x^3+q^43+95*q^42*x-1927*q^41*x^2+1514*q^40*x^3+4*q^42+235*q^41*x-2640*q^40*x^2+756*q^39*x^3+7*q^41+451*q^40*x-3061*q^39*x^2-609*q^38*x^3+7*q^40+712*q^39*x-2898*q^38*x^2-2558*q^37*x^3+4*q^39+952*q^38*x-1919*q^37*x^2-4983*q^36*x^3+13*q^38+1085*q^37*x+3*q^36*x^2-7702*q^35*x^3+65*q^37+1014*q^36*x+2898*q^35*x^2-10473*q^34*x^3+188*q^36+660*q^35*x+6692*q^34*x^2-13017*q^33*x^3+370*q^35-34*q^34*x+11159*q^33*x^2-15055*q^32*x^3+555*q^34-1072*q^33*x+15865*q^32*x^2-16369*q^31*x^3+648*q^33-2450*q^32*x+20180*q^31*x^2-16864*q^30*x^3+574*q^32-4108*q^31*x+23435*q^30*x^2-16587*q^29*x^3+303*q^31-5939*q^30*x+25067*q^29*x^2-15685*q^28*x^3-113*q^30-7666*q^29*x+24840*q^28*x^2-14328*q^27*x^3-612*q^29-8983*q^28*x+22788*q^27*x^2-12652*q^26*x^3-1123*q^28-9522*q^27*x+19259*q^26*x^2-10762*q^25*x^3-1621*q^27-9123*q^26*x+14687*q^25*x^2-8778*q^24*x^3-2074*q^26-7722*q^25*x+9637*q^24*x^2-6856*q^23*x^3-2435*q^25-5498*q^24*x+4606*q^23*x^2-5147*q^22*x^3-2591*q^24-2634*q^23*x+128*q^22*x^2-3730*q^21*x^3-2455*q^23+586*q^22*x-3421*q^21*x^2-2595*q^20*x^3-1990*q^22+3919*q^21*x-5780*q^20*x^2-1696*q^19*x^3-1275*q^21+7036*q^20*x-6953*q^19*x^2-1011*q^18*x^3-456*q^20+9601*q^19*x-7104*q^18*x^2-544*q^17*x^3+321*q^19+11310*q^18*x-6534*q^17*x^2-283*q^16*x^3+979*q^18+11968*q^17*x-5515*q^16*x^2-172*q^15*x^3+1509*q^17+11588*q^16*x-4277*q^15*x^2-130*q^14*x^3+1890*q^16+10338*q^15*x-3005*q^14*x^2-97*q^13*x^3+2097*q^15+8550*q^14*x-1876*q^13*x^2-58*q^12*x^3+2081*q^14+6531*q^13*x-1026*q^12*x^2-25*q^11*x^3+1850*q^13+4594*q^12*x-508*q^11*x^2-7*q^10*x^3+1462*q^12+2943*q^11*x-270*q^10*x^2-q^9*x^3+1033*q^11+1718*q^10*x-191*q^9*x^2+664*q^10+930*q^9*x-157*q^8*x^2+408*q^9+510*q^8*x-114*q^7*x^2+263*q^8+322*q^7*x-64*q^6*x^2+193*q^7+239*q^6*x-26*q^5*x^2+153*q^6+181*q^5*x-7*q^4*x^2+114*q^5+121*q^4*x-q^3*x^2+73*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)*q*x/(q^14*x+2*q^13*x+3*q^12*x-q^12+4*q^11*x-2*q^11+4*q^10*x-3*q^10+4*q^9*x-4*q^9+3*q^8*x-3*q^8+2*q^7*x-2*q^7+2*q^6*x-q^6+2*q^5*x+2*q^4*x-q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^3+q^2+q+1)/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)
-N4(12,14,10,4)/x/q^5*(q^51*x^4+7*q^50*x^4+21*q^49*x^4+42*q^48*x^4-q^48*x^3+64*q^47*x^4-7*q^47*x^3+78*q^46*x^4-21*q^46*x^3+78*q^45*x^4-41*q^45*x^3+59*q^44*x^4+2*q^45*x^2-66*q^44*x^3+15*q^43*x^4+3*q^44*x^2-92*q^43*x^3-56*q^42*x^4+q^43*x^2-114*q^42*x^3-156*q^41*x^4+q^43*x-7*q^42*x^2-122*q^41*x^3-282*q^40*x^4+2*q^42*x-20*q^41*x^2-102*q^40*x^3-419*q^39*x^4+4*q^41*x-40*q^40*x^2-49*q^39*x^3-546*q^38*x^4+2*q^40*x-48*q^39*x^2+45*q^38*x^3-647*q^37*x^4-q^39*x-50*q^38*x^2+174*q^37*x^3-712*q^36*x^4-10*q^38*x-37*q^37*x^2+319*q^36*x^3-735*q^35*x^4-13*q^37*x-24*q^36*x^2+464*q^35*x^3-713*q^34*x^4-q^37-20*q^36*x+5*q^35*x^2+581*q^34*x^3-644*q^33*x^4-2*q^36-14*q^35*x+32*q^34*x^2+676*q^33*x^3-534*q^32*x^4-q^35-10*q^34*x+84*q^33*x^2+725*q^32*x^3-397*q^31*x^4+2*q^34+q^33*x+131*q^32*x^2+753*q^31*x^3-249*q^30*x^4+5*q^33+11*q^32*x+190*q^31*x^2+731*q^30*x^3-104*q^29*x^4+7*q^32+23*q^31*x+219*q^30*x^2+703*q^29*x^3+24*q^28*x^4+q^31+41*q^30*x+232*q^29*x^2+635*q^28*x^3+127*q^27*x^4-q^30+61*q^29*x+203*q^28*x^2+567*q^27*x^3+197*q^26*x^4-6*q^29+86*q^28*x+159*q^27*x^2+466*q^26*x^3+232*q^25*x^4+q^28+90*q^27*x+80*q^26*x^2+366*q^25*x^3+237*q^24*x^4+4*q^27+84*q^26*x-28*q^25*x^2+235*q^24*x^3+219*q^23*x^4+11*q^26+44*q^25*x-148*q^24*x^2+94*q^23*x^3+185*q^22*x^4+3*q^25-8*q^24*x-280*q^23*x^2-56*q^22*x^3+141*q^21*x^4-2*q^24-80*q^23*x-377*q^22*x^2-188*q^21*x^3+97*q^20*x^4-9*q^23-133*q^22*x-456*q^21*x^2-292*q^20*x^3+60*q^19*x^4-10*q^22-196*q^21*x-453*q^20*x^2-353*q^19*x^3+33*q^18*x^4-14*q^21-223*q^20*x-410*q^19*x^2-372*q^18*x^3+15*q^17*x^4-16*q^20-238*q^19*x-294*q^18*x^2-356*q^17*x^3+5*q^16*x^4-19*q^19-191*q^18*x-162*q^17*x^2-319*q^16*x^3+q^15*x^4-15*q^18-121*q^17*x-13*q^16*x^2-266*q^15*x^3-5*q^17-14*q^16*x+105*q^15*x^2-206*q^14*x^3+10*q^16+87*q^15*x+192*q^14*x^2-147*q^13*x^3+24*q^15+172*q^14*x+234*q^13*x^2-98*q^12*x^3+31*q^14+217*q^13*x+238*q^12*x^2-60*q^11*x^3+35*q^13+228*q^12*x+206*q^11*x^2-33*q^10*x^3+29*q^12+207*q^11*x+158*q^10*x^2-15*q^9*x^3+23*q^11+165*q^10*x+108*q^9*x^2-5*q^8*x^3+7*q^10+115*q^9*x+67*q^8*x^2-q^7*x^3-2*q^9+71*q^8*x+36*q^7*x^2-15*q^8+39*q^7*x+16*q^6*x^2-16*q^7+18*q^6*x+5*q^5*x^2-20*q^6+6*q^5*x+q^4*x^2-15*q^5+q^4*x-13*q^4-7*q^3-5*q^2-2*q-1)/(q^7-q^5-q^4+q^3-q-1)/(q^3+q^2+q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)/(q^4+1)
-N4(12,16,10,2)*(3*q^44*x^3+13*q^43*x^3-q^43*x^2+37*q^42*x^3-6*q^42*x^2+75*q^41*x^3-22*q^41*x^2+120*q^40*x^3-q^41*x-57*q^40*x^2+153*q^39*x^3-q^40*x-117*q^39*x^2+150*q^38*x^3+q^39*x-184*q^38*x^2+89*q^37*x^3+5*q^38*x-236*q^37*x^2-43*q^36*x^3+18*q^37*x-224*q^36*x^2-240*q^35*x^3+24*q^36*x-132*q^35*x^2-481*q^34*x^3+q^36+30*q^35*x+64*q^34*x^2-734*q^33*x^3+4*q^35+11*q^34*x+331*q^33*x^2-961*q^32*x^3+12*q^34-17*q^33*x+659*q^32*x^2-1113*q^31*x^3+24*q^33-70*q^32*x+967*q^31*x^2-1137*q^30*x^3+32*q^32-110*q^31*x+1244*q^30*x^2-996*q^29*x^3+29*q^31-146*q^30*x+1389*q^29*x^2-689*q^28*x^3-143*q^29*x+1370*q^28*x^2-258*q^27*x^3-42*q^29-114*q^28*x+1103*q^27*x^2+219*q^26*x^3-98*q^28-41*q^27*x+616*q^26*x^2+653*q^25*x^3-138*q^27+42*q^26*x-50*q^25*x^2+958*q^24*x^3-163*q^26+156*q^25*x-758*q^24*x^2+1076*q^23*x^3-164*q^25+246*q^24*x-1386*q^23*x^2+983*q^22*x^3-139*q^24+344*q^23*x-1782*q^22*x^2+695*q^21*x^3-89*q^23+388*q^22*x-1881*q^21*x^2+261*q^20*x^3+4*q^22+388*q^21*x-1631*q^20*x^2-244*q^19*x^3+118*q^21+305*q^20*x-1087*q^19*x^2-734*q^18*x^3+237*q^20+171*q^19*x-302*q^18*x^2-1131*q^17*x^3+313*q^19+9*q^18*x+593*q^17*x^2-1378*q^16*x^3+339*q^18-126*q^17*x+1456*q^16*x^2-1455*q^15*x^3+300*q^17-208*q^16*x+2141*q^15*x^2-1378*q^14*x^3+220*q^16-233*q^15*x+2548*q^14*x^2-1189*q^13*x^3+103*q^15-231*q^14*x+2654*q^13*x^2-939*q^12*x^3-19*q^14-209*q^13*x+2489*q^12*x^2-679*q^11*x^3-156*q^13-182*q^12*x+2144*q^11*x^2-449*q^10*x^3-260*q^12-147*q^11*x+1705*q^10*x^2-271*q^9*x^3-340*q^11-107*q^10*x+1253*q^9*x^2-147*q^8*x^3-356*q^10-73*q^9*x+846*q^8*x^2-69*q^7*x^3-345*q^9-46*q^8*x+524*q^7*x^2-26*q^6*x^3-294*q^8-33*q^7*x+298*q^6*x^2-7*q^5*x^3-237*q^7-17*q^6*x+154*q^5*x^2-q^4*x^3-167*q^6-7*q^5*x+70*q^4*x^2-110*q^5+26*q^3*x^2-62*q^4+7*q^2*x^2-33*q^3+q*x^2-14*q^2-5*q-1)*q^2/(q^2+1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+2*q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)
+N4(4,4,0,0)/x/q^13*(q^54*x^3+7*q^53*x^3+28*q^52*x^3-2*q^52*x^2+80*q^51*x^3-14*q^51*x^2+175*q^50*x^3-55*q^50*x^2+302*q^49*x^3-155*q^49*x^2+409*q^48*x^3+4*q^49*x-340*q^48*x^2+400*q^47*x^3+25*q^48*x-605*q^47*x^2+161*q^46*x^3+q^48+79*q^47*x-886*q^46*x^2-385*q^45*x^3+3*q^47+184*q^46*x-1056*q^45*x^2-1218*q^44*x^3+2*q^46+337*q^45*x-962*q^44*x^2-2191*q^43*x^3-4*q^45+516*q^44*x-487*q^43*x^2-3048*q^42*x^3-20*q^44+671*q^43*x+392*q^42*x^2-3486*q^41*x^3-36*q^43+752*q^42*x+1590*q^41*x^2-3237*q^40*x^3-37*q^42+719*q^41*x+2961*q^40*x^2-2144*q^39*x^3-11*q^41+550*q^40*x+4342*q^39*x^2-210*q^38*x^3+29*q^40+263*q^39*x+5559*q^38*x^2+2376*q^37*x^3+36*q^39-111*q^38*x+6369*q^37*x^2+5232*q^36*x^3-38*q^38-563*q^37*x+6489*q^36*x^2+7819*q^35*x^3-209*q^37-1109*q^36*x+5688*q^35*x^2+9538*q^34*x^3-426*q^36-1794*q^35*x+3946*q^34*x^2+9893*q^33*x^3-593*q^35-2626*q^34*x+1588*q^33*x^2+8661*q^32*x^3-626*q^34-3556*q^33*x-787*q^32*x^2+5986*q^31*x^3-501*q^33-4447*q^32*x-2410*q^31*x^2+2324*q^30*x^3-289*q^32-5234*q^31*x-2693*q^30*x^2-1724*q^29*x^3-69*q^31-5849*q^30*x-1212*q^29*x^2-5568*q^28*x^3+90*q^30-6365*q^29*x+2090*q^28*x^2-8708*q^27*x^3+228*q^29-6751*q^28*x+7069*q^27*x^2-10763*q^26*x^3+405*q^28-7047*q^27*x+13105*q^26*x^2-11527*q^25*x^3+656*q^27-7208*q^26*x+19389*q^25*x^2-11043*q^24*x^3+909*q^26-7384*q^25*x+24934*q^24*x^2-9618*q^23*x^3+1067*q^25-7681*q^24*x+28917*q^23*x^2-7711*q^22*x^3+1028*q^24-8332*q^23*x+30734*q^22*x^2-5745*q^21*x^3+784*q^23-9534*q^22*x+30254*q^21*x^2-3984*q^20*x^3+369*q^22-11312*q^21*x+27798*q^20*x^2-2543*q^19*x^3-155*q^21-13317*q^20*x+23960*q^19*x^2-1463*q^18*x^3-737*q^20-14995*q^19*x+19415*q^18*x^2-749*q^17*x^3-1344*q^19-15927*q^18*x+14753*q^17*x^2-358*q^16*x^3-1959*q^18-15863*q^17*x+10476*q^16*x^2-192*q^15*x^3-2539*q^17-14782*q^16*x+6929*q^15*x^2-133*q^14*x^3-2929*q^16-12778*q^15*x+4286*q^14*x^2-97*q^13*x^3-2999*q^15-10179*q^14*x+2515*q^13*x^2-58*q^12*x^3-2714*q^14-7387*q^13*x+1442*q^12*x^2-25*q^11*x^3-2198*q^13-4881*q^12*x+841*q^11*x^2-7*q^10*x^3-1614*q^12-2952*q^11*x+515*q^10*x^2-q^9*x^3-1105*q^11-1683*q^10*x+331*q^9*x^2-725*q^10-943*q^9*x+214*q^8*x^2-467*q^9-556*q^8*x+129*q^7*x^2-305*q^8-364*q^7*x+66*q^6*x^2-215*q^7-261*q^6*x+26*q^5*x^2-163*q^6-188*q^5*x+7*q^4*x^2-118*q^5-122*q^4*x+q^3*x^2-74*q^4-65*q^3*x-38*q^3-26*q^2*x-16*q^2-7*q*x-5*q-x-1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^2+1)^2/(q^3-q-1)/(q^2+2*q+1)/(q^4+1)/(q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)
-N4(4,8,6,4)*(q^42*x^3+10*q^41*x^3+49*q^40*x^3-q^40*x^2+158*q^39*x^3-8*q^39*x^2+381*q^38*x^3-34*q^38*x^2+733*q^37*x^3-q^38*x-102*q^37*x^2+1169*q^36*x^3-4*q^37*x-242*q^36*x^2+1572*q^35*x^3-7*q^36*x-479*q^35*x^2+1767*q^34*x^3-7*q^35*x-820*q^34*x^2+1556*q^33*x^3-6*q^34*x-1238*q^33*x^2+764*q^32*x^3-18*q^33*x-1657*q^32*x^2-719*q^31*x^3-67*q^32*x-1953*q^31*x^2-2897*q^30*x^3-190*q^31*x-1962*q^30*x^2-5630*q^29*x^3-375*q^30*x-1524*q^29*x^2-8637*q^28*x^3-3*q^30-595*q^29*x-496*q^28*x^2-11543*q^27*x^3-4*q^29-770*q^28*x+1192*q^27*x^2-13954*q^26*x^3-7*q^28-832*q^27*x+3487*q^26*x^2-15533*q^25*x^3-8*q^27-692*q^26*x+6221*q^25*x^2-16071*q^24*x^3-18*q^26-341*q^25*x+9057*q^24*x^2-15529*q^23*x^3-26*q^25+237*q^24*x+11623*q^23*x^2-14038*q^22*x^3-41*q^24+932*q^23*x+13467*q^22*x^2-11863*q^21*x^3-42*q^23+1676*q^22*x+14351*q^21*x^2-9347*q^20*x^3-38*q^22+2325*q^21*x+14093*q^20*x^2-6843*q^19*x^3-16*q^21+2852*q^20*x+12839*q^19*x^2-4629*q^18*x^3+7*q^20+3120*q^19*x+10765*q^18*x^2-2859*q^17*x^3+37*q^19+3137*q^18*x+8301*q^17*x^2-1574*q^16*x^3+54*q^18+2866*q^17*x+5791*q^16*x^2-738*q^15*x^3+74*q^17+2427*q^16*x+3622*q^15*x^2-267*q^14*x^3+91*q^16+1901*q^15*x+1943*q^14*x^2-57*q^13*x^3+110*q^15+1422*q^14*x+827*q^13*x^2-q^12*x^3+117*q^14+1018*q^13*x+179*q^12*x^2-2*q^11*x^3+116*q^13+729*q^12*x-117*q^11*x^2-q^10*x^3+103*q^12+542*q^11*x-199*q^10*x^2+10*q^9*x^3+92*q^11+442*q^10*x-169*q^9*x^2+16*q^8*x^3+87*q^10+378*q^9*x-112*q^8*x^2+12*q^7*x^3+85*q^9+321*q^8*x-73*q^7*x^2+5*q^6*x^3+80*q^8+251*q^7*x-52*q^6*x^2+q^5*x^3+71*q^7+175*q^6*x-35*q^5*x^2+57*q^6+113*q^5*x-18*q^4*x^2+41*q^5+69*q^4*x-6*q^3*x^2+28*q^4+39*q^3*x-q^2*x^2+18*q^3+18*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q^4+1)/(q^2+1)/x/(q^3-q-1)/(q^2+2*q+1)/(q+1)/(q^6+q^4+q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/q^4
-N4(8,4,0,0)*(q^51*x^3+10*q^50*x^3+50*q^49*x^3-2*q^49*x^2+168*q^48*x^3-18*q^48*x^2+429*q^47*x^3-84*q^47*x^2+887*q^46*x^3-268*q^46*x^2+1539*q^45*x^3+4*q^46*x-654*q^45*x^2+2276*q^44*x^3+26*q^45*x-1297*q^44*x^2+2860*q^43*x^3+q^45+91*q^44*x-2168*q^43*x^2+2951*q^42*x^3+4*q^44+228*q^43*x-3113*q^42*x^2+2185*q^41*x^3+7*q^43+444*q^42*x-3858*q^41*x^2+277*q^40*x^3+7*q^42+707*q^41*x-4071*q^40*x^2-2889*q^39*x^3+4*q^41+938*q^40*x-3435*q^39*x^2-7207*q^38*x^3+13*q^40+1024*q^39*x-1700*q^38*x^2-12330*q^37*x^3+65*q^39+839*q^38*x+1322*q^37*x^2-17684*q^36*x^3+188*q^38+327*q^37*x+5723*q^36*x^2-22535*q^35*x^3+371*q^37-505*q^36*x+11436*q^35*x^2-26110*q^34*x^3+559*q^36-1549*q^35*x+18114*q^34*x^2-27777*q^33*x^3+654*q^35-2684*q^34*x+25061*q^33*x^2-27226*q^32*x^3+577*q^34-3802*q^33*x+31353*q^32*x^2-24560*q^31*x^3+302*q^33-4857*q^32*x+35952*q^31*x^2-20245*q^30*x^3-101*q^32-5752*q^31*x+38055*q^30*x^2-14963*q^29*x^3-546*q^31-6450*q^30*x+37126*q^29*x^2-9452*q^28*x^3-948*q^30-6847*q^29*x+33140*q^28*x^2-4383*q^27*x^3-1319*q^29-6954*q^28*x+26393*q^27*x^2-288*q^26*x^3-1690*q^28-6737*q^27*x+17711*q^26*x^2+2510*q^25*x^3-2070*q^27-6284*q^26*x+8131*q^25*x^2+3959*q^24*x^3-2386*q^26-5515*q^25*x-1114*q^24*x^2+4277*q^23*x^3-2553*q^25-4354*q^24*x-8958*q^23*x^2+3849*q^22*x^3-2485*q^24-2604*q^23*x-14576*q^22*x^2+3066*q^21*x^3-2177*q^23-152*q^22*x-17642*q^21*x^2+2210*q^20*x^3-1671*q^22+2932*q^21*x-18321*q^20*x^2+1440*q^19*x^3-1030*q^21+6249*q^20*x-17121*q^19*x^2+838*q^18*x^3-301*q^20+9220*q^19*x-14704*q^18*x^2+439*q^17*x^3+478*q^19+11378*q^18*x-11695*q^17*x^2+230*q^16*x^3+1261*q^18+12419*q^17*x-8646*q^16*x^2+151*q^15*x^3+1976*q^17+12281*q^16*x-5950*q^15*x^2+124*q^14*x^3+2473*q^16+11048*q^15*x-3835*q^14*x^2+96*q^13*x^3+2645*q^15+9060*q^14*x-2344*q^13*x^2+58*q^12*x^3+2470*q^14+6736*q^13*x-1392*q^12*x^2+25*q^11*x^3+2061*q^13+4557*q^12*x-831*q^11*x^2+7*q^10*x^3+1560*q^12+2821*q^11*x-514*q^10*x^2+q^9*x^3+1095*q^11+1642*q^10*x-331*q^9*x^2+727*q^10+934*q^9*x-214*q^8*x^2+468*q^9+555*q^8*x-129*q^7*x^2+305*q^8+364*q^7*x-66*q^6*x^2+215*q^7+261*q^6*x-26*q^5*x^2+163*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)*(q^10*x-1)/x/q^13/(q^2+1)/(q^4+2*q^2+1)/(q^2+2*q+1)^2/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)
-N4(8,4,2,0)*(q^42*x^2-q^41*x^3+4*q^41*x^2-5*q^40*x^3+8*q^40*x^2-13*q^39*x^3+11*q^39*x^2-24*q^38*x^3-q^39*x+9*q^38*x^2-33*q^37*x^3-4*q^38*x+4*q^37*x^2-38*q^36*x^3-9*q^37*x-2*q^36*x^2-35*q^35*x^3-13*q^36*x-6*q^35*x^2-19*q^34*x^3-16*q^35*x-6*q^34*x^2+13*q^33*x^3-3*q^35-7*q^34*x-2*q^33*x^2+63*q^32*x^3-4*q^34+3*q^33*x+3*q^32*x^2+127*q^31*x^3-8*q^33+27*q^32*x+2*q^31*x^2+197*q^30*x^3-3*q^32+47*q^31*x+2*q^30*x^2+261*q^29*x^3+q^31+77*q^30*x-5*q^29*x^2+305*q^28*x^3+14*q^30+92*q^29*x-14*q^28*x^2+319*q^27*x^3+17*q^29+103*q^28*x-49*q^27*x^2+300*q^26*x^3+21*q^28+81*q^27*x-95*q^26*x^2+248*q^25*x^3+12*q^27+40*q^26*x-169*q^25*x^2+164*q^24*x^3+7*q^26-40*q^25*x-227*q^24*x^2+56*q^23*x^3-q^25-120*q^24*x-291*q^23*x^2-57*q^22*x^3-7*q^24-206*q^23*x-305*q^22*x^2-158*q^21*x^3-20*q^23-252*q^22*x-300*q^21*x^2-231*q^20*x^3-31*q^22-273*q^21*x-239*q^20*x^2-272*q^19*x^3-40*q^21-236*q^20*x-164*q^19*x^2-284*q^18*x^3-38*q^20-166*q^19*x-54*q^18*x^2-270*q^17*x^3-25*q^19-61*q^18*x+58*q^17*x^2-234*q^16*x^3-5*q^18+56*q^17*x+164*q^16*x^2-182*q^15*x^3+14*q^17+165*q^16*x+238*q^15*x^2-128*q^14*x^3+26*q^16+249*q^15*x+274*q^14*x^2-82*q^13*x^3+37*q^15+285*q^14*x+270*q^13*x^2-48*q^12*x^3+39*q^14+280*q^13*x+237*q^12*x^2-24*q^11*x^3+41*q^13+234*q^12*x+190*q^11*x^2-9*q^10*x^3+30*q^12+168*q^11*x+142*q^10*x^2-2*q^9*x^3+22*q^11+96*q^10*x+97*q^9*x^2+5*q^10+33*q^9*x+59*q^8*x^2-5*q^9-14*q^8*x+32*q^7*x^2-19*q^8-43*q^7*x+17*q^6*x^2-23*q^7-50*q^6*x+9*q^5*x^2-26*q^6-43*q^5*x+4*q^4*x^2-21*q^5-31*q^4*x+q^3*x^2-17*q^4-21*q^3*x-11*q^3-12*q^2*x-7*q^2-5*q*x-3*q-x-1)*(q^10*x-1)/(q^3-q-1)/(q^2+1)^2/(q+1)/(q^4+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2/q^7
+N4(8,6,6,2)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*(q^21*x^2+q^20*x^2-q^10*x-q^7-q^6*x-q^6+q^2+1)/(q^4+1)/q^4/(q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3-q-1)/(q^2+1)/x^2
-N4(8,8,4,2)*(q^65*x^4+11*q^64*x^4-q^64*x^3+61*q^63*x^4-9*q^63*x^3+223*q^62*x^4-43*q^62*x^3+611*q^61*x^4+q^62*x^2-148*q^61*x^3+1331*q^60*x^4+8*q^61*x^2-409*q^60*x^3+2381*q^59*x^4+36*q^60*x^2-957*q^59*x^3+3550*q^58*x^4+121*q^59*x^2-1946*q^58*x^3+4386*q^57*x^4-q^59*x+321*q^58*x^2-3468*q^57*x^3+4286*q^56*x^4-6*q^58*x+692*q^57*x^2-5434*q^56*x^3+2687*q^55*x^4-24*q^57*x+1263*q^56*x^2-7449*q^55*x^3-723*q^54*x^4-72*q^56*x+1966*q^55*x^2-8780*q^54*x^3-5866*q^53*x^4-160*q^55*x+2635*q^54*x^2-8421*q^53*x^3-12282*q^52*x^4-3*q^55-288*q^54*x+3033*q^53*x^2-5330*q^52*x^3-19258*q^51*x^4-16*q^54-410*q^53*x+2883*q^52*x^2+1269*q^51*x^3-25987*q^50*x^4-48*q^53-446*q^52*x+1988*q^51*x^2+11545*q^50*x^3-31695*q^49*x^4-104*q^52-296*q^51*x+198*q^50*x^2+24877*q^49*x^3-35726*q^48*x^4-173*q^51+136*q^50*x-2541*q^49*x^2+39850*q^48*x^3-37589*q^47*x^4-224*q^50+878*q^49*x-6263*q^48*x^2+54358*q^47*x^3-36966*q^46*x^4-218*q^49+1873*q^48*x-10896*q^47*x^2+65980*q^46*x^3-33696*q^45*x^4-128*q^48+2930*q^47*x-16243*q^46*x^2+72439*q^45*x^3-27777*q^44*x^4+41*q^47+3784*q^46*x-21702*q^45*x^2+72270*q^44*x^3-19415*q^43*x^4+252*q^46+4104*q^45*x-26379*q^44*x^2+65150*q^43*x^3-9071*q^42*x^4+467*q^45+3626*q^44*x-29038*q^43*x^2+52175*q^42*x^3+2519*q^41*x^4+665*q^44+2214*q^43*x-28644*q^42*x^2+35319*q^41*x^3+14331*q^40*x^4+839*q^43-11*q^42*x-24537*q^41*x^2+17110*q^40*x^3+25032*q^39*x^4+978*q^42-2701*q^41*x-17023*q^40*x^2-487*q^39*x^3+33030*q^38*x^4+1039*q^41-5292*q^40*x-7086*q^39*x^2-16048*q^38*x^3+36665*q^37*x^4+958*q^40-7343*q^39*x+3438*q^38*x^2-29149*q^37*x^3+34587*q^36*x^4+690*q^39-8508*q^38*x+12661*q^37*x^2-39322*q^36*x^3+26230*q^35*x^4+248*q^38-8833*q^37*x+18607*q^36*x^2-46376*q^35*x^3+12140*q^34*x^4-291*q^37-8483*q^36*x+20310*q^35*x^2-49356*q^34*x^3-6016*q^33*x^4-828*q^36-7801*q^35*x+17466*q^34*x^2-47342*q^33*x^3-25770*q^32*x^4-1286*q^35-6893*q^34*x+11351*q^33*x^2-38816*q^32*x^3-44376*q^31*x^4-1621*q^34-5808*q^33*x+3662*q^32*x^2-23044*q^31*x^3-59366*q^30*x^4-1795*q^33-4319*q^32*x-3216*q^31*x^2+262*q^30*x^3-68997*q^29*x^4-1765*q^32-2308*q^31*x-7994*q^30*x^2+29470*q^29*x^3-72504*q^28*x^4-1505*q^31+465*q^30*x-9988*q^29*x^2+61838*q^28*x^3-70147*q^27*x^4-1029*q^30+3888*q^29*x-10369*q^28*x^2+93100*q^27*x^3-63063*q^26*x^4-408*q^29+7804*q^28*x-10734*q^27*x^2+119265*q^26*x^3-52949*q^25*x^4+251*q^28+11582*q^27*x-13504*q^26*x^2+136804*q^25*x^3-41656*q^24*x^4+852*q^27+14660*q^26*x-19914*q^25*x^2+144131*q^24*x^3-30788*q^23*x^4+1346*q^26+16330*q^25*x-30547*q^24*x^2+141094*q^23*x^3-21440*q^22*x^4+1729*q^25+16276*q^24*x-43896*q^23*x^2+129424*q^22*x^3-14124*q^21*x^4+2003*q^24+14352*q^23*x-57781*q^22*x^2+111619*q^21*x^3-8860*q^20*x^4+2167*q^23+10956*q^22*x-69031*q^21*x^2+90833*q^20*x^3-5347*q^19*x^4+2233*q^22+6685*q^21*x-75440*q^20*x^2+69809*q^19*x^3-3146*q^18*x^4+2228*q^21+2394*q^20*x-75595*q^19*x^2+50788*q^18*x^3-1829*q^17*x^4+2176*q^20-1290*q^19*x-69962*q^18*x^2+35033*q^17*x^3-1060*q^16*x^4+2076*q^19-3855*q^18*x-59859*q^17*x^2+23015*q^16*x^3-611*q^15*x^4+1913*q^18-5210*q^17*x-47568*q^16*x^2+14484*q^15*x^3-342*q^14*x^4+1683*q^17-5461*q^16*x-35094*q^15*x^2+8817*q^14*x^3-177*q^13*x^4+1399*q^16-4987*q^15*x-24176*q^14*x^2+5260*q^13*x^3-79*q^12*x^4+1087*q^15-4147*q^14*x-15601*q^13*x^2+3121*q^12*x^3-28*q^11*x^4+782*q^14-3250*q^13*x-9570*q^12*x^2+1860*q^11*x^3-7*q^10*x^4+518*q^13-2460*q^12*x-5687*q^11*x^2+1109*q^10*x^3-q^9*x^4+314*q^12-1840*q^11*x-3391*q^10*x^2+649*q^9*x^3+170*q^11-1378*q^10*x-2089*q^9*x^2+361*q^8*x^3+78*q^10-1026*q^9*x-1341*q^8*x^2+183*q^7*x^3+28*q^9-749*q^8*x-876*q^7*x^2+80*q^6*x^3+7*q^8-522*q^7*x-558*q^6*x^2+28*q^5*x^3+q^7-343*q^6*x-332*q^5*x^2+7*q^4*x^3-204*q^5*x-176*q^4*x^2+q^3*x^3-108*q^4*x-79*q^3*x^2-48*q^3*x-28*q^2*x^2-18*q^2*x-7*q*x^2-5*q*x-x^2-x)/(q^6+2*q^5+q^4+q^2+2*q+1)/x/(q+1)^2/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^4+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^4+2*q^2+1)/q^14
+N4(8,10,6,4)/x/q^4*(q^48*x^4+10*q^47*x^4+49*q^46*x^4-q^46*x^3+158*q^45*x^4-8*q^45*x^3+381*q^44*x^4-34*q^44*x^3+733*q^43*x^4-q^44*x^2-102*q^43*x^3+1169*q^42*x^4-4*q^43*x^2-242*q^42*x^3+1570*q^41*x^4-7*q^42*x^2-479*q^41*x^3+1758*q^40*x^4-7*q^41*x^2-820*q^40*x^3+1533*q^39*x^4-6*q^40*x^2-1236*q^39*x^3+721*q^38*x^4-18*q^39*x^2-1647*q^38*x^3-784*q^37*x^4-67*q^38*x^2-1923*q^37*x^3-2980*q^36*x^4-190*q^37*x^2-1897*q^36*x^3-5720*q^35*x^4-373*q^36*x^2-1414*q^35*x^3-8716*q^34*x^4-3*q^36*x-598*q^35*x^2-339*q^34*x^3-11583*q^33*x^4-4*q^35*x-786*q^34*x^2+1386*q^33*x^3-13920*q^32*x^4-10*q^34*x-876*q^33*x^2+3698*q^32*x^3-15392*q^31*x^4-12*q^33*x-766*q^32*x^2+6414*q^31*x^3-15799*q^30*x^4-27*q^32*x-453*q^31*x^2+9173*q^30*x^3-15110*q^29*x^4-33*q^31*x+97*q^30*x^2+11595*q^29*x^3-13465*q^28*x^4-53*q^30*x+763*q^29*x^2+13208*q^28*x^3-11148*q^27*x^4+3*q^30-52*q^29*x+1516*q^28*x^2+13809*q^27*x^3-8524*q^26*x^4+4*q^29-61*q^28*x+2196*q^27*x^2+13214*q^26*x^3-5954*q^25*x^4+7*q^28-33*q^27*x+2827*q^26*x^2+11627*q^25*x^3-3711*q^24*x^4+8*q^27-5*q^26*x+3234*q^25*x^2+9217*q^24*x^3-1948*q^23*x^4+18*q^26+61*q^25*x+3477*q^24*x^2+6487*q^23*x^3-708*q^22*x^4+26*q^25+93*q^24*x+3430*q^23*x^2+3766*q^22*x^3+49*q^21*x^4+41*q^24+137*q^23*x+3256*q^22*x^2+1486*q^21*x^3+417*q^20*x^4+42*q^23+133*q^22*x+2942*q^21*x^2-226*q^20*x^3+515*q^19*x^4+38*q^22+138*q^21*x+2672*q^20*x^2-1270*q^19*x^3+465*q^18*x^4+16*q^21+93*q^20*x+2396*q^19*x^2-1779*q^18*x^3+366*q^17*x^4-7*q^20+63*q^19*x+2216*q^18*x^2-1872*q^17*x^3+272*q^16*x^4-37*q^19-2*q^18*x+2052*q^17*x^2-1723*q^16*x^3+197*q^15*x^4-54*q^18-40*q^17*x+1934*q^16*x^2-1449*q^15*x^3+137*q^14*x^4-74*q^17-85*q^16*x+1785*q^15*x^2-1152*q^14*x^3+87*q^13*x^4-91*q^16-102*q^15*x+1629*q^14*x^2-873*q^13*x^3+47*q^12*x^4-110*q^15-118*q^14*x+1429*q^13*x^2-625*q^12*x^3+20*q^11*x^4-117*q^14-107*q^13*x+1217*q^12*x^2-417*q^11*x^3+6*q^10*x^4-116*q^13-104*q^12*x+998*q^11*x^2-256*q^10*x^3+q^9*x^4-103*q^12-109*q^11*x+780*q^10*x^2-142*q^9*x^3-92*q^11-131*q^10*x+568*q^9*x^2-68*q^8*x^3-87*q^10-151*q^9*x+382*q^8*x^2-26*q^7*x^3-85*q^9-164*q^8*x+239*q^7*x^2-7*q^6*x^3-80*q^8-155*q^7*x+136*q^6*x^2-q^5*x^3-71*q^7-126*q^6*x+67*q^5*x^2-57*q^6-93*q^5*x+26*q^4*x^2-41*q^5-63*q^4*x+7*q^3*x^2-28*q^4-38*q^3*x+q^2*x^2-18*q^3-18*q^2*x-10*q^2-6*q*x-4*q-x-1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q+1)/(q^2+2*q+1)/(q^3-q-1)/(q^2+1)/(q^4+1)/(q^6+q^4+q^2+1)
-N4(8,12,4,4)*(q^10-q^2-1)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/q^12*x/(q+1)/(q^2+1)/(q^3+q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^4+1)
+N4(12,12,6,4)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)*(q^6*x-1)*(q^10*x-1)/q^11/(q+1)/(q^2+1)/(q^3+q^2+q+1)/(q^9-q^6-q^4-q^2-q-1)/(q^11*x+q^10*x+q^9*x-q^9+q^8*x-q^8+q^7*x-q^7+q^6*x-q^6+q^3*x+q^2*x-q-1)/(q^4+1)
-N4(12,14,6,4)*(q^10*x+q^8*x-q^4-1)*x*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/q^5/(q+1)/(q^2+1)/(q^3+q^2+q+1)/(q^9-q^6-q^4-q^2-q-1)/(q^11*x+q^10*x+q^9*x-q^9+q^8*x-q^8+q^7*x-q^7+q^6*x-q^6+q^3*x+q^2*x-q-1)/(q^4+1)
-N2(8,8,6,4)/x/q^7*(q^66*x^4+13*q^65*x^4+84*q^64*x^4-q^64*x^3+359*q^63*x^4-11*q^63*x^3+1141*q^62*x^4-63*q^62*x^3+2866*q^61*x^4-q^62*x^2-248*q^61*x^3+5887*q^60*x^4-7*q^61*x^2-750*q^60*x^3+10059*q^59*x^4-24*q^60*x^2-1845*q^59*x^3+14300*q^58*x^4-52*q^59*x^2-3825*q^58*x^3+16438*q^57*x^4-77*q^58*x^2-6843*q^57*x^3+13599*q^56*x^4-84*q^57*x^2-10711*q^56*x^3+3116*q^55*x^4-q^57*x-110*q^56*x^2-14705*q^55*x^3-16372*q^54*x^4-4*q^56*x-328*q^55*x^2-17433*q^54*x^3-44062*q^53*x^4-11*q^55*x-1027*q^54*x^2-16854*q^53*x^3-76644*q^52*x^4-31*q^54*x-2433*q^53*x^2-10569*q^52*x^3-108490*q^51*x^4-72*q^53*x-4398*q^52*x^2+3554*q^51*x^3-132338*q^50*x^4-148*q^52*x-6154*q^51*x^2+26506*q^50*x^3-140562*q^49*x^4-3*q^52-268*q^51*x-6445*q^50*x^2+57191*q^49*x^3-127009*q^48*x^4-16*q^51-400*q^50*x-4024*q^49*x^2+91741*q^48*x^3-89031*q^47*x^4-45*q^50-462*q^49*x+1654*q^48*x^2+123540*q^47*x^3-28989*q^46*x^4-87*q^49-317*q^48*x+9928*q^47*x^2+144180*q^46*x^3+45481*q^45*x^4-120*q^48+180*q^47*x+18978*q^46*x^2+145382*q^45*x^3+122663*q^44*x^4-107*q^47+1054*q^46*x+26309*q^45*x^2+121321*q^44*x^3+189055*q^43*x^4-18*q^46+2130*q^45*x+29532*q^44*x^2+70817*q^43*x^3+232103*q^42*x^4+144*q^45+3024*q^44*x+26996*q^43*x^2-1334*q^42*x^3+242725*q^41*x^4+328*q^44+3254*q^43*x+18257*q^42*x^2-84643*q^41*x^3+217224*q^40*x^4+451*q^43+2498*q^42*x+4126*q^41*x^2-164694*q^40*x^3+158263*q^39*x^4+445*q^42+793*q^41*x-13325*q^40*x^2-226232*q^39*x^3+74475*q^38*x^4+298*q^41-1438*q^40*x-31025*q^39*x^2-256447*q^38*x^3-21428*q^37*x^4+55*q^40-3547*q^39*x-45315*q^38*x^2-247890*q^37*x^3-115557*q^36*x^4-212*q^39-4942*q^38*x-52818*q^37*x^2-200505*q^36*x^3-195765*q^35*x^4-441*q^38-5328*q^37*x-51414*q^36*x^2-121699*q^35*x^3-253708*q^34*x^4-600*q^37-4754*q^36*x-41301*q^35*x^2-24773*q^34*x^3-285693*q^33*x^4-674*q^36-3476*q^35*x-24862*q^34*x^2+74641*q^33*x^3-292571*q^32*x^4-646*q^35-1806*q^34*x-5880*q^33*x^2+161892*q^32*x^3-279025*q^31*x^4-502*q^34-42*q^33*x+12123*q^32*x^2+226717*q^31*x^3-252261*q^30*x^4-254*q^33+1511*q^32*x+26637*q^31*x^2+264062*q^30*x^3-220138*q^29*x^4+40*q^32+2528*q^31*x+36632*q^30*x^2+274489*q^29*x^3-189196*q^28*x^4+293*q^31+2806*q^30*x+41801*q^29*x^2+262583*q^28*x^3-163345*q^27*x^4+441*q^30+2418*q^29*x+42520*q^28*x^2+236101*q^27*x^3-143704*q^26*x^4+478*q^29+1748*q^28*x+39535*q^27*x^2+203423*q^26*x^3-129356*q^25*x^4+444*q^28+1341*q^27*x+34186*q^26*x^2+172189*q^25*x^3-118383*q^24*x^4+390*q^27+1577*q^26*x+27824*q^25*x^2+147014*q^24*x^3-108678*q^23*x^4+349*q^26+2428*q^25*x+21628*q^24*x^2+129511*q^23*x^3-98469*q^22*x^4+323*q^25+3480*q^24*x+16276*q^23*x^2+118182*q^22*x^3-86700*q^21*x^4+294*q^24+4212*q^23*x+12279*q^22*x^2+110398*q^21*x^3-73239*q^20*x^4+247*q^23+4312*q^22*x+9871*q^21*x^2+103072*q^20*x^3-58818*q^19*x^4+177*q^22+3786*q^21*x+9152*q^20*x^2+94204*q^19*x^3-44669*q^18*x^4+80*q^21+2882*q^20*x+9664*q^19*x^2+82698*q^18*x^3-32022*q^17*x^4-45*q^20+1928*q^19*x+10670*q^18*x^2+68958*q^17*x^3-21698*q^16*x^4-183*q^19+1171*q^18*x+11354*q^17*x^2+54114*q^16*x^3-13961*q^15*x^4-304*q^18+715*q^17*x+11273*q^16*x^2+39856*q^15*x^3-8609*q^14*x^4-382*q^17+530*q^16*x+10362*q^15*x^2+27552*q^14*x^3-5169*q^13*x^4-410*q^16+512*q^15*x+8845*q^14*x^2+17990*q^13*x^3-3090*q^12*x^4-399*q^15+553*q^14*x+7062*q^13*x^2+11223*q^12*x^3-1879*q^11*x^4-366*q^14+571*q^13*x+5308*q^12*x^2+6816*q^11*x^3-1169*q^10*x^4-324*q^13+521*q^12*x+3785*q^11*x^2+4143*q^10*x^3-727*q^9*x^4-280*q^12+405*q^11*x+2577*q^10*x^2+2587*q^9*x^3-430*q^8*x^4-235*q^11+265*q^10*x+1700*q^9*x^2+1678*q^8*x^3-227*q^7*x^4-187*q^10+147*q^9*x+1102*q^8*x^2+1108*q^7*x^3-100*q^6*x^4-138*q^9+69*q^8*x+712*q^7*x^2+715*q^6*x^3-34*q^5*x^4-95*q^8+26*q^7*x+449*q^6*x^2+429*q^5*x^3-8*q^4*x^4-62*q^7+7*q^6*x+265*q^5*x^2+227*q^4*x^3-q^3*x^4-37*q^6+q^5*x+138*q^4*x^2+100*q^3*x^3-18*q^5+61*q^3*x^2+34*q^2*x^3-6*q^4+22*q^2*x^2+8*q*x^3-q^3+6*q*x^2+x^3+x^2)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^3+q^2+q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3-q-1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)
+N3(-4,-4,-4,0)*(q^49*x^3+11*q^48*x^3+61*q^47*x^3-2*q^47*x^2+229*q^46*x^3-19*q^46*x^2+653*q^45*x^3-93*q^45*x^2+1502*q^44*x^3-313*q^44*x^2+2889*q^43*x^3+3*q^44*x-812*q^43*x^2+4745*q^42*x^3+21*q^43*x-1727*q^42*x^2+6714*q^41*x^3+q^43+79*q^42*x-3134*q^41*x^2+8143*q^40*x^3+4*q^42+214*q^41*x-4977*q^40*x^2+8190*q^39*x^3+7*q^41+449*q^40*x-7020*q^39*x^2+6009*q^38*x^3+8*q^40+750*q^39*x-8840*q^38*x^2+948*q^37*x^3+7*q^39+1003*q^38*x-9850*q^37*x^2-7290*q^36*x^3+13*q^38+1021*q^37*x-9365*q^36*x^2-18532*q^35*x^3+55*q^37+625*q^36*x-6688*q^35*x^2-32080*q^34*x^3+163*q^36-266*q^35*x-1223*q^34*x^2-46759*q^33*x^3+341*q^35-1589*q^34*x+7376*q^33*x^2-61097*q^32*x^3+547*q^34-3140*q^33*x+19036*q^32*x^2-73614*q^31*x^3+691*q^33-4634*q^32*x+33143*q^31*x^2-83132*q^30*x^3+676*q^32-5793*q^31*x+48562*q^30*x^2-88972*q^29*x^3+452*q^31-6440*q^30*x+63788*q^29*x^2-90990*q^28*x^3+44*q^30-6479*q^29*x+77194*q^28*x^2-89507*q^27*x^3-463*q^29-5920*q^28*x+87404*q^27*x^2-85176*q^26*x^3-968*q^28-4828*q^27*x+93547*q^26*x^2-78810*q^25*x^3-1408*q^27-3337*q^26*x+95372*q^25*x^2-71207*q^24*x^3-1767*q^26-1660*q^25*x+93235*q^24*x^2-63012*q^23*x^3-2037*q^25-122*q^24*x+87936*q^23*x^2-54645*q^22*x^3-2197*q^24+1003*q^23*x+80517*q^22*x^2-46349*q^21*x^3-2224*q^23+1595*q^22*x+71953*q^21*x^2-38303*q^20*x^3-2119*q^22+1768*q^21*x+63078*q^20*x^2-30697*q^19*x^3-1931*q^21+1751*q^20*x+54300*q^19*x^2-23738*q^18*x^3-1739*q^20+1800*q^19*x+45825*q^18*x^2-17614*q^17*x^3-1596*q^19+1986*q^18*x+37627*q^17*x^2-12460*q^16*x^3-1497*q^18+2284*q^17*x+29856*q^16*x^2-8341*q^15*x^3-1391*q^17+2566*q^16*x+22660*q^15*x^2-5253*q^14*x^3-1222*q^16+2750*q^15*x+16369*q^14*x^2-3117*q^13*x^3-971*q^15+2733*q^14*x+11163*q^13*x^2-1776*q^12*x^3-674*q^14+2497*q^13*x+7180*q^12*x^2-1016*q^11*x^3-397*q^13+2074*q^12*x+4346*q^11*x^2-615*q^10*x^3-192*q^12+1569*q^11*x+2517*q^10*x^2-396*q^9*x^3-74*q^11+1095*q^10*x+1442*q^9*x^2-254*q^8*x^3-23*q^10+730*q^9*x+867*q^8*x^2-148*q^7*x^3-6*q^9+489*q^8*x+565*q^7*x^2-72*q^6*x^3-q^8+339*q^7*x+385*q^6*x^2-27*q^5*x^3+238*q^6*x+253*q^5*x^2-7*q^4*x^3+156*q^5*x+148*q^4*x^2-q^3*x^3+90*q^4*x+72*q^3*x^2+43*q^3*x+27*q^2*x^2+17*q^2*x+7*q*x^2+5*q*x+x^2+x)/(q^7-q^5-q^4+q^3-q-1)/(q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^2+2*q+1)/(q^2+1)/(q^3+q^2+q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/q^11/x^3
+N3(4,-4,-4,0)*(q^65*x^5+11*q^64*x^5+61*q^63*x^5-2*q^63*x^4+229*q^62*x^5-19*q^62*x^4+653*q^61*x^5-93*q^61*x^4+1502*q^60*x^5-313*q^60*x^4+2889*q^59*x^5+3*q^60*x^3-813*q^59*x^4+4745*q^58*x^5+21*q^59*x^3-1739*q^58*x^4+6714*q^57*x^5+q^59*x^2+79*q^58*x^3-3199*q^57*x^4+8143*q^56*x^5+4*q^58*x^2+216*q^57*x^3-5214*q^56*x^4+8190*q^55*x^5+7*q^57*x^2+469*q^56*x^3-7685*q^55*x^4+6009*q^54*x^5+8*q^56*x^2+847*q^55*x^3-10365*q^54*x^4+948*q^53*x^5+7*q^55*x^2+1324*q^54*x^3-12811*q^53*x^4-7290*q^52*x^5+10*q^54*x^2+1846*q^53*x^3-14346*q^52*x^4-18532*q^51*x^5+34*q^53*x^2+2383*q^52*x^3-14054*q^51*x^4-32080*q^50*x^5-q^53*x+84*q^52*x^2+2972*q^51*x^3-10855*q^50*x^4-46759*q^49*x^5-4*q^52*x+127*q^51*x^2+3709*q^50*x^3-3675*q^49*x^4-61097*q^48*x^5-7*q^51*x+94*q^50*x^2+4696*q^49*x^3+8327*q^48*x^4-73614*q^47*x^5-8*q^50*x-84*q^49*x^2+5940*q^48*x^3+25544*q^47*x^4-83132*q^46*x^5-8*q^49*x-414*q^48*x^2+7239*q^47*x^3+47789*q^46*x^4-88972*q^45*x^5-17*q^48*x-796*q^47*x^2+8105*q^46*x^3+74224*q^45*x^4-90990*q^44*x^5-62*q^47*x-1061*q^46*x^2+7837*q^45*x^3+103367*q^44*x^4-89507*q^43*x^5-171*q^46*x-1051*q^45*x^2+5578*q^44*x^3+133317*q^43*x^4-85176*q^42*x^5-348*q^45*x-703*q^44*x^2+448*q^43*x^3+162031*q^42*x^4-78810*q^41*x^5-557*q^44*x-104*q^43*x^2-8369*q^42*x^3+187610*q^41*x^4-71207*q^40*x^5-725*q^43*x+520*q^42*x^2-21529*q^41*x^3+208533*q^40*x^4-63012*q^39*x^5+q^43-760*q^42*x+905*q^41*x^2-39472*q^40*x^3+223742*q^39*x^4-54645*q^38*x^5+4*q^42-579*q^41*x+888*q^40*x^2-62153*q^39*x^3+232664*q^38*x^4-46349*q^37*x^5+7*q^41-141*q^40*x+427*q^39*x^2-88831*q^38*x^3+235119*q^37*x^4-38303*q^36*x^5+8*q^40+526*q^39*x-334*q^38*x^2-118047*q^37*x^3+231419*q^36*x^4-30697*q^35*x^5+7*q^39+1303*q^38*x-1073*q^37*x^2-147866*q^36*x^3+222107*q^35*x^4-23738*q^34*x^5+13*q^38+1988*q^37*x-1225*q^36*x^2-176111*q^35*x^3+208041*q^34*x^4-17614*q^33*x^5+55*q^37+2359*q^36*x-25*q^35*x^2-200739*q^34*x^3+190158*q^33*x^4-12460*q^32*x^5+163*q^36+2241*q^35*x+3462*q^34*x^2-220016*q^33*x^3+169682*q^32*x^4-8341*q^31*x^5+341*q^35+1576*q^34*x+9968*q^33*x^2-232771*q^32*x^3+147820*q^31*x^4-5253*q^30*x^5+547*q^34+484*q^33*x+19727*q^32*x^2-238338*q^31*x^3+125879*q^30*x^4-3117*q^29*x^5+691*q^33-765*q^32*x+32242*q^31*x^2-236836*q^30*x^3+104872*q^29*x^4-1776*q^28*x^5+676*q^32-1853*q^31*x+46441*q^30*x^2-228812*q^29*x^3+85563*q^28*x^4-1016*q^27*x^5+452*q^31-2545*q^30*x+60775*q^29*x^2-215337*q^28*x^3+68309*q^27*x^4-615*q^26*x^5+44*q^30-2714*q^29*x+73609*q^28*x^2-197575*q^27*x^3+53280*q^26*x^4-396*q^25*x^5-463*q^29-2370*q^28*x+83455*q^27*x^2-177053*q^26*x^3+40480*q^25*x^4-254*q^24*x^5-968*q^28-1576*q^27*x+89364*q^26*x^2-155066*q^25*x^3+29858*q^24*x^4-148*q^23*x^5-1408*q^27-444*q^26*x+90953*q^25*x^2-132931*q^24*x^3+21296*q^23*x^4-72*q^22*x^5-1767*q^26+843*q^25*x+88634*q^24*x^2-111475*q^23*x^3+14621*q^22*x^4-27*q^21*x^5-2037*q^25+1988*q^24*x+83255*q^23*x^2-91448*q^22*x^3+9610*q^21*x^4-7*q^20*x^5-2197*q^24+2731*q^23*x+75956*q^22*x^2-73200*q^21*x^3+6016*q^20*x^4-q^19*x^5-2224*q^23+2951*q^22*x+67691*q^21*x^2-57099*q^20*x^3+3585*q^19*x^4-2119*q^22+2762*q^21*x+59288*q^20*x^2-43259*q^19*x^3+2057*q^18*x^4-1931*q^21+2407*q^20*x+51099*q^19*x^2-31768*q^18*x^3+1171*q^17*x^4-1739*q^20+2170*q^19*x+43281*q^18*x^2-22520*q^17*x^3+688*q^16*x^4-1596*q^19+2151*q^18*x+35731*q^17*x^2-15361*q^16*x^3+423*q^15*x^4-1497*q^18+2334*q^17*x+28528*q^16*x^2-10036*q^15*x^3+261*q^14*x^4-1391*q^17+2570*q^16*x+21775*q^15*x^2-6268*q^14*x^3+149*q^13*x^4-1222*q^16+2744*q^15*x+15790*q^14*x^2-3754*q^13*x^3+72*q^12*x^4-971*q^15+2729*q^14*x+10781*q^13*x^2-2188*q^12*x^3+27*q^11*x^4-674*q^14+2496*q^13*x+6925*q^12*x^2-1276*q^11*x^3+7*q^10*x^4-397*q^13+2074*q^12*x+4185*q^11*x^2-764*q^10*x^3+q^9*x^4-192*q^12+1569*q^11*x+2426*q^10*x^2-468*q^9*x^3-74*q^11+1095*q^10*x+1399*q^9*x^2-281*q^8*x^3-23*q^10+730*q^9*x+850*q^8*x^2-155*q^7*x^3-6*q^9+489*q^8*x+560*q^7*x^2-73*q^6*x^3-q^8+339*q^7*x+384*q^6*x^2-27*q^5*x^3+238*q^6*x+253*q^5*x^2-7*q^4*x^3+156*q^5*x+148*q^4*x^2-q^3*x^3+90*q^4*x+72*q^3*x^2+43*q^3*x+27*q^2*x^2+17*q^2*x+7*q*x^2+5*q*x+x^2+x)/(q^2+2*q+1)/(q^6+q^4+q^2+1)/q^15/x^3/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q+1)^2/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^3-q-1)/(q^2+1)
-N3(4,-4,0,0)/q^2/x^3*(q^10*x-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*(q^6*x-1)*(q^2+q+1)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)
+N4(0,-2,-4,-2)*(q^51*x^3+10*q^50*x^3+49*q^49*x^3-2*q^49*x^2+159*q^48*x^3-18*q^48*x^2+387*q^47*x^3-83*q^47*x^2+756*q^46*x^3-262*q^46*x^2+1236*q^45*x^3+4*q^46*x-634*q^45*x^2+1729*q^44*x^3+27*q^45*x-1248*q^44*x^2+2070*q^43*x^3+q^45+95*q^44*x-2073*q^43*x^2+2053*q^42*x^3+4*q^44+239*q^43*x-2966*q^42*x^2+1478*q^41*x^3+7*q^43+477*q^42*x-3677*q^41*x^2+198*q^40*x^3+8*q^42+791*q^41*x-3906*q^40*x^2-1847*q^39*x^3+7*q^41+1121*q^40*x-3376*q^39*x^2-4612*q^38*x^3+13*q^40+1380*q^39*x-1902*q^38*x^2-7948*q^37*x^3+55*q^39+1477*q^38*x+580*q^37*x^2-11616*q^36*x^3+166*q^38+1326*q^37*x+4022*q^36*x^2-15300*q^35*x^3+351*q^37+868*q^36*x+8277*q^35*x^2-18636*q^34*x^3+567*q^36+97*q^35*x+13135*q^34*x^2-21287*q^33*x^3+723*q^35-940*q^34*x+18343*q^33*x^2-23033*q^32*x^3+723*q^34-2145*q^33*x+23666*q^32*x^2-23797*q^31*x^3+524*q^33-3407*q^32*x+28937*q^31*x^2-23604*q^30*x^3+165*q^32-4608*q^31*x+34094*q^30*x^2-22550*q^29*x^3-247*q^31-5658*q^30*x+39153*q^29*x^2-20791*q^28*x^3-582*q^30-6574*q^29*x+44084*q^28*x^2-18513*q^27*x^3-780*q^29-7518*q^28*x+48705*q^27*x^2-15909*q^26*x^3-843*q^28-8814*q^27*x+52662*q^26*x^2-13182*q^25*x^3-843*q^27-10822*q^26*x+55509*q^25*x^2-10528*q^24*x^3-854*q^26-13812*q^25*x+56775*q^24*x^2-8099*q^23*x^3-972*q^25-17823*q^24*x+56083*q^23*x^2-5990*q^22*x^3-1289*q^24-22569*q^23*x+53274*q^22*x^2-4242*q^21*x^3-1905*q^23-27476*q^22*x+48474*q^21*x^2-2850*q^20*x^3-2837*q^22-31726*q^21*x+42084*q^20*x^2-1793*q^19*x^3-4013*q^21-34588*q^20*x+34739*q^19*x^2-1054*q^18*x^3-5232*q^20-35487*q^19*x+27199*q^18*x^2-594*q^17*x^3-6277*q^19-34292*q^18*x+20160*q^17*x^2-332*q^16*x^3-6910*q^18-31108*q^17*x+14126*q^16*x^2-180*q^15*x^3-7032*q^17-26484*q^16*x+9357*q^15*x^2-86*q^14*x^3-6615*q^16-21065*q^15*x+5872*q^14*x^2-32*q^13*x^3-5797*q^15-15662*q^14*x+3502*q^13*x^2-8*q^12*x^3-4742*q^14-10854*q^13*x+2001*q^12*x^2-q^11*x^3-3645*q^13-7058*q^12*x+1125*q^11*x^2-2636*q^12-4329*q^11*x+654*q^10*x^2-1805*q^11-2551*q^10*x+405*q^9*x^2-1184*q^10-1481*q^9*x+255*q^8*x^2-764*q^9-889*q^8*x+148*q^7*x^2-503*q^8-572*q^7*x+72*q^6*x^2-344*q^7-386*q^6*x+27*q^5*x^2-239*q^6-253*q^5*x+7*q^4*x^2-156*q^5-148*q^4*x+q^3*x^2-90*q^4-72*q^3*x-43*q^3-27*q^2*x-17*q^2-7*q*x-5*q-x-1)/(q^2+1)^2/(q^3-q-1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^3+q^2+q+1)/(q^2+2*q+1)/(q+1)/(q^4+1)/q^16/x^2
+N4(0,2,-2,0)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3315*q^36*x-1590*q^35*x^2-207*q^36-3826*q^35*x-5484*q^34*x^2-439*q^35-3800*q^34*x-10311*q^33*x^2-771*q^34-2947*q^33*x-15679*q^32*x^2-1125*q^33-1044*q^32*x-21087*q^31*x^2-1388*q^32+2009*q^31*x-26015*q^30*x^2-1419*q^31+6137*q^30*x-30023*q^29*x^2-1128*q^30+11047*q^29*x-32825*q^28*x^2-482*q^29+16291*q^28*x-34323*q^27*x^2+439*q^28+21277*q^27*x-34586*q^26*x^2+1534*q^27+25483*q^26*x-33797*q^25*x^2+2646*q^26+28453*q^25*x-32190*q^24*x^2+3670*q^25+30076*q^24*x-29986*q^23*x^2+4484*q^24+30369*q^23*x-27352*q^22*x^2+5063*q^23+29644*q^22*x-24397*q^21*x^2+5359*q^22+28147*q^21*x-21200*q^20*x^2+5422*q^21+26228*q^20*x-17852*q^19*x^2+5288*q^20+24003*q^19*x-14487*q^18*x^2+5052*q^19+21619*q^18*x-11272*q^17*x^2+4758*q^18+19025*q^17*x-8368*q^16*x^2+4451*q^17+16254*q^16*x-5891*q^15*x^2+4098*q^16+13303*q^15*x-3900*q^14*x^2+3674*q^15+10348*q^14*x-2406*q^13*x^2+3148*q^14+7561*q^13*x-1382*q^12*x^2+2548*q^13+5168*q^12*x-760*q^11*x^2+1923*q^12+3282*q^11*x-432*q^10*x^2+1345*q^11+1948*q^10*x-275*q^9*x^2+874*q^10+1098*q^9*x-189*q^8*x^2+538*q^9+622*q^8*x-122*q^7*x^2+333*q^8+383*q^7*x-65*q^6*x^2+224*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^3-q-1)/(q^6+q^4+q^2+1)/(q^2+1)/(q^2+2*q+1)/(q+1)/(q^4+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/q^11/x
+N4(0,4,0,-2)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3316*q^36*x-1590*q^35*x^2-207*q^36-3829*q^35*x-5484*q^34*x^2-439*q^35-3803*q^34*x-10311*q^33*x^2-770*q^34-2948*q^33*x-15679*q^32*x^2-1122*q^33-1045*q^32*x-21087*q^31*x^2-1385*q^32+2003*q^31*x-26015*q^30*x^2-1418*q^31+6123*q^30*x-30023*q^29*x^2-1128*q^30+11027*q^29*x-32825*q^28*x^2-479*q^29+16271*q^28*x-34323*q^27*x^2+451*q^28+21266*q^27*x-34586*q^26*x^2+1556*q^27+25492*q^26*x-33797*q^25*x^2+2668*q^26+28491*q^25*x-32190*q^24*x^2+3676*q^25+30145*q^24*x-29986*q^23*x^2+4461*q^24+30466*q^23*x-27352*q^22*x^2+5008*q^23+29762*q^22*x-24397*q^21*x^2+5283*q^22+28279*q^21*x-21200*q^20*x^2+5339*q^21+26373*q^20*x-17852*q^19*x^2+5202*q^20+24160*q^19*x-14487*q^18*x^2+4959*q^19+21775*q^18*x-11272*q^17*x^2+4655*q^18+19161*q^17*x-8368*q^16*x^2+4343*q^17+16362*q^16*x-5891*q^15*x^2+4000*q^16+13388*q^15*x-3900*q^14*x^2+3599*q^15+10420*q^14*x-2406*q^13*x^2+3092*q^14+7625*q^13*x-1382*q^12*x^2+2496*q^13+5220*q^12*x-760*q^11*x^2+1865*q^12+3315*q^11*x-432*q^10*x^2+1284*q^11+1962*q^10*x-275*q^9*x^2+822*q^10+1101*q^9*x-189*q^8*x^2+505*q^9+622*q^8*x-122*q^7*x^2+319*q^8+383*q^7*x-65*q^6*x^2+221*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q+1)^2/q^7/(q^2+1)^2/(q^3-q-1)/(q^6+q^4+q^2+1)/(q^2+2*q+1)/(q^4+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/x
-N1(-4,-4,2,0)*q^2/x^3*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*(q^2+q+1)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)
+N1(-4,-2,-2,-2)/q^7*(q^28*x^2+6*q^27*x^2+17*q^26*x^2-q^26*x+33*q^25*x^2-6*q^25*x+51*q^24*x^2-20*q^24*x+64*q^23*x^2-q^24-41*q^23*x+62*q^22*x^2-4*q^23-65*q^22*x+39*q^21*x^2-10*q^22-88*q^21*x-4*q^20*x^2-15*q^21-101*q^20*x-66*q^19*x^2-13*q^20-93*q^19*x-148*q^18*x^2-2*q^19-57*q^18*x-245*q^17*x^2+9*q^18+7*q^17*x-344*q^16*x^2+17*q^17+106*q^16*x-428*q^15*x^2+21*q^16+229*q^15*x-481*q^14*x^2+29*q^15+369*q^14*x-494*q^13*x^2+38*q^14+495*q^13*x-470*q^12*x^2+51*q^13+600*q^12*x-419*q^11*x^2+57*q^12+659*q^11*x-349*q^10*x^2+58*q^11+671*q^10*x-268*q^9*x^2+51*q^10+629*q^9*x-187*q^8*x^2+45*q^9+549*q^8*x-116*q^7*x^2+39*q^8+441*q^7*x-61*q^6*x^2+37*q^7+322*q^6*x-25*q^5*x^2+33*q^6+211*q^5*x-7*q^4*x^2+26*q^5+123*q^4*x-q^3*x^2+15*q^4+62*q^3*x+6*q^3+25*q^2*x+q^2+7*q*x+x)/(q^3-q-1)/(q^4+1)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/x^3/(q+1)/(q^2+1)
-N1(-4,-2,0,-2)*(q^44*x^3+3*q^43*x^3+7*q^42*x^3+8*q^41*x^3-q^41*x^2-6*q^40*x^3-3*q^40*x^2-45*q^39*x^3-6*q^39*x^2-105*q^38*x^3-q^39*x-7*q^38*x^2-164*q^37*x^3-q^38*x+7*q^37*x^2-194*q^36*x^3-5*q^37*x+41*q^36*x^2-177*q^35*x^3-5*q^36*x+94*q^35*x^2-103*q^34*x^3-10*q^35*x+161*q^34*x^2+33*q^33*x^3+5*q^34*x+227*q^33*x^2+226*q^32*x^3+27*q^33*x+285*q^32*x^2+458*q^31*x^3-q^33+73*q^32*x+288*q^31*x^2+705*q^30*x^3-3*q^32+100*q^31*x+218*q^30*x^2+932*q^29*x^3-4*q^31+131*q^30*x+44*q^29*x^2+1094*q^28*x^3-3*q^30+113*q^29*x-212*q^28*x^2+1161*q^27*x^3+5*q^29+83*q^28*x-545*q^27*x^2+1124*q^26*x^3+14*q^28-2*q^27*x-893*q^26*x^2+993*q^25*x^3+24*q^27-83*q^26*x-1201*q^25*x^2+790*q^24*x^3+23*q^26-205*q^25*x-1394*q^24*x^2+543*q^23*x^3+15*q^25-289*q^24*x-1435*q^23*x^2+275*q^22*x^3-q^24-368*q^23*x-1299*q^22*x^2+11*q^21*x^3-12*q^23-363*q^22*x-1016*q^21*x^2-220*q^20*x^3-18*q^22-336*q^21*x-642*q^20*x^2-396*q^19*x^3-19*q^21-238*q^20*x-253*q^19*x^2-514*q^18*x^3-21*q^20-140*q^19*x+100*q^18*x^2-580*q^17*x^3-22*q^19+7*q^18*x+371*q^17*x^2-599*q^16*x^3-20*q^18+120*q^17*x+544*q^16*x^2-572*q^15*x^3-11*q^17+219*q^16*x+619*q^15*x^2-505*q^14*x^3+2*q^16+233*q^15*x+627*q^14*x^2-414*q^13*x^3+14*q^15+222*q^14*x+595*q^13*x^2-317*q^12*x^3+18*q^14+165*q^13*x+541*q^12*x^2-227*q^11*x^3+14*q^13+128*q^12*x+470*q^11*x^2-150*q^10*x^3+10*q^12+86*q^11*x+386*q^10*x^2-90*q^9*x^3+8*q^11+70*q^10*x+299*q^9*x^2-47*q^8*x^3+12*q^10+49*q^9*x+217*q^8*x^2-20*q^7*x^3+15*q^9+41*q^8*x+146*q^7*x^2-6*q^6*x^3+21*q^8+30*q^7*x+89*q^6*x^2-q^5*x^3+23*q^7+26*q^6*x+47*q^5*x^2+25*q^6+18*q^5*x+20*q^4*x^2+21*q^5+11*q^4*x+6*q^3*x^2+17*q^4+4*q^3*x+q^2*x^2+11*q^3+q^2*x+7*q^2+3*q+1)/q^9/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^2+1)^2/(q^4+1)/(q^3-q-1)/x^4/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
-N1(-4,-2,2,0)*q^4/x^3*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*(q^2+q+1)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)
-N1(-4,-2,2,2)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*q^5/(q^2+1)/x^3/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)/(q^6+q^4+q^2+1)
-N1(-4,0,0,0)*(q^27*x^2+6*q^26*x^2+17*q^25*x^2+31*q^24*x^2-q^24*x+41*q^23*x^2-5*q^23*x+41*q^22*x^2-12*q^22*x+30*q^21*x^2-q^22-19*q^21*x+10*q^20*x^2-2*q^21-25*q^20*x-22*q^19*x^2-q^20-35*q^19*x-73*q^18*x^2-2*q^19-43*q^18*x-139*q^17*x^2-9*q^18-48*q^17*x-204*q^16*x^2-18*q^17-31*q^16*x-255*q^15*x^2-21*q^16-4*q^15*x-287*q^14*x^2-16*q^15+44*q^14*x-299*q^13*x^2-4*q^14+88*q^13*x-292*q^12*x^2+10*q^13+145*q^12*x-266*q^11*x^2+22*q^12+190*q^11*x-221*q^10*x^2+35*q^11+230*q^10*x-166*q^9*x^2+50*q^10+246*q^9*x-115*q^8*x^2+63*q^9+243*q^8*x-74*q^7*x^2+69*q^8+212*q^7*x-42*q^6*x^2+67*q^7+164*q^6*x-19*q^5*x^2+56*q^6+115*q^5*x-6*q^4*x^2+41*q^5+74*q^4*x-q^3*x^2+28*q^4+42*q^3*x+18*q^3+19*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q^3-q-1)/(q^4+1)/(q^3+q^2+q+1)/q^5/(q^6+q^4+q^2+1)/x^3/(q+1)
-N1(-4,0,0,2)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3316*q^36*x-1590*q^35*x^2-207*q^36-3828*q^35*x-5484*q^34*x^2-439*q^35-3801*q^34*x-10311*q^33*x^2-770*q^34-2947*q^33*x-15679*q^32*x^2-1123*q^33-1044*q^32*x-21087*q^31*x^2-1387*q^32+2009*q^31*x-26015*q^30*x^2-1419*q^31+6136*q^30*x-30023*q^29*x^2-1129*q^30+11040*q^29*x-32825*q^28*x^2-484*q^29+16275*q^28*x-34323*q^27*x^2+440*q^28+21257*q^27*x-34586*q^26*x^2+1543*q^27+25464*q^26*x-33797*q^25*x^2+2663*q^26+28433*q^25*x-32190*q^24*x^2+3690*q^25+30054*q^24*x-29986*q^23*x^2+4501*q^24+30353*q^23*x-27352*q^22*x^2+5074*q^23+29636*q^22*x-24397*q^21*x^2+5367*q^22+28139*q^21*x-21200*q^20*x^2+5429*q^21+26221*q^20*x-17852*q^19*x^2+5293*q^20+24007*q^19*x-14487*q^18*x^2+5056*q^19+21633*q^18*x-11272*q^17*x^2+4759*q^18+19038*q^17*x-8368*q^16*x^2+4444*q^17+16262*q^16*x-5891*q^15*x^2+4087*q^16+13309*q^15*x-3900*q^14*x^2+3669*q^15+10355*q^14*x-2406*q^13*x^2+3150*q^14+7570*q^13*x-1382*q^12*x^2+2550*q^13+5178*q^12*x-760*q^11*x^2+1920*q^12+3290*q^11*x-432*q^10*x^2+1337*q^11+1952*q^10*x-275*q^9*x^2+864*q^10+1099*q^9*x-189*q^8*x^2+530*q^9+622*q^8*x-122*q^7*x^2+329*q^8+383*q^7*x-65*q^6*x^2+223*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/q^7/(q^4+2*q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q+1)^2/(q^5+q^4+q+1)^2/(q^3-q-1)/x^2
+N1(-4,2,0,2)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3316*q^36*x-1590*q^35*x^2-207*q^36-3828*q^35*x-5484*q^34*x^2-439*q^35-3801*q^34*x-10311*q^33*x^2-770*q^34-2947*q^33*x-15679*q^32*x^2-1123*q^33-1044*q^32*x-21087*q^31*x^2-1387*q^32+2009*q^31*x-26015*q^30*x^2-1419*q^31+6136*q^30*x-30023*q^29*x^2-1129*q^30+11040*q^29*x-32825*q^28*x^2-484*q^29+16275*q^28*x-34323*q^27*x^2+440*q^28+21257*q^27*x-34586*q^26*x^2+1543*q^27+25464*q^26*x-33797*q^25*x^2+2663*q^26+28433*q^25*x-32190*q^24*x^2+3690*q^25+30054*q^24*x-29986*q^23*x^2+4501*q^24+30353*q^23*x-27352*q^22*x^2+5074*q^23+29636*q^22*x-24397*q^21*x^2+5367*q^22+28139*q^21*x-21200*q^20*x^2+5429*q^21+26221*q^20*x-17852*q^19*x^2+5293*q^20+24007*q^19*x-14487*q^18*x^2+5056*q^19+21633*q^18*x-11272*q^17*x^2+4759*q^18+19038*q^17*x-8368*q^16*x^2+4444*q^17+16262*q^16*x-5891*q^15*x^2+4087*q^16+13309*q^15*x-3900*q^14*x^2+3669*q^15+10355*q^14*x-2406*q^13*x^2+3150*q^14+7570*q^13*x-1382*q^12*x^2+2550*q^13+5178*q^12*x-760*q^11*x^2+1920*q^12+3290*q^11*x-432*q^10*x^2+1337*q^11+1952*q^10*x-275*q^9*x^2+864*q^10+1099*q^9*x-189*q^8*x^2+530*q^9+622*q^8*x-122*q^7*x^2+329*q^8+383*q^7*x-65*q^6*x^2+223*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/q^7/(q^4+2*q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q+1)^2/(q^5+q^4+q+1)^2/(q^3-q-1)/x^2
+N1(0,-4,-4,-2)*(q^68*x^4+10*q^67*x^4+52*q^66*x^4-2*q^66*x^3+188*q^65*x^4-18*q^65*x^3+528*q^64*x^4-87*q^64*x^3+1210*q^63*x^4-295*q^63*x^3+2319*q^62*x^4+4*q^63*x^2-777*q^62*x^3+3736*q^61*x^4+25*q^62*x^2-1666*q^61*x^3+4983*q^60*x^4+q^62*x+89*q^61*x^2-2967*q^60*x^3+5172*q^59*x^4+4*q^61*x+232*q^60*x^2-4380*q^59*x^3+3158*q^58*x^4+9*q^60*x+461*q^59*x^2-5174*q^58*x^3-2085*q^57*x^4+15*q^59*x+703*q^58*x^2-4295*q^57*x^3-10970*q^56*x^4+20*q^58*x+737*q^57*x^2-712*q^56*x^3-22870*q^55*x^4+42*q^57*x+176*q^56*x^2+6041*q^55*x^3-35937*q^54*x^4+132*q^56*x-1425*q^55*x^2+15486*q^54*x^3-47249*q^53*x^4+378*q^55*x-4314*q^54*x^2+26089*q^53*x^3-53245*q^52*x^4+4*q^55+855*q^54*x-8227*q^53*x^2+35596*q^52*x^3-50383*q^51*x^4+20*q^54+1531*q^53*x-12113*q^52*x^2+41532*q^51*x^3-35994*q^50*x^4+56*q^53+2164*q^52*x-14274*q^51*x^2+41697*q^50*x^3-9241*q^49*x^4+114*q^52+2323*q^51*x-12765*q^50*x^2+34453*q^49*x^3+28081*q^48*x^4+179*q^51+1499*q^50*x-6232*q^49*x^2+18811*q^48*x^3+71268*q^47*x^4+232*q^50-579*q^49*x+5567*q^48*x^2-5184*q^47*x^3+113221*q^46*x^4+265*q^49-3747*q^48*x+21239*q^47*x^2-36285*q^46*x^3+145771*q^45*x^4+299*q^48-7297*q^47*x+38236*q^46*x^2-71574*q^45*x^3+161501*q^44*x^4+351*q^47-10279*q^46*x+52937*q^45*x^2-106888*q^44*x^3+155521*q^43*x^4+388*q^46-11782*q^45*x+61844*q^44*x^2-136995*q^43*x^3+126647*q^42*x^4+280*q^45-11370*q^44*x+61724*q^43*x^2-156871*q^42*x^3+77746*q^41*x^4-160*q^44-9068*q^43*x+51044*q^42*x^2-162071*q^41*x^3+15287*q^40*x^4-1018*q^43-5370*q^42*x+30117*q^41*x^2-150011*q^40*x^3-51748*q^39*x^4-2171*q^42-806*q^41*x+2293*q^40*x^2-119605*q^39*x^3-113474*q^38*x^4-3236*q^41+4066*q^40*x-27034*q^39*x^2-72419*q^38*x^3-160980*q^37*x^4-3736*q^40+8996*q^39*x-50938*q^38*x^2-12069*q^37*x^3-188068*q^36*x^4-3359*q^39+13597*q^38*x-63822*q^37*x^2+54664*q^36*x^3-192396*q^35*x^4-2121*q^38+17533*q^37*x-62541*q^36*x^2+119629*q^35*x^3-175656*q^34*x^4-352*q^37+20217*q^36*x-48397*q^35*x^2+173463*q^34*x^3-142792*q^33*x^4+1509*q^36+21213*q^35*x-25669*q^34*x^2+208636*q^33*x^3-100629*q^32*x^4+3118*q^35+20166*q^34*x-1061*q^33*x^2+219786*q^32*x^3-56373*q^31*x^4+4279*q^34+17165*q^33*x+19558*q^32*x^2+205965*q^31*x^3-16282*q^30*x^4+4879*q^33+12360*q^32*x+31762*q^31*x^2+169425*q^30*x^3+15285*q^29*x^4+4811*q^32+6149*q^31*x+34708*q^30*x^2+116326*q^29*x^3+36274*q^28*x^4+4029*q^31-1306*q^30*x+29989*q^29*x^2+54443*q^28*x^3+46790*q^27*x^4+2639*q^30-9511*q^29*x+22022*q^28*x^2-7132*q^27*x^3+48555*q^26*x^4+951*q^29-17913*q^28*x+15503*q^27*x^2-60700*q^26*x^3+44173*q^25*x^4-613*q^28-25460*q^27*x+14837*q^26*x^2-100327*q^25*x^3+36414*q^24*x^4-1747*q^27-31250*q^26*x+21652*q^25*x^2-123588*q^24*x^3+27653*q^23*x^4-2398*q^26-34464*q^25*x+35350*q^24*x^2-130749*q^23*x^3+19556*q^22*x^4-2763*q^25-34871*q^24*x+52579*q^23*x^2-124840*q^22*x^3+13004*q^21*x^4-3101*q^24-32576*q^23*x+69380*q^22*x^2-109858*q^21*x^3+8219*q^20*x^4-3567*q^23-28187*q^22*x+81690*q^21*x^2-90250*q^20*x^3+5002*q^19*x^4-4143*q^22-22438*q^21*x+87266*q^20*x^2-69623*q^19*x^3+2975*q^18*x^4-4674*q^21-16243*q^20*x+85354*q^19*x^2-50708*q^18*x^3+1754*q^17*x^4-4969*q^20-10305*q^19*x+77210*q^18*x^2-34992*q^17*x^3+1033*q^16*x^4-4905*q^19-5295*q^18*x+64789*q^17*x^2-23026*q^16*x^3+604*q^15*x^4-4475*q^18-1568*q^17*x+50694*q^16*x^2-14560*q^15*x^3+341*q^14*x^4-3791*q^17+731*q^16*x+36995*q^15*x^2-8934*q^14*x^3+177*q^13*x^4-3008*q^16+1840*q^15*x+25337*q^14*x^2-5370*q^13*x^3+79*q^12*x^4-2250*q^15+2127*q^14*x+16353*q^13*x^2-3191*q^12*x^3+28*q^11*x^4-1597*q^14+1986*q^13*x+10093*q^12*x^2-1890*q^11*x^3+7*q^10*x^4-1085*q^13+1673*q^12*x+6049*q^11*x^2-1117*q^10*x^3+q^9*x^4-718*q^12+1335*q^11*x+3613*q^10*x^2-650*q^9*x^3-469*q^11+1034*q^10*x+2198*q^9*x^2-361*q^8*x^3-301*q^10+788*q^9*x+1380*q^8*x^2-183*q^7*x^3-184*q^9+598*q^8*x+885*q^7*x^2-80*q^6*x^3-103*q^8+443*q^7*x+559*q^6*x^2-28*q^5*x^3-50*q^7+312*q^6*x+332*q^5*x^2-7*q^4*x^3-20*q^6+196*q^5*x+176*q^4*x^2-q^3*x^3-6*q^5+107*q^4*x+79*q^3*x^2-q^4+48*q^3*x+28*q^2*x^2+18*q^2*x+7*q*x^2+5*q*x+x^2+x)/q^18/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^2+1)^2/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^3
+N1(0,-4,0,0)*(q^48*x^4+7*q^47*x^4+23*q^46*x^4+49*q^45*x^4+74*q^44*x^4-2*q^44*x^3+78*q^43*x^4-11*q^43*x^3+50*q^42*x^4-30*q^42*x^3-7*q^41*x^4+q^42*x^2-60*q^41*x^3-82*q^40*x^4-91*q^40*x^3-167*q^39*x^4-6*q^40*x^2-115*q^39*x^3-257*q^38*x^4+q^40*x-21*q^39*x^2-116*q^38*x^3-338*q^37*x^4+3*q^39*x-42*q^38*x^2-68*q^37*x^3-387*q^36*x^4+3*q^38*x-58*q^37*x^2+38*q^36*x^3-388*q^35*x^4-q^37*x-58*q^36*x^2+192*q^35*x^3-341*q^34*x^4-11*q^36*x-40*q^35*x^2+349*q^34*x^3-260*q^33*x^4-22*q^35*x-11*q^34*x^2+482*q^33*x^3-173*q^32*x^4-22*q^34*x+27*q^33*x^2+554*q^32*x^3-106*q^31*x^4-q^34-11*q^33*x+66*q^32*x^2+544*q^31*x^3-69*q^30*x^4-3*q^33+11*q^32*x+91*q^31*x^2+409*q^30*x^3-61*q^29*x^4-3*q^32+25*q^31*x+100*q^30*x^2+174*q^29*x^3-79*q^28*x^4+q^31+28*q^30*x+84*q^29*x^2-121*q^28*x^3-114*q^27*x^4+10*q^30+17*q^29*x+61*q^28*x^2-404*q^27*x^3-157*q^26*x^4+19*q^29+4*q^28*x+43*q^27*x^2-612*q^26*x^3-197*q^25*x^4+18*q^28-14*q^27*x+54*q^26*x^2-689*q^25*x^3-217*q^24*x^4+9*q^27-29*q^26*x+93*q^25*x^2-631*q^24*x^3-205*q^23*x^4-8*q^26-38*q^25*x+184*q^24*x^2-472*q^23*x^3-166*q^22*x^4-19*q^25-40*q^24*x+299*q^23*x^2-250*q^22*x^3-118*q^21*x^4-24*q^24-23*q^23*x+429*q^22*x^2-18*q^21*x^3-76*q^20*x^4-19*q^23+19*q^22*x+534*q^21*x^2+177*q^20*x^3-44*q^19*x^4-16*q^22+71*q^21*x+587*q^20*x^2+301*q^19*x^3-20*q^18*x^4-12*q^21+118*q^20*x+550*q^19*x^2+348*q^18*x^3-4*q^17*x^4-6*q^20+154*q^19*x+431*q^18*x^2+323*q^17*x^3+3*q^16*x^4+7*q^19+167*q^18*x+272*q^17*x^2+254*q^16*x^3+3*q^15*x^4+23*q^18+152*q^17*x+105*q^16*x^2+171*q^15*x^3+q^14*x^4+33*q^17+99*q^16*x-38*q^15*x^2+102*q^14*x^3+29*q^16+29*q^15*x-137*q^14*x^2+53*q^13*x^3+17*q^15-40*q^14*x-172*q^13*x^2+22*q^12*x^3+3*q^14-78*q^13*x-164*q^12*x^2+4*q^11*x^3-8*q^13-88*q^12*x-130*q^11*x^2-3*q^10*x^3-14*q^12-77*q^11*x-93*q^10*x^2-3*q^9*x^3-14*q^11-60*q^10*x-55*q^9*x^2-q^8*x^3-8*q^10-38*q^9*x-27*q^8*x^2-3*q^9-15*q^8*x-9*q^7*x^2+4*q^8-2*q^6*x^2+8*q^7+6*q^6*x+13*q^6+5*q^5*x+11*q^5+4*q^4*x+9*q^4+2*q^3*x+5*q^3+q^2*x+4*q^2+2*q+1)/(q^4+1)/(q^3+q^2+q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)/(q^7-q^5-q^4+q^3-q-1)/q^13/x^4
-N1(0,-2,-4,0)*(q^55*x^3+11*q^54*x^3+58*q^53*x^3-2*q^53*x^2+202*q^52*x^3-20*q^52*x^2+527*q^51*x^3-100*q^51*x^2+1103*q^50*x^3-343*q^50*x^2+1943*q^49*x^3+4*q^50*x-914*q^49*x^2+2997*q^48*x^3+32*q^49*x-2011*q^48*x^2+4188*q^47*x^3+q^49+128*q^48*x-3781*q^47*x^2+5450*q^46*x^3+5*q^48+352*q^47*x-6201*q^46*x^2+6717*q^45*x^3+11*q^47+774*q^46*x-8986*q^45*x^2+7825*q^44*x^3+17*q^46+1452*q^45*x-11605*q^44*x^2+8352*q^43*x^3+30*q^45+2406*q^44*x-13405*q^43*x^2+7493*q^42*x^3+64*q^44+3574*q^43*x-13760*q^42*x^2+4071*q^41*x^3+156*q^43+4801*q^42*x-12143*q^41*x^2-3286*q^40*x^3+368*q^42+5825*q^41*x-8075*q^40*x^2-15833*q^39*x^3+774*q^41+6253*q^40*x-1007*q^39*x^2-34315*q^38*x^3+1423*q^40+5591*q^39*x+9755*q^38*x^2-58598*q^37*x^3+2258*q^39+3334*q^38*x+25044*q^37*x^2-87469*q^36*x^3+3071*q^38-848*q^37*x+45676*q^36*x^2-118674*q^35*x^3+3573*q^37-6945*q^36*x+72259*q^35*x^2-149141*q^34*x^3+3515*q^36-14572*q^35*x+104886*q^34*x^2-175374*q^33*x^3+2796*q^35-23003*q^34*x+142829*q^33*x^2-194042*q^32*x^3+1506*q^34-31402*q^33*x+184191*q^32*x^2-202658*q^31*x^3-128*q^33-39064*q^32*x+225616*q^31*x^2-200132*q^30*x^3-1921*q^32-45647*q^31*x+262472*q^30*x^2-187022*q^29*x^3-3811*q^31-51307*q^30*x+289620*q^29*x^2-165402*q^28*x^3-5889*q^30-56516*q^29*x+302656*q^28*x^2-138373*q^27*x^3-8299*q^29-61718*q^28*x+298956*q^27*x^2-109386*q^26*x^3-11125*q^28-66966*q^27*x+278367*q^26*x^2-81583*q^25*x^3-14264*q^27-71754*q^26*x+243281*q^25*x^2-57304*q^24*x^3-17478*q^26-74999*q^25*x+198265*q^24*x^2-37850*q^23*x^3-20412*q^25-75300*q^24*x+149211*q^23*x^2-23526*q^22*x^3-22675*q^24-71547*q^23*x+102152*q^22*x^2-13878*q^21*x^3-23875*q^23-63263*q^22*x+61990*q^21*x^2-7977*q^20*x^3-23718*q^22-50916*q^21*x+31518*q^20*x^2-4687*q^19*x^3-21990*q^21-35758*q^20*x+11223*q^19*x^2-2932*q^18*x^3-18749*q^20-19851*q^19*x-224*q^18*x^2-1921*q^17*x^3-14382*q^19-5436*q^18*x-5086*q^17*x^2-1229*q^16*x^3-9625*q^18+5481*q^17*x-5824*q^16*x^2-712*q^15*x^3-5225*q^17+11941*q^16*x-4562*q^15*x^2-352*q^14*x^3-1766*q^16+14033*q^15*x-2817*q^14*x^2-141*q^13*x^3+516*q^15+12865*q^14*x-1432*q^13*x^2-43*q^12*x^3+1647*q^14+9903*q^13*x-675*q^12*x^2-9*q^11*x^3+1875*q^13+6568*q^12*x-426*q^11*x^2-q^10*x^3+1548*q^12+3777*q^11*x-410*q^10*x^2+1034*q^11+1925*q^10*x-403*q^9*x^2+605*q^10+956*q^9*x-324*q^8*x^2+374*q^9+588*q^8*x-203*q^7*x^2+307*q^8+491*q^7*x-97*q^6*x^2+299*q^7+434*q^6*x-34*q^5*x^2+270*q^6+332*q^5*x-8*q^4*x^2+201*q^5+204*q^4*x-q^3*x^2+121*q^4+97*q^3*x+58*q^3+34*q^2*x+22*q^2+8*q*x+6*q+x+1)/(q^13*x+q^12*x+2*q^11*x-q^11+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+q^7*x-q^7+q^6*x-q^6+q^5*x+q^4*x+q^3*x-q^3+q^2*x-q^2-q-1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^4+2*q^3+2*q^2+2*q+1)/(q+1)/q^16/x^2
+N1(0,-2,-2,-2)*(q^43*x^3+3*q^42*x^3+5*q^41*x^3+q^41*x^2+3*q^40*x^3+7*q^40*x^2-8*q^39*x^3+23*q^39*x^2-31*q^38*x^3+49*q^38*x^2-64*q^37*x^3-q^38*x+77*q^37*x^2-102*q^36*x^3-6*q^37*x+84*q^36*x^2-139*q^35*x^3-19*q^36*x+54*q^35*x^2-166*q^34*x^3-34*q^35*x-20*q^34*x^2-164*q^33*x^3-50*q^34*x-110*q^33*x^2-101*q^32*x^3-3*q^34-45*q^33*x-181*q^32*x^2+48*q^31*x^3-9*q^33-16*q^32*x-198*q^31*x^2+283*q^30*x^3-18*q^32+43*q^31*x-176*q^30*x^2+575*q^29*x^3-28*q^31+122*q^30*x-121*q^29*x^2+876*q^28*x^3-30*q^30+207*q^29*x-68*q^28*x^2+1133*q^27*x^3-21*q^29+283*q^28*x-18*q^27*x^2+1298*q^26*x^3+6*q^28+318*q^27*x-15*q^26*x^2+1332*q^25*x^3+45*q^27+294*q^26*x-77*q^25*x^2+1211*q^24*x^3+89*q^26+184*q^25*x-239*q^24*x^2+935*q^23*x^3+124*q^25-2*q^24*x-482*q^23*x^2+535*q^22*x^3+142*q^24-251*q^23*x-766*q^22*x^2+69*q^21*x^3+132*q^23-504*q^22*x-997*q^21*x^2-388*q^20*x^3+84*q^22-719*q^21*x-1108*q^20*x^2-767*q^19*x^3+7*q^21-826*q^20*x-1056*q^19*x^2-1021*q^18*x^3-86*q^20-810*q^19*x-854*q^18*x^2-1133*q^17*x^3-171*q^19-640*q^18*x-522*q^17*x^2-1115*q^16*x^3-229*q^18-359*q^17*x-140*q^16*x^2-996*q^15*x^3-245*q^17-6*q^16*x+217*q^15*x^2-814*q^14*x^3-221*q^16+323*q^15*x+484*q^14*x^2-608*q^13*x^3-159*q^15+584*q^14*x+645*q^13*x^2-414*q^12*x^3-72*q^14+726*q^13*x+692*q^12*x^2-256*q^11*x^3+32*q^13+759*q^12*x+635*q^11*x^2-142*q^10*x^3+126*q^12+681*q^11*x+510*q^10*x^2-68*q^9*x^3+194*q^11+545*q^10*x+365*q^9*x^2-26*q^8*x^3+216*q^10+386*q^9*x+236*q^8*x^2-7*q^7*x^3+207*q^9+248*q^8*x+136*q^7*x^2-q^6*x^3+176*q^8+140*q^7*x+67*q^6*x^2+141*q^7+68*q^6*x+26*q^5*x^2+100*q^6+26*q^5*x+7*q^4*x^2+63*q^5+7*q^4*x+q^3*x^2+34*q^4+q^3*x+18*q^3+9*q^2+4*q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^5+q^4+q+1)/(q+1)^2/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/q^10/x^3
+N1(0,-2,0,-2)*(q^42*x^2-q^41*x^3+5*q^41*x^2-6*q^40*x^3+12*q^40*x^2-19*q^39*x^3+16*q^39*x^2-44*q^38*x^3-q^39*x+q^38*x^2-81*q^37*x^3-5*q^38*x-44*q^37*x^2-124*q^36*x^3-13*q^37*x-112*q^36*x^2-155*q^35*x^3-18*q^36*x-174*q^35*x^2-148*q^34*x^3-8*q^35*x-192*q^34*x^2-80*q^33*x^3-3*q^35+38*q^34*x-138*q^33*x^2+57*q^32*x^3-6*q^34+114*q^33*x-3*q^32*x^2+254*q^31*x^3-9*q^33+220*q^32*x+204*q^31*x^2+491*q^30*x^3+5*q^32+329*q^31*x+460*q^30*x^2+738*q^29*x^3+34*q^31+424*q^30*x+719*q^29*x^2+958*q^28*x^3+75*q^30+436*q^29*x+936*q^28*x^2+1113*q^27*x^3+97*q^29+334*q^28*x+1046*q^27*x^2+1167*q^26*x^3+102*q^28+83*q^27*x+1012*q^26*x^2+1094*q^25*x^3+69*q^27-289*q^26*x+788*q^25*x^2+894*q^24*x^3+16*q^26-774*q^25*x+421*q^24*x^2+596*q^23*x^3-57*q^25-1275*q^24*x-49*q^23*x^2+250*q^22*x^3-132*q^24-1724*q^23*x-479*q^22*x^2-90*q^21*x^3-219*q^23-1995*q^22*x-807*q^21*x^2-376*q^20*x^3-296*q^22-2044*q^21*x-945*q^20*x^2-582*q^19*x^3-338*q^21-1820*q^20*x-926*q^19*x^2-698*q^18*x^3-321*q^20-1380*q^19*x-747*q^18*x^2-724*q^17*x^3-253*q^19-800*q^18*x-479*q^17*x^2-671*q^16*x^3-158*q^18-200*q^17*x-163*q^16*x^2-562*q^15*x^3-58*q^17+337*q^16*x+122*q^15*x^2-429*q^14*x^3+33*q^16+743*q^15*x+333*q^14*x^2-299*q^13*x^3+104*q^15+974*q^14*x+437*q^13*x^2-190*q^12*x^3+141*q^14+1024*q^13*x+445*q^12*x^2-108*q^11*x^3+148*q^13+925*q^12*x+382*q^11*x^2-53*q^10*x^3+122*q^12+743*q^11*x+288*q^10*x^2-21*q^9*x^3+85*q^11+535*q^10*x+192*q^9*x^2-6*q^8*x^3+37*q^10+348*q^9*x+113*q^8*x^2-q^7*x^3+3*q^9+202*q^8*x+56*q^7*x^2-26*q^8+103*q^7*x+22*q^6*x^2-35*q^7+43*q^6*x+6*q^5*x^2-39*q^6+13*q^5*x+q^4*x^2-31*q^5+2*q^4*x-24*q^4-14*q^3-8*q^2-3*q-1)/(q^6+q^4+q^2+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^3-q-1)/(q+1)/x^3/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/q^11
-N1(0,0,-4,-2)*(q^41*x^2+11*q^40*x^2+60*q^39*x^2-q^39*x+217*q^38*x^2-9*q^38*x+588*q^37*x^2-43*q^37*x+1274*q^36*x^2-q^37-144*q^36*x+2294*q^35*x^2-5*q^36-377*q^35*x+3508*q^34*x^2-12*q^35-823*q^34*x+4583*q^33*x^2-18*q^34-1550*q^33*x+5026*q^32*x^2-21*q^33-2575*q^32*x+4278*q^31*x^2-33*q^32-3812*q^31*x+1839*q^30*x^2-96*q^31-5029*q^30*x-2600*q^29*x^2-278*q^30-5844*q^29*x-9037*q^28*x^2-623*q^29-5782*q^28*x-17079*q^27*x^2-1125*q^28-4358*q^27*x-25945*q^26*x^2-1683*q^27-1180*q^26*x-34581*q^25*x^2-2125*q^26+3939*q^25*x-41862*q^24*x^2-2226*q^25+10869*q^24*x-46822*q^23*x^2-1794*q^24+19075*q^23*x-48840*q^22*x^2-733*q^23+27657*q^22*x-47749*q^21*x^2+884*q^22+35449*q^21*x-43857*q^20*x^2+2848*q^21+41317*q^20*x-37878*q^19*x^2+4858*q^20+44363*q^19*x-30771*q^18*x^2+6633*q^19+44221*q^18*x-23514*q^17*x^2+7921*q^18+41030*q^17*x-16895*q^16*x^2+8559*q^17+35493*q^16*x-11399*q^15*x^2+8451*q^16+28587*q^15*x-7214*q^14*x^2+7659*q^15+21426*q^14*x-4301*q^13*x^2+6373*q^14+14911*q^13*x-2468*q^12*x^2+4889*q^13+9656*q^12*x-1432*q^11*x^2+3485*q^12+5856*q^11*x-888*q^10*x^2+2350*q^11+3404*q^10*x-585*q^9*x^2+1543*q^10+1981*q^9*x-376*q^8*x^2+1027*q^9+1226*q^8*x-213*q^7*x^2+716*q^8+825*q^7*x-98*q^6*x^2+517*q^7+573*q^6*x-34*q^5*x^2+364*q^6+375*q^5*x-8*q^4*x^2+232*q^5+213*q^4*x-q^3*x^2+128*q^4+98*q^3*x+59*q^3+34*q^2*x+22*q^2+8*q*x+6*q+x+1)/q^5/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q+1)^2/(q^6+q^4+q^2+1)^2/(q^3-q-1)/(q^2+1)/x
-N1(0,0,-2,0)*(2*q^53*x^3+20*q^52*x^3+101*q^51*x^3-3*q^51*x^2+339*q^50*x^3-26*q^50*x^2+843*q^49*x^3-114*q^49*x^2+1644*q^48*x^3-q^49*x-336*q^48*x^2+2586*q^47*x^3-2*q^48*x-741*q^47*x^2+3270*q^46*x^3+13*q^47*x-1286*q^46*x^2+3091*q^45*x^3+q^47+73*q^46*x-1790*q^45*x^2+1365*q^44*x^3+4*q^46+187*q^45*x-1961*q^44*x^2-2490*q^43*x^3+3*q^45+295*q^44*x-1481*q^43*x^2-8766*q^42*x^3-13*q^44+244*q^43*x-107*q^42*x^2-17289*q^41*x^3-51*q^43-167*q^42*x+2274*q^41*x^2-27236*q^40*x^3-105*q^42-1067*q^41*x+5672*q^40*x^2-36985*q^39*x^3-155*q^41-2394*q^40*x+10068*q^39*x^2-44129*q^38*x^3-205*q^40-3868*q^39*x+15418*q^38*x^2-45768*q^37*x^3-327*q^39-5020*q^38*x+21451*q^37*x^2-39080*q^36*x^3-651*q^38-5250*q^37*x+27352*q^36*x^2-22049*q^35*x^3-1279*q^37-3989*q^36*x+31577*q^35*x^2+5881*q^34*x^3-2155*q^36-858*q^35*x+32009*q^34*x^2+43442*q^33*x^3-3003*q^35+4194*q^34*x+26382*q^33*x^2+87573*q^32*x^3-3403*q^34+10753*q^33*x+12892*q^32*x^2+133823*q^31*x^3-3017*q^33+17948*q^32*x-9378*q^31*x^2+177031*q^30*x^3-1785*q^32+24454*q^31*x-40165*q^30*x^2+212170*q^29*x^3+36*q^31+28682*q^30*x-77863*q^29*x^2+235182*q^28*x^3+2030*q^30+29147*q^29*x-119412*q^28*x^2+243661*q^27*x^3+3872*q^29+25057*q^28*x-160406*q^27*x^2+237266*q^26*x^3+5448*q^28+16707*q^27*x-195744*q^26*x^2+217773*q^25*x^3+6769*q^27+5551*q^26*x-220527*q^25*x^2+188673*q^24*x^3+7800*q^26-6315*q^25*x-231394*q^24*x^2+154365*q^23*x^3+8412*q^25-16778*q^24*x-227132*q^23*x^2+119204*q^22*x^3+8481*q^24-24367*q^23*x-209106*q^22*x^2+86717*q^21*x^3+8056*q^23-28388*q^22*x-180526*q^21*x^2+59214*q^20*x^3+7393*q^22-29020*q^21*x-145912*q^20*x^2+37772*q^19*x^3+6792*q^21-26963*q^20*x-109920*q^19*x^2+22424*q^18*x^3+6377*q^20-23279*q^19*x-76765*q^18*x^2+12417*q^17*x^3+6029*q^19-19025*q^18*x-49355*q^17*x^2+6517*q^16*x^3+5495*q^18-15037*q^17*x-29062*q^16*x^2+3355*q^15*x^3+4600*q^17-11761*q^16*x-15641*q^15*x^2+1751*q^14*x^3+3402*q^16-9270*q^15*x-7754*q^14*x^2+909*q^13*x^3+2154*q^15-7381*q^14*x-3622*q^13*x^2+419*q^12*x^3+1134*q^14-5837*q^13*x-1631*q^12*x^2+125*q^11*x^3+486*q^13-4483*q^12*x-675*q^11*x^2-24*q^10*x^3+173*q^12-3294*q^11*x-170*q^10*x^2-66*q^9*x^3+47*q^11-2323*q^10*x+106*q^9*x^2-51*q^8*x^3-23*q^10-1601*q^9*x+224*q^8*x^2-24*q^7*x^3-90*q^9-1106*q^8*x+224*q^7*x^2-7*q^6*x^3-148*q^8-766*q^7*x+159*q^6*x^2-q^5*x^3-176*q^7-520*q^6*x+84*q^5*x^2-166*q^6-331*q^5*x+32*q^4*x^2-130*q^5-187*q^4*x+8*q^3*x^2-86*q^4-88*q^3*x+q^2*x^2-47*q^3-32*q^2*x-20*q^2-8*q*x-6*q-x-1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^9-q^6-q^4-q^2-q-1)/(q^2+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^3+q^2+q+1)/q^14/x^2
-N1(0,0,0,-2)*(q^44*x^3+6*q^43*x^3+20*q^42*x^3+q^42*x^2+46*q^41*x^3+4*q^41*x^2+81*q^40*x^3+6*q^40*x^2+116*q^39*x^3-q^39*x^2+137*q^38*x^3-q^39*x-31*q^38*x^2+126*q^37*x^3-6*q^38*x-80*q^37*x^2+58*q^36*x^3-18*q^37*x-155*q^36*x^2-81*q^35*x^3-40*q^36*x-227*q^35*x^2-278*q^34*x^3-q^36-70*q^35*x-284*q^34*x^2-497*q^33*x^3-4*q^35-93*q^34*x-271*q^33*x^2-699*q^32*x^3-8*q^34-98*q^33*x-178*q^32*x^2-860*q^31*x^3-11*q^33-68*q^32*x+18*q^31*x^2-962*q^30*x^3-6*q^32+2*q^31*x+278*q^30*x^2-978*q^29*x^3+q^31+121*q^30*x+612*q^29*x^2-879*q^28*x^3+14*q^30+260*q^29*x+946*q^28*x^2-657*q^27*x^3+16*q^29+405*q^28*x+1238*q^27*x^2-348*q^26*x^3+18*q^28+494*q^27*x+1383*q^26*x^2-25*q^25*x^3+10*q^27+512*q^26*x+1325*q^25*x^2+238*q^24*x^3+8*q^26+401*q^25*x+1046*q^24*x^2+395*q^23*x^3-q^25+201*q^24*x+584*q^23*x^2+432*q^22*x^3-13*q^24-84*q^23*x+59*q^22*x^2+352*q^21*x^3-39*q^23-359*q^22*x-434*q^21*x^2+178*q^20*x^3-63*q^22-603*q^21*x-785*q^20*x^2-59*q^19*x^3-72*q^21-728*q^20*x-948*q^19*x^2-319*q^18*x^3-54*q^20-730*q^19*x-891*q^18*x^2-555*q^17*x^3-19*q^19-571*q^18*x-636*q^17*x^2-724*q^16*x^3+22*q^18-300*q^17*x-238*q^16*x^2-797*q^15*x^3+55*q^17+46*q^16*x+208*q^15*x^2-772*q^14*x^3+77*q^16+379*q^15*x+609*q^14*x^2-671*q^13*x^3+89*q^15+641*q^14*x+881*q^13*x^2-530*q^12*x^3+87*q^14+777*q^13*x+1001*q^12*x^2-381*q^11*x^3+72*q^13+787*q^12*x+968*q^11*x^2-247*q^10*x^3+34*q^12+692*q^11*x+833*q^10*x^2-141*q^9*x^3-10*q^11+540*q^10*x+642*q^9*x^2-68*q^8*x^3-58*q^10+375*q^9*x+446*q^8*x^2-26*q^7*x^3-86*q^9+233*q^8*x+275*q^7*x^2-7*q^6*x^3-103*q^8+126*q^7*x+149*q^6*x^2-q^5*x^3-98*q^7+56*q^6*x+69*q^5*x^2-86*q^6+18*q^5*x+26*q^4*x^2-63*q^5+3*q^4*x+7*q^3*x^2-43*q^4+q^2*x^2-24*q^3-12*q^2-4*q-1)/q^11/x^3/(q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N1(0,0,0,4)/q/x*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q+1)
-N1(0,0,2,-2)*(q^39*x^3-q^38*x^2-5*q^37*x^3-5*q^37*x^2-15*q^36*x^3-12*q^36*x^2-30*q^35*x^3-16*q^35*x^2-44*q^34*x^3-q^35*x-7*q^34*x^2-53*q^33*x^3+15*q^33*x^2-51*q^32*x^3+q^33*x+55*q^32*x^2-34*q^31*x^3+8*q^32*x+97*q^31*x^2-3*q^30*x^3+15*q^31*x+136*q^30*x^2+42*q^29*x^3+2*q^31+27*q^30*x+155*q^29*x^2+107*q^28*x^3+27*q^29*x+149*q^28*x^2+195*q^27*x^3+6*q^29+31*q^28*x+109*q^27*x^2+294*q^26*x^3+q^28+12*q^27*x+29*q^26*x^2+385*q^25*x^3+9*q^27-7*q^26*x-99*q^25*x^2+448*q^24*x^3-q^26-45*q^25*x-257*q^24*x^2+471*q^23*x^3+2*q^25-67*q^24*x-406*q^23*x^2+458*q^22*x^3-15*q^24-97*q^23*x-514*q^22*x^2+414*q^21*x^3-11*q^23-87*q^22*x-562*q^21*x^2+339*q^20*x^3-21*q^22-81*q^21*x-550*q^20*x^2+236*q^19*x^3-5*q^21-44*q^20*x-489*q^19*x^2+118*q^18*x^3-3*q^20-22*q^19*x-393*q^18*x^2+7*q^17*x^3+14*q^19+21*q^18*x-270*q^17*x^2-80*q^16*x^3+9*q^18+36*q^17*x-132*q^16*x^2-136*q^15*x^3+21*q^17+61*q^16*x-8*q^15*x^2-162*q^14*x^3+12*q^16+42*q^15*x+87*q^14*x^2-162*q^13*x^3+20*q^15+18*q^14*x+148*q^13*x^2-143*q^12*x^3+7*q^14-38*q^13*x+179*q^12*x^2-113*q^11*x^3+4*q^13-65*q^12*x+188*q^11*x^2-80*q^10*x^3-14*q^12-86*q^11*x+176*q^10*x^2-51*q^9*x^3-16*q^11-74*q^10*x+150*q^9*x^2-29*q^8*x^3-19*q^10-61*q^9*x+114*q^8*x^2-14*q^7*x^3-11*q^9-37*q^8*x+79*q^7*x^2-5*q^6*x^3-4*q^8-22*q^7*x+50*q^6*x^2-q^5*x^3+3*q^7-7*q^6*x+29*q^5*x^2+8*q^6+q^5*x+14*q^4*x^2+9*q^5+5*q^4*x+5*q^3*x^2+10*q^4+3*q^3*x+q^2*x^2+7*q^3+q^2*x+5*q^2+2*q+1)/(q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/q^9/x^3
-N1(0,0,2,2)*(q^37*x^3+6*q^36*x^3-q^36*x^2+18*q^35*x^3-8*q^35*x^2+38*q^34*x^3-28*q^34*x^2+63*q^33*x^3-62*q^33*x^2+86*q^32*x^3-100*q^32*x^2+97*q^31*x^3+6*q^32*x-124*q^31*x^2+82*q^30*x^3+25*q^31*x-123*q^30*x^2+30*q^29*x^3+49*q^30*x-92*q^29*x^2-59*q^28*x^3+70*q^29*x-27*q^28*x^2-176*q^27*x^3+3*q^29+78*q^28*x+79*q^27*x^2-311*q^26*x^3+13*q^28+71*q^27*x+223*q^26*x^2-453*q^25*x^3+26*q^27+44*q^26*x+389*q^25*x^2-585*q^24*x^3+34*q^26-15*q^25*x+557*q^24*x^2-686*q^23*x^3+34*q^25-97*q^24*x+696*q^23*x^2-735*q^22*x^3+22*q^24-207*q^23*x+781*q^22*x^2-722*q^21*x^3-4*q^23-324*q^22*x+800*q^21*x^2-656*q^20*x^3-37*q^22-432*q^21*x+757*q^20*x^2-558*q^19*x^3-69*q^21-485*q^20*x+662*q^19*x^2-449*q^18*x^3-97*q^20-468*q^19*x+528*q^18*x^2-343*q^17*x^3-117*q^19-376*q^18*x+373*q^17*x^2-249*q^16*x^3-120*q^18-226*q^17*x+220*q^16*x^2-174*q^15*x^3-102*q^17-32*q^16*x+99*q^15*x^2-123*q^14*x^3-66*q^16+167*q^15*x+27*q^14*x^2-96*q^13*x^3-22*q^15+345*q^14*x-q^13*x^2-86*q^12*x^3+21*q^14+464*q^13*x-83*q^11*x^3+59*q^13+521*q^12*x+19*q^11*x^2-78*q^10*x^3+85*q^12+501*q^11*x+48*q^10*x^2-67*q^9*x^3+93*q^11+432*q^10*x+77*q^9*x^2-52*q^8*x^3+84*q^10+333*q^9*x+95*q^8*x^2-37*q^7*x^3+66*q^9+235*q^8*x+95*q^7*x^2-24*q^6*x^3+46*q^8+151*q^7*x+79*q^6*x^2-13*q^5*x^3+28*q^7+88*q^6*x+57*q^5*x^2-5*q^4*x^3+14*q^6+45*q^5*x+38*q^4*x^2-q^3*x^3+5*q^5+21*q^4*x+24*q^3*x^2+q^4+10*q^3*x+13*q^2*x^2+6*q^2*x+5*q*x^2+3*q*x+x^2+x)/q^4/(q^2+1)^2/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)^3/x^3
+N1(0,0,4,0)*(q^7-q-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^4+1)^2/(q^2+1)/(q+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
+N1(0,0,6,4)*q^8/x^2*(q^7+q^6-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^6+q^4+q^2+1)/(q+1)
+N1(0,2,-2,2)*(q^47*x^2+10*q^46*x^2+49*q^45*x^2-q^45*x+158*q^44*x^2-8*q^44*x+381*q^43*x^2-34*q^43*x+735*q^42*x^2-q^43-102*q^42*x+1179*q^41*x^2-4*q^42-242*q^41*x+1605*q^40*x^2-7*q^41-481*q^40*x+1860*q^39*x^2-7*q^40-831*q^39*x+1789*q^38*x^2-6*q^39-1275*q^38*x+1277*q^37*x^2-18*q^38-1751*q^37*x+264*q^36*x^2-70*q^37-2156*q^36*x-1259*q^35*x^2-192*q^36-2360*q^35*x-3260*q^34*x^2-374*q^35-2240*q^34*x-5683*q^33*x^2-584*q^34-1688*q^33*x-8468*q^32*x^2-757*q^33-632*q^32*x-11569*q^31*x^2-829*q^32+948*q^31*x-14960*q^30*x^2-752*q^31+3026*q^30*x-18615*q^29*x^2-539*q^30+5518*q^29*x-22463*q^28*x^2-215*q^29+8317*q^28*x-26350*q^27*x^2+149*q^28+11306*q^27*x-30026*q^26*x^2+534*q^27+14453*q^26*x-33162*q^25*x^2+936*q^26+17713*q^25*x-35390*q^24*x^2+1417*q^25+21090*q^24*x-36365*q^23*x^2+1989*q^24+24439*q^23*x-35842*q^22*x^2+2681*q^23+27578*q^22*x-33763*q^21*x^2+3450*q^22+30106*q^21*x-30306*q^20*x^2+4270*q^21+31696*q^20*x-25859*q^19*x^2+5051*q^20+31932*q^19*x-20931*q^18*x^2+5726*q^19+30679*q^18*x-16034*q^17*x^2+6158*q^18+27899*q^17*x-11589*q^16*x^2+6274*q^17+23953*q^16*x-7875*q^15*x^2+6002*q^16+19282*q^15*x-5021*q^14*x^2+5389*q^15+14540*q^14*x-3017*q^13*x^2+4508*q^14+10215*q^13*x-1742*q^12*x^2+3510*q^13+6705*q^12*x-1008*q^11*x^2+2539*q^12+4120*q^11*x-614*q^10*x^2+1721*q^11+2421*q^10*x-396*q^9*x^2+1116*q^10+1409*q^9*x-254*q^8*x^2+719*q^9+859*q^8*x-148*q^7*x^2+481*q^8+564*q^7*x-72*q^6*x^2+337*q^7+385*q^6*x-27*q^5*x^2+238*q^6+253*q^5*x-7*q^4*x^2+156*q^5+148*q^4*x-q^3*x^2+90*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/(q^7-q^5-q^4+q^3-q-1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^14*x+q^12*x-q^12+2*q^10*x-q^10+q^8*x-q^8+2*q^6*x-q^6-q^4+q^2*x-1)/(q^4+2*q^2+1)/x/q^11/(q+1)
-N2(0,0,2,4)*q/x^2*(q^42*x^3+10*q^41*x^3+49*q^40*x^3-q^40*x^2+158*q^39*x^3-8*q^39*x^2+381*q^38*x^3-34*q^38*x^2+733*q^37*x^3-q^38*x-102*q^37*x^2+1169*q^36*x^3-4*q^37*x-242*q^36*x^2+1572*q^35*x^3-7*q^36*x-479*q^35*x^2+1767*q^34*x^3-7*q^35*x-820*q^34*x^2+1556*q^33*x^3-6*q^34*x-1238*q^33*x^2+764*q^32*x^3-18*q^33*x-1657*q^32*x^2-719*q^31*x^3-67*q^32*x-1953*q^31*x^2-2897*q^30*x^3-190*q^31*x-1962*q^30*x^2-5630*q^29*x^3-375*q^30*x-1524*q^29*x^2-8637*q^28*x^3-3*q^30-595*q^29*x-496*q^28*x^2-11543*q^27*x^3-4*q^29-770*q^28*x+1192*q^27*x^2-13954*q^26*x^3-7*q^28-832*q^27*x+3487*q^26*x^2-15533*q^25*x^3-8*q^27-692*q^26*x+6221*q^25*x^2-16071*q^24*x^3-18*q^26-341*q^25*x+9057*q^24*x^2-15529*q^23*x^3-26*q^25+237*q^24*x+11623*q^23*x^2-14038*q^22*x^3-41*q^24+932*q^23*x+13467*q^22*x^2-11863*q^21*x^3-42*q^23+1676*q^22*x+14351*q^21*x^2-9347*q^20*x^3-38*q^22+2325*q^21*x+14093*q^20*x^2-6843*q^19*x^3-16*q^21+2852*q^20*x+12839*q^19*x^2-4629*q^18*x^3+7*q^20+3120*q^19*x+10765*q^18*x^2-2859*q^17*x^3+37*q^19+3137*q^18*x+8301*q^17*x^2-1574*q^16*x^3+54*q^18+2866*q^17*x+5791*q^16*x^2-738*q^15*x^3+74*q^17+2427*q^16*x+3622*q^15*x^2-267*q^14*x^3+91*q^16+1901*q^15*x+1943*q^14*x^2-57*q^13*x^3+110*q^15+1422*q^14*x+827*q^13*x^2-q^12*x^3+117*q^14+1018*q^13*x+179*q^12*x^2-2*q^11*x^3+116*q^13+729*q^12*x-117*q^11*x^2-q^10*x^3+103*q^12+542*q^11*x-199*q^10*x^2+10*q^9*x^3+92*q^11+442*q^10*x-169*q^9*x^2+16*q^8*x^3+87*q^10+378*q^9*x-112*q^8*x^2+12*q^7*x^3+85*q^9+321*q^8*x-73*q^7*x^2+5*q^6*x^3+80*q^8+251*q^7*x-52*q^6*x^2+q^5*x^3+71*q^7+175*q^6*x-35*q^5*x^2+57*q^6+113*q^5*x-18*q^4*x^2+41*q^5+69*q^4*x-6*q^3*x^2+28*q^4+39*q^3*x-q^2*x^2+18*q^3+18*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q^4+1)/(q^2+1)/(q^3-q-1)/(q^2+2*q+1)/(q+1)/(q^6+q^4+q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)
-N2(4,-4,-4,0)*(q^75*x^4+11*q^74*x^4+61*q^73*x^4-2*q^73*x^3+228*q^72*x^4-19*q^72*x^3+642*q^71*x^4-93*q^71*x^3+1440*q^70*x^4-309*q^70*x^3+2643*q^69*x^4+3*q^70*x^2-773*q^69*x^3+3981*q^68*x^4+21*q^69*x^2-1534*q^68*x^3+4762*q^67*x^4+q^69*x+77*q^68*x^2-2477*q^67*x^3+3923*q^66*x^4+4*q^68*x+193*q^67*x^2-3256*q^66*x^3+347*q^65*x^4+7*q^67*x+349*q^66*x^2-3342*q^65*x^3-6622*q^64*x^4+6*q^66*x+432*q^65*x^2-2185*q^64*x^3-16688*q^63*x^4-2*q^65*x+220*q^64*x^2+572*q^63*x^3-28380*q^62*x^4-5*q^64*x-566*q^63*x^2+4947*q^62*x^3-39192*q^61*x^4+35*q^63*x-2103*q^62*x^2+10647*q^61*x^3-46032*q^60*x^4-q^63+155*q^62*x-4273*q^61*x^2+17198*q^60*x^3-45833*q^59*x^4-4*q^62+341*q^61*x-6507*q^60*x^2+24004*q^59*x^3-36190*q^58*x^4-4*q^61+484*q^60*x-7775*q^59*x^2+30196*q^58*x^3-15967*q^57*x^4+13*q^60+404*q^59*x-6821*q^58*x^2+34397*q^57*x^3+14172*q^56*x^4+66*q^59-15*q^58*x-2623*q^57*x^2+34673*q^56*x^3+51451*q^55*x^4+156*q^58-662*q^57*x+5023*q^56*x^2+28833*q^55*x^3+91125*q^54*x^4+239*q^57-1190*q^56*x+15091*q^55*x^2+15030*q^54*x^3+127225*q^53*x^4+242*q^56-1183*q^55*x+25289*q^54*x^2-7413*q^53*x^3+153695*q^52*x^4+117*q^55-480*q^54*x+32656*q^53*x^2-37419*q^52*x^3+165503*q^51*x^4-82*q^54+579*q^53*x+34460*q^52*x^2-71955*q^51*x^3+159462*q^50*x^4-203*q^53+1268*q^52*x+29156*q^51*x^2-106433*q^50*x^3+134730*q^49*x^4-124*q^52+861*q^51*x+16887*q^50*x^2-135535*q^49*x^3+93031*q^48*x^4+92*q^51-839*q^50*x-437*q^49*x^2-154192*q^48*x^3+38571*q^47*x^4+138*q^50-3371*q^49*x-19659*q^48*x^2-158843*q^47*x^3-22399*q^46*x^4-324*q^49-5860*q^48*x-36914*q^47*x^2-148244*q^46*x^3-82440*q^45*x^4-1347*q^48-7618*q^47*x-48661*q^46*x^2-123843*q^45*x^3-134087*q^44*x^4-2496*q^47-8404*q^46*x-52504*q^45*x^2-88959*q^44*x^3-171024*q^43*x^4-3036*q^46-8359*q^45*x-48173*q^44*x^2-48176*q^43*x^3-188990*q^42*x^4-2438*q^45-7529*q^44*x-37343*q^43*x^2-6031*q^42*x^3-186308*q^41*x^4-854*q^44-5725*q^43*x-23220*q^42*x^2+33331*q^41*x^3-164064*q^40*x^4+882*q^43-2343*q^42*x-8600*q^41*x^2+67125*q^40*x^3-125945*q^39*x^4+1756*q^42+3191*q^41*x+5199*q^40*x^2+93522*q^39*x^3-77708*q^38*x^4+1283*q^41+11538*q^40*x+19371*q^39*x^2+112165*q^38*x^3-26262*q^37*x^4-149*q^40+23218*q^39*x+36169*q^38*x^2+123292*q^37*x^3+21581*q^36*x^4-1498*q^39+38511*q^38*x+57632*q^37*x^2+127943*q^36*x^3+60384*q^35*x^4-1667*q^38+56505*q^37*x+83076*q^36*x^2+126928*q^35*x^3+86926*q^34*x^4+q^37+74397*q^36*x+108949*q^35*x^2+121247*q^34*x^3+100355*q^33*x^4+3547*q^36+87032*q^35*x+128835*q^34*x^2+111430*q^33*x^3+101806*q^32*x^4+8471*q^35+88146*q^34*x+136115*q^33*x^2+98332*q^32*x^3+93815*q^31*x^4+13817*q^34+72216*q^33*x+125347*q^32*x^2+82727*q^31*x^3+79694*q^30*x^4+18151*q^33+37073*q^32*x+94712*q^31*x^2+65987*q^30*x^3+62890*q^29*x^4+19718*q^32-14751*q^31*x+45906*q^30*x^2+49293*q^29*x^3+46355*q^28*x^4+16897*q^31-75574*q^30*x-15280*q^29*x^2+33861*q^28*x^3+32084*q^27*x^4+8972*q^30-134107*q^29*x-80854*q^28*x^2+20361*q^27*x^3+20977*q^26*x^4-3292*q^29-177906*q^28*x-141692*q^27*x^2+9432*q^26*x^3+13044*q^25*x^4-17577*q^28-196713*q^27*x-190224*q^26*x^2+1423*q^25*x^3+7782*q^24*x^4-30625*q^27-185151*q^26*x-221363*q^25*x^2-3460*q^24*x^3+4514*q^23*x^4-39207*q^26-144404*q^25*x-233737*q^24*x^2-5552*q^23*x^3+2595*q^22*x^4-41119*q^25-81912*q^24*x-228828*q^23*x^2-5585*q^22*x^3+1504*q^21*x^4-35815*q^24-9622*q^23*x-210394*q^22*x^2-4519*q^21*x^3+875*q^20*x^4-24509*q^23+59263*q^22*x-182841*q^21*x^2-3136*q^20*x^3+491*q^19*x^4-9713*q^22+113613*q^21*x-150714*q^20*x^2-1907*q^19*x^3+249*q^18*x^4+5561*q^21+146941*q^20*x-117900*q^19*x^2-1017*q^18*x^3+106*q^17*x^4+18623*q^20+158081*q^19*x-87593*q^18*x^2-485*q^17*x^3+35*q^16*x^4+27633*q^19+150328*q^18*x-61855*q^17*x^2-241*q^16*x^3+8*q^15*x^4+31847*q^18+129636*q^17*x-41648*q^16*x^2-172*q^15*x^3+q^14*x^4+31611*q^17+102716*q^16*x-26850*q^15*x^2-167*q^14*x^3+28109*q^16+75425*q^15*x-16673*q^14*x^2-154*q^13*x^3+22916*q^15+51787*q^14*x-10047*q^13*x^2-114*q^12*x^3+17450*q^14+33656*q^13*x-5942*q^12*x^2-64*q^11*x^3+12641*q^13+21078*q^12*x-3499*q^11*x^2-26*q^10*x^3+8864*q^12+13005*q^11*x-2067*q^10*x^2-7*q^9*x^3+6109*q^11+8082*q^10*x-1207*q^9*x^2-q^8*x^3+4184*q^10+5128*q^9*x-667*q^8*x^2+2864*q^9+3312*q^8*x-328*q^7*x^2+1949*q^8+2127*q^7*x-134*q^6*x^2+1290*q^7+1305*q^6*x-42*q^5*x^2+800*q^6+730*q^5*x-9*q^4*x^2+446*q^5+354*q^4*x-q^3*x^2+216*q^4+141*q^3*x+88*q^3+43*q^2*x+29*q^2+9*q*x+7*q+x+1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^13*x+q^12*x+2*q^11*x-q^11+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+q^7*x-q^7+q^6*x-q^6+q^5*x+q^4*x+q^3*x-q^3+q^2*x-q^2-q-1)/(q^2+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/q^13/x^2
+N2(4,-4,-4,2)/x^2/q^10*(q^6*x-1)/(q^2+1)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q+1)
+N2(4,-4,2,2)/x^3/q*(q^6*x-1)/(q^2+1)*(q^7+q^6-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^6+q^4+q^2+1)/(q+1)
-N2(4,-2,-2,0)*(q^67*x^4+10*q^66*x^4+50*q^65*x^4-2*q^65*x^3+168*q^64*x^4-18*q^64*x^3+425*q^63*x^4-85*q^63*x^3+855*q^62*x^4-277*q^62*x^3+1402*q^61*x^4+4*q^62*x^2-686*q^61*x^3+1868*q^60*x^4+27*q^61*x^2-1344*q^60*x^3+1920*q^59*x^4+q^61*x+98*q^60*x^2-2096*q^59*x^3+1186*q^58*x^4+4*q^60*x+253*q^59*x^2-2496*q^58*x^3-584*q^57*x^4+8*q^59*x+498*q^58*x^2-1858*q^57*x^3-3357*q^56*x^4+10*q^58*x+758*q^57*x^2+444*q^56*x^3-6738*q^55*x^4+3*q^57*x+844*q^56*x^2+4511*q^55*x^3-10023*q^54*x^4-9*q^56*x+467*q^55*x^2+9516*q^54*x^3-12369*q^53*x^4+4*q^55*x-636*q^54*x^2+13696*q^53*x^3-13028*q^52*x^4+84*q^54*x-2534*q^53*x^2+14843*q^52*x^3-11564*q^51*x^4+242*q^53*x-4907*q^52*x^2+11142*q^51*x^3-7989*q^50*x^4+352*q^52*x-6961*q^51*x^2+2023*q^50*x^3-2808*q^49*x^4-4*q^52+102*q^51*x-7540*q^50*x^2-11365*q^49*x^3+3024*q^48*x^4-21*q^51-897*q^50*x-5439*q^49*x^2-26166*q^48*x^3+8245*q^47*x^4-58*q^50-2856*q^49*x+72*q^48*x^2-38330*q^47*x^3+11542*q^46*x^4-113*q^49-5477*q^48*x+8785*q^47*x^2-43487*q^46*x^3+11886*q^45*x^4-158*q^48-7822*q^47*x+19222*q^46*x^2-38073*q^45*x^3+8844*q^44*x^4-148*q^47-8537*q^46*x+28661*q^45*x^2-20549*q^44*x^3+2733*q^43*x^4-58*q^46-6388*q^45*x+33580*q^44*x^2+7728*q^43*x^3-5467*q^42*x^4+88*q^45-848*q^44*x+30437*q^43*x^2+42360*q^42*x^3-14405*q^41*x^4+196*q^44+7589*q^43*x+16741*q^42*x^2+76734*q^41*x^3-22721*q^40*x^4+157*q^43+17447*q^42*x-7801*q^41*x^2+103623*q^40*x^3-29314*q^39*x^4-60*q^42+26760*q^41*x-40504*q^40*x^2+117014*q^39*x^3-33457*q^38*x^4-352*q^41+33489*q^40*x-75539*q^39*x^2+113635*q^38*x^3-34821*q^37*x^4-495*q^40+36047*q^39*x-104922*q^38*x^2+93743*q^37*x^3-33463*q^36*x^4-255*q^39+33489*q^38*x-120442*q^37*x^2+61023*q^36*x^3-29790*q^35*x^4+488*q^38+25709*q^37*x-115992*q^36*x^2+21624*q^35*x^3-24479*q^34*x^4+1661*q^37+13407*q^36*x-89706*q^35*x^2-17394*q^34*x^3-18324*q^33*x^4+3015*q^36-1867*q^35*x-44783*q^34*x^2-49796*q^33*x^3-12048*q^32*x^4+4199*q^35-18057*q^34*x+10755*q^33*x^2-71557*q^32*x^3-6191*q^31*x^4+4819*q^34-32846*q^33*x+66294*q^32*x^2-81410*q^31*x^3-1122*q^30*x^4+4529*q^33-44333*q^32*x+110936*q^31*x^2-80510*q^30*x^3+2902*q^29*x^4+3134*q^32-51067*q^31*x+136781*q^30*x^2-71507*q^29*x^3+5718*q^28*x^4+712*q^31-52439*q^30*x+140367*q^29*x^2-57475*q^28*x^3+7287*q^27*x^4-2300*q^30-48263*q^29*x+123568*q^28*x^2-41090*q^27*x^3+7721*q^26*x^4-5201*q^29-38995*q^28*x+91724*q^27*x^2-24272*q^26*x^3+7263*q^25*x^4-7266*q^28-25472*q^27*x+52076*q^26*x^2-8212*q^25*x^3+6220*q^24*x^4-8017*q^27-9196*q^26*x+10954*q^25*x^2+6415*q^24*x^3+4892*q^23*x^4-7372*q^26+8148*q^25*x-26895*q^24*x^2+19170*q^23*x^3+3532*q^22*x^4-5596*q^25+24873*q^24*x-59169*q^23*x^2+29614*q^22*x^3+2328*q^21*x^4-3126*q^24+39822*q^23*x-84844*q^22*x^2+37236*q^21*x^3+1389*q^20*x^4-407*q^23+52243*q^22*x-104117*q^21*x^2+41567*q^20*x^3+741*q^19*x^4+2158*q^22+61876*q^21*x-117139*q^20*x^2+42391*q^19*x^3+346*q^18*x^4+4237*q^21+68536*q^20*x-124250*q^19*x^2+39921*q^18*x^3+136*q^17*x^4+5641*q^20+72324*q^19*x-125297*q^18*x^2+34850*q^17*x^3+42*q^16*x^4+6388*q^19+73462*q^18*x-120416*q^17*x^2+28220*q^16*x^3+9*q^15*x^4+6706*q^18+72384*q^17*x-109891*q^16*x^2+21167*q^15*x^3+q^14*x^4+6910*q^17+69420*q^16*x-94895*q^15*x^2+14659*q^14*x^3+7204*q^16+64785*q^15*x-77150*q^14*x^2+9323*q^13*x^3+7567*q^15+58577*q^14*x-58832*q^13*x^2+5399*q^12*x^3+7793*q^14+50983*q^13*x-41875*q^12*x^2+2807*q^11*x^3+7646*q^13+42403*q^12*x-27669*q^11*x^2+1280*q^10*x^3+7008*q^12+33463*q^11*x-16836*q^10*x^2+493*q^9*x^3+5933*q^11+24893*q^10*x-9328*q^9*x^2+151*q^8*x^3+4609*q^10+17332*q^9*x-4629*q^8*x^2+33*q^7*x^3+3263*q^9+11208*q^8*x-2008*q^7*x^2+4*q^6*x^3+2081*q^8+6659*q^7*x-734*q^6*x^2+1171*q^7+3583*q^6*x-213*q^5*x^2+559*q^6+1708*q^5*x-44*q^4*x^2+209*q^5+701*q^4*x-5*q^3*x^2+50*q^4+237*q^3*x+q^3+62*q^2*x-4*q^2+11*q*x-q+x)/q^7/(q^5+q^4+2*q^3+2*q^2+q+1)/(q^3+q^2+q+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q+1)/(q^4+1)^2/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3-q-1)/x^2
+N2(4,0,2,4)*q/x^2*(q^42*x^3+10*q^41*x^3+49*q^40*x^3-q^40*x^2+158*q^39*x^3-8*q^39*x^2+381*q^38*x^3-34*q^38*x^2+733*q^37*x^3-q^38*x-102*q^37*x^2+1169*q^36*x^3-4*q^37*x-242*q^36*x^2+1572*q^35*x^3-7*q^36*x-479*q^35*x^2+1767*q^34*x^3-7*q^35*x-820*q^34*x^2+1556*q^33*x^3-6*q^34*x-1238*q^33*x^2+764*q^32*x^3-18*q^33*x-1657*q^32*x^2-719*q^31*x^3-67*q^32*x-1953*q^31*x^2-2897*q^30*x^3-190*q^31*x-1962*q^30*x^2-5630*q^29*x^3-375*q^30*x-1524*q^29*x^2-8637*q^28*x^3-3*q^30-595*q^29*x-496*q^28*x^2-11543*q^27*x^3-4*q^29-770*q^28*x+1192*q^27*x^2-13954*q^26*x^3-7*q^28-832*q^27*x+3487*q^26*x^2-15533*q^25*x^3-8*q^27-692*q^26*x+6221*q^25*x^2-16071*q^24*x^3-18*q^26-341*q^25*x+9057*q^24*x^2-15529*q^23*x^3-26*q^25+237*q^24*x+11623*q^23*x^2-14038*q^22*x^3-41*q^24+932*q^23*x+13467*q^22*x^2-11863*q^21*x^3-42*q^23+1676*q^22*x+14351*q^21*x^2-9347*q^20*x^3-38*q^22+2325*q^21*x+14093*q^20*x^2-6843*q^19*x^3-16*q^21+2852*q^20*x+12839*q^19*x^2-4629*q^18*x^3+7*q^20+3120*q^19*x+10765*q^18*x^2-2859*q^17*x^3+37*q^19+3137*q^18*x+8301*q^17*x^2-1574*q^16*x^3+54*q^18+2866*q^17*x+5791*q^16*x^2-738*q^15*x^3+74*q^17+2427*q^16*x+3622*q^15*x^2-267*q^14*x^3+91*q^16+1901*q^15*x+1943*q^14*x^2-57*q^13*x^3+110*q^15+1422*q^14*x+827*q^13*x^2-q^12*x^3+117*q^14+1018*q^13*x+179*q^12*x^2-2*q^11*x^3+116*q^13+729*q^12*x-117*q^11*x^2-q^10*x^3+103*q^12+542*q^11*x-199*q^10*x^2+10*q^9*x^3+92*q^11+442*q^10*x-169*q^9*x^2+16*q^8*x^3+87*q^10+378*q^9*x-112*q^8*x^2+12*q^7*x^3+85*q^9+321*q^8*x-73*q^7*x^2+5*q^6*x^3+80*q^8+251*q^7*x-52*q^6*x^2+q^5*x^3+71*q^7+175*q^6*x-35*q^5*x^2+57*q^6+113*q^5*x-18*q^4*x^2+41*q^5+69*q^4*x-6*q^3*x^2+28*q^4+39*q^3*x-q^2*x^2+18*q^3+18*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q^4+1)/(q^2+1)/(q^3-q-1)/(q^2+2*q+1)/(q+1)/(q^6+q^4+q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)
+N2(4,4,4,4)*(q^73*x^4+13*q^72*x^4+85*q^71*x^4-q^71*x^3+374*q^70*x^4-11*q^70*x^3+1247*q^69*x^4-64*q^69*x^3+3348*q^68*x^4-q^69*x^2-261*q^68*x^3+7493*q^67*x^4-7*q^68*x^2-833*q^67*x^3+14256*q^66*x^4-25*q^67*x^2-2199*q^66*x^3+23236*q^65*x^4-61*q^66*x^2-4960*q^65*x^3+32244*q^64*x^4-112*q^65*x^2-9756*q^64*x^3+36870*q^63*x^4-166*q^64*x^2-16943*q^63*x^3+30911*q^62*x^4-233*q^63*x^2-26134*q^62*x^3+7892*q^61*x^4-421*q^62*x^2-35719*q^61*x^3-36553*q^60*x^4-q^62*x-990*q^61*x^2-42535*q^60*x^3-102123*q^59*x^4-10*q^61*x-2313*q^60*x^2-41902*q^59*x^3-182009*q^58*x^4-42*q^60*x-4610*q^59*x^2-28231*q^58*x^3-262570*q^57*x^4-124*q^59*x-7524*q^58*x^2+3643*q^57*x^3-324996*q^56*x^4-283*q^58*x-9773*q^57*x^2+56575*q^56*x^3-348969*q^55*x^4-3*q^58-536*q^57*x-9165*q^56*x^2+129019*q^55*x^3-317771*q^54*x^4-19*q^57-851*q^56*x-3246*q^55*x^2+213442*q^54*x^3-223635*q^53*x^4-64*q^56-1097*q^55*x+9515*q^54*x^2+295988*q^53*x^3-71714*q^52*x^4-152*q^55-1033*q^54*x+28446*q^53*x^2+358021*q^52*x^3+118807*q^51*x^4-277*q^54-330*q^53*x+49885*q^52*x^2+379714*q^51*x^3+317180*q^50*x^4-400*q^53+1274*q^52*x+67438*q^51*x^2+344983*q^50*x^3+486823*q^49*x^4-455*q^52+3785*q^51*x+73400*q^50*x^2+246685*q^49*x^3+593018*q^48*x^4-377*q^51+6816*q^50*x+60947*q^49*x^2+90553*q^48*x^3+610693*q^47*x^4-141*q^50+9580*q^49*x+26549*q^48*x^2-103491*q^47*x^3+530324*q^46*x^4+214*q^49+11072*q^48*x-28244*q^47*x^2-303739*q^46*x^3+360452*q^45*x^4+608*q^48+10372*q^47*x-96183*q^46*x^2-472682*q^45*x^3+126081*q^44*x^4+972*q^47+6952*q^46*x-165064*q^45*x^2-575333*q^44*x^3-136766*q^43*x^4+1284*q^46+873*q^45*x-220043*q^44*x^2-587574*q^43*x^3-388939*q^42*x^4+1570*q^45-7089*q^44*x-246910*q^43*x^2-502311*q^42*x^3-596300*q^41*x^4+1849*q^44-15633*q^43*x-235875*q^42*x^2-331503*q^41*x^3-735896*q^40*x^4+2076*q^43-23148*q^42*x-184600*q^41*x^2-103241*q^40*x^3-798892*q^39*x^4+2132*q^42-28152*q^41*x-99531*q^40*x^2+145047*q^39*x^3-790127*q^38*x^4+1865*q^41-29499*q^40*x+5347*q^39*x^2+375520*q^38*x^3-725008*q^37*x^4+1183*q^40-26786*q^39*x+111626*q^38*x^2+557876*q^37*x^3-624773*q^36*x^4+122*q^39-20288*q^38*x+200940*q^37*x^2+675129*q^36*x^3-511276*q^35*x^4-1165*q^38-11147*q^37*x+258688*q^36*x^2+724805*q^35*x^3-402539*q^34*x^4-2461*q^37-930*q^36*x+277323*q^35*x^2+717169*q^34*x^3-310103*q^33*x^4-3546*q^36+8588*q^35*x+256669*q^34*x^2+669815*q^33*x^3-238603*q^32*x^4-4240*q^35+16204*q^34*x+203973*q^33*x^2+602579*q^32*x^3-187154*q^31*x^4-4421*q^34+21202*q^33*x+130574*q^32*x^2+532198*q^31*x^3-151578*q^30*x^4-4027*q^33+23744*q^32*x+49787*q^31*x^2+470084*q^30*x^3-126570*q^29*x^4-3070*q^32+24057*q^31*x-27255*q^30*x^2+420804*q^29*x^3-107315*q^28*x^4-1656*q^31+22664*q^30*x-92296*q^29*x^2+383663*q^28*x^3-90433*q^27*x^4+12*q^30+19798*q^29*x-141856*q^28*x^2+354140*q^27*x^3-74251*q^26*x^4+1666*q^29+16071*q^28*x-175235*q^27*x^2+326991*q^26*x^3-58520*q^25*x^4+3067*q^28+11872*q^27*x-194666*q^26*x^2+297703*q^25*x^3-43845*q^24*x^4+4084*q^27+7783*q^26*x-202587*q^25*x^2+264326*q^24*x^3-31070*q^23*x^4+4709*q^26+3999*q^25*x-202138*q^24*x^2+226939*q^23*x^3-20808*q^22*x^4+5035*q^25+788*q^24*x-194995*q^23*x^2+187559*q^22*x^3-13210*q^21*x^4+5192*q^24-1955*q^23*x-182808*q^22*x^2+148666*q^21*x^3-8003*q^20*x^4+5267*q^23-4185*q^22*x-166111*q^21*x^2+112918*q^20*x^3-4682*q^19*x^4+5268*q^22-6104*q^21*x-146117*q^20*x^2+82120*q^19*x^3-2699*q^18*x^4+5148*q^21-7668*q^20*x-123657*q^19*x^2+57274*q^18*x^3-1574*q^17*x^4+4857*q^20-8915*q^19*x-100470*q^18*x^2+38360*q^17*x^3-943*q^16*x^4+4374*q^19-9615*q^18*x-77937*q^17*x^2+24776*q^16*x^3-571*q^15*x^4+3718*q^18-9719*q^17*x-57712*q^16*x^2+15520*q^15*x^3-333*q^14*x^4+2952*q^17-9173*q^16*x-40621*q^15*x^2+9507*q^14*x^3-176*q^13*x^4+2170*q^16-8129*q^15*x-27253*q^14*x^2+5739*q^13*x^3-79*q^12*x^4+1467*q^15-6761*q^14*x-17452*q^13*x^2+3431*q^12*x^3-28*q^11*x^4+906*q^14-5317*q^13*x-10803*q^12*x^2+2033*q^11*x^3-7*q^10*x^4+505*q^13-3989*q^12*x-6548*q^11*x^2+1188*q^10*x^3-q^9*x^4+248*q^12-2879*q^11*x-3968*q^10*x^2+677*q^9*x^3+103*q^11-2013*q^10*x-2437*q^9*x^2+368*q^8*x^3+34*q^10-1363*q^9*x-1523*q^8*x^2+184*q^7*x^3+8*q^9-902*q^8*x-956*q^7*x^2+80*q^6*x^3+q^8-580*q^7*x-586*q^6*x^2+28*q^5*x^3-362*q^6*x-339*q^5*x^2+7*q^4*x^3-209*q^5*x-177*q^4*x^2+q^3*x^3-109*q^4*x-79*q^3*x^2-48*q^3*x-28*q^2*x^2-18*q^2*x-7*q*x^2-5*q*x-x^2-x)/(q^4+1)/(q^3-q-1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^2+2*q+1)/(q+1)/(q^2+1)^2/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/q^14/x^2
-N2(8,4,4,4)*(q^67*x^4-q^67*x^3+15*q^66*x^4-9*q^66*x^3+94*q^65*x^4-43*q^65*x^3+377*q^64*x^4+q^65*x^2-151*q^64*x^3+1121*q^63*x^4+10*q^64*x^2-439*q^63*x^3+2651*q^62*x^4+49*q^63*x^2-1107*q^62*x^3+5183*q^61*x^4+168*q^62*x^2-2458*q^61*x^3+8538*q^60*x^4-q^62*x+452*q^61*x^2-4804*q^60*x^3+11861*q^59*x^4-7*q^61*x+1008*q^60*x^2-8260*q^59*x^3+13526*q^58*x^4-30*q^60*x+1938*q^59*x^2-12496*q^58*x^3+11395*q^57*x^4-93*q^59*x+3255*q^58*x^2-16582*q^57*x^3+3464*q^56*x^4-220*q^58*x+4784*q^57*x^2-19007*q^56*x^3-11307*q^55*x^4-3*q^58-422*q^57*x+6092*q^56*x^2-17857*q^55*x^3-32324*q^54*x^4-19*q^57-655*q^56*x+6495*q^55*x^2-11125*q^54*x^3-57116*q^53*x^4-64*q^56-787*q^55*x+5252*q^54*x^2+2917*q^53*x^3-81606*q^52*x^4-152*q^55-627*q^54*x+1831*q^53*x^2+25296*q^52*x^3-100834*q^51*x^4-277*q^54+8*q^53*x-3828*q^52*x^2+55854*q^51*x^3-110012*q^50*x^4-400*q^53+1168*q^52*x-11206*q^51*x^2+92653*q^50*x^3-105718*q^49*x^4-455*q^52+2697*q^51*x-19383*q^50*x^2+131521*q^49*x^3-86938*q^48*x^4-377*q^51+4289*q^50*x-27394*q^49*x^2+166152*q^48*x^3-55627*q^47*x^4-141*q^50+5622*q^49*x-34560*q^48*x^2+189023*q^47*x^3-16549*q^46*x^4+214*q^49+6470*q^48*x-40602*q^47*x^2+193011*q^46*x^3+23689*q^45*x^4+608*q^48+6706*q^47*x-45539*q^46*x^2+173337*q^45*x^3+58173*q^44*x^4+972*q^47+6169*q^46*x-49277*q^45*x^2+129239*q^44*x^3+81262*q^43*x^4+1284*q^46+4538*q^45*x-51405*q^44*x^2+64987*q^43*x^3+89712*q^42*x^4+1570*q^45+1430*q^44*x-51026*q^43*x^2-10454*q^42*x^3+83108*q^41*x^4+1849*q^44-3330*q^43*x-46961*q^42*x^2-85068*q^41*x^3+63655*q^40*x^4+2076*q^43-9428*q^42*x-38039*q^41*x^2-146225*q^40*x^3+35431*q^39*x^4+2132*q^42-15942*q^41*x-23606*q^40*x^2-183515*q^39*x^3+3267*q^38*x^4+1865*q^41-21495*q^40*x-3832*q^39*x^2-190864*q^38*x^3-28457*q^37*x^4+1183*q^40-24786*q^39*x+19804*q^38*x^2-167938*q^37*x^3-56653*q^36*x^4+122*q^39-24925*q^38*x+44386*q^37*x^2-119521*q^36*x^3-79714*q^35*x^4-1165*q^38-21753*q^37*x+65554*q^36*x^2-54326*q^35*x^3-97172*q^34*x^4-2461*q^37-15707*q^36*x+78539*q^35*x^2+17752*q^34*x^3-109177*q^33*x^4-3546*q^36-7647*q^35*x+79061*q^34*x^2+87347*q^33*x^3-116112*q^32*x^4-4240*q^35+1419*q^34*x+65124*q^33*x^2+147802*q^32*x^3-118413*q^31*x^4-4421*q^34+10306*q^33*x+37426*q^32*x^2+195303*q^31*x^3-116475*q^30*x^4-4027*q^33+17879*q^32*x-122*q^31*x^2+229197*q^30*x^3-110616*q^29*x^4-3070*q^32+23052*q^31*x-41892*q^30*x^2+250264*q^29*x^3-101174*q^28*x^4-1656*q^31+25271*q^30*x-81406*q^29*x^2+260186*q^28*x^3-88729*q^27*x^4+12*q^30+24540*q^29*x-113675*q^28*x^2+260164*q^27*x^3-74251*q^26*x^4+1666*q^29+21744*q^28*x-135613*q^27*x^2+251424*q^26*x^3-59022*q^25*x^4+3067*q^28+17982*q^27*x-147107*q^26*x^2+234863*q^25*x^3-44399*q^24*x^4+4084*q^27+14400*q^26*x-149687*q^25*x^2+212044*q^24*x^3-31530*q^23*x^4+4709*q^26+11575*q^25*x-146283*q^24*x^2+184642*q^23*x^3-21133*q^22*x^4+5035*q^25+9672*q^24*x-139161*q^23*x^2+154881*q^22*x^3-13403*q^21*x^4+5192*q^24+8286*q^23*x-130093*q^22*x^2+124765*q^21*x^3-8095*q^20*x^4+5267*q^23+6919*q^22*x-119493*q^21*x^2+96399*q^20*x^3-4715*q^19*x^4+5268*q^22+5064*q^21*x-107542*q^20*x^2+71292*q^19*x^3-2707*q^18*x^4+5148*q^21+2657*q^20*x-93932*q^19*x^2+50481*q^18*x^3-1575*q^17*x^4+4857*q^20-86*q^19*x-79049*q^18*x^2+34221*q^17*x^3-943*q^16*x^4+4374*q^19-2601*q^18*x-63482*q^17*x^2+22280*q^16*x^3-571*q^15*x^4+3718*q^18-4483*q^17*x-48456*q^16*x^2+14004*q^15*x^3-333*q^14*x^4+2952*q^17-5456*q^16*x-34921*q^15*x^2+8575*q^14*x^3-176*q^13*x^4+2170*q^16-5575*q^15*x-23781*q^14*x^2+5169*q^13*x^3-79*q^12*x^4+1467*q^15-5030*q^14*x-15308*q^13*x^2+3098*q^12*x^3-28*q^11*x^4+906*q^14-4146*q^13*x-9439*q^12*x^2+1857*q^11*x^3-7*q^10*x^4+505*q^13-3194*q^12*x-5666*q^11*x^2+1109*q^10*x^3-q^9*x^4+248*q^12-2347*q^11*x-3409*q^10*x^2+649*q^9*x^3+103*q^11-1669*q^10*x-2105*q^9*x^2+361*q^8*x^3+34*q^10-1159*q^9*x-1347*q^8*x^2+183*q^7*x^3+8*q^9-794*q^8*x-877*q^7*x^2+80*q^6*x^3+q^8-532*q^7*x-558*q^6*x^2+28*q^5*x^3-344*q^6*x-332*q^5*x^2+7*q^4*x^3-204*q^5*x-176*q^4*x^2+q^3*x^3-108*q^4*x-79*q^3*x^2-48*q^3*x-28*q^2*x^2-18*q^2*x-7*q*x^2-5*q*x-x^2-x)/q^14/x^2/(q^4+2*q^3+2*q^2+2*q+1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q+1)^2/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)
+N4(4,6,6,2)*(q^7+q^6-q^4*x-q^2-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/x^2/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q^2+1)/q^4
-N4(4,8,2,2)/q^6*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-102*q^34*x+1178*q^33*x^2-4*q^34-242*q^33*x+1595*q^32*x^2-7*q^33-481*q^32*x+1810*q^31*x^2-7*q^32-830*q^31*x+1621*q^30*x^2-6*q^31-1266*q^30*x+847*q^29*x^2-18*q^30-1713*q^29*x-629*q^28*x^2-69*q^29-2040*q^28*x-2818*q^27*x^2-189*q^28-2076*q^27*x-5590*q^26*x^2-369*q^27-1653*q^26*x-8671*q^25*x^2-579*q^26-624*q^25*x-11684*q^24*x^2-752*q^25+1089*q^24*x-14226*q^23*x^2-807*q^24+3450*q^23*x-15952*q^22*x^2-666*q^23+6289*q^22*x-16644*q^21*x^2-301*q^22+9282*q^21*x-16244*q^20*x^2+269*q^21+12024*q^20*x-14861*q^19*x^2+958*q^20+14074*q^19*x-12752*q^18*x^2+1664*q^19+15144*q^18*x-10265*q^17*x^2+2279*q^18+15068*q^17*x-7754*q^16*x^2+2737*q^17+13938*q^16*x-5495*q^15*x^2+2957*q^16+11967*q^15*x-3646*q^14*x^2+2915*q^15+9548*q^14*x-2258*q^13*x^2+2618*q^14+7042*q^13*x-1310*q^12*x^2+2152*q^13+4808*q^12*x-733*q^11*x^2+1622*q^12+3035*q^11*x-425*q^10*x^2+1137*q^11+1795*q^10*x-274*q^9*x^2+755*q^10+1019*q^9*x-189*q^8*x^2+488*q^9+591*q^8*x-122*q^7*x^2+321*q^8+375*q^7*x-65*q^6*x^2+226*q^7+263*q^6*x-26*q^5*x^2+168*q^6+188*q^5*x-7*q^4*x^2+119*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^3-q-1)/(q+1)/(q^2+1)^2
+N4(4,8,8,2)*(q^43*x^3+2*q^42*x^3-q^42*x^2+5*q^41*x^3-3*q^41*x^2+13*q^40*x^3-6*q^40*x^2+38*q^39*x^3-6*q^39*x^2+85*q^38*x^3+q^39*x-3*q^38*x^2+150*q^37*x^3+5*q^38*x-6*q^37*x^2+213*q^36*x^3+8*q^37*x-27*q^36*x^2+241*q^35*x^3+q^37+10*q^36*x-79*q^35*x^2+208*q^34*x^3+3*q^36+2*q^35*x-147*q^34*x^2+92*q^33*x^3+4*q^35-14*q^34*x-227*q^33*x^2-114*q^32*x^3+3*q^34-42*q^33*x-283*q^32*x^2-406*q^31*x^3-2*q^33-76*q^32*x-307*q^31*x^2-769*q^30*x^3-11*q^32-104*q^31*x-268*q^30*x^2-1167*q^29*x^3-14*q^31-127*q^30*x-145*q^29*x^2-1534*q^28*x^3-19*q^30-119*q^29*x+86*q^28*x^2-1798*q^27*x^3-8*q^29-92*q^28*x+427*q^27*x^2-1912*q^26*x^3-4*q^28-17*q^27*x+845*q^26*x^2-1860*q^25*x^3+11*q^27+66*q^26*x+1257*q^25*x^2-1657*q^24*x^3+12*q^26+173*q^25*x+1606*q^24*x^2-1349*q^23*x^3+20*q^25+262*q^24*x+1834*q^23*x^2-982*q^22*x^3+16*q^24+338*q^23*x+1920*q^22*x^2-608*q^21*x^3+17*q^23+379*q^22*x+1837*q^21*x^2-281*q^20*x^3+10*q^22+387*q^21*x+1604*q^20*x^2-43*q^19*x^3+8*q^21+348*q^20*x+1250*q^19*x^2+92*q^18*x^3-q^20+291*q^19*x+845*q^18*x^2+136*q^17*x^3-4*q^19+205*q^18*x+466*q^17*x^2+114*q^16*x^3-13*q^18+132*q^17*x+177*q^16*x^2+59*q^15*x^3-12*q^17+57*q^16*x-11*q^15*x^2-q^14*x^3-14*q^16-q^15*x-100*q^14*x^2-46*q^13*x^3-9*q^15-61*q^14*x-111*q^13*x^2-70*q^12*x^3-8*q^14-101*q^13*x-72*q^12*x^2-73*q^11*x^3-12*q^13-118*q^12*x-13*q^11*x^2-62*q^10*x^3-15*q^12-111*q^11*x+37*q^10*x^2-45*q^9*x^3-19*q^11-87*q^10*x+66*q^9*x^2-28*q^8*x^3-13*q^10-59*q^9*x+70*q^8*x^2-14*q^7*x^3-9*q^9-32*q^8*x+60*q^7*x^2-5*q^6*x^3+2*q^8-15*q^7*x+44*q^6*x^2-q^5*x^3+5*q^7-2*q^6*x+28*q^5*x^2+11*q^6+4*q^5*x+14*q^4*x^2+10*q^5+6*q^4*x+5*q^3*x^2+11*q^4+3*q^3*x+q^2*x^2+7*q^3+q^2*x+5*q^2+2*q+1)/q^8/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^2+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
-N4(4,8,10,4)*q^3*(q^7+q^6-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x/(q^6+q^4+q^2+1)/(q+1)
-N4(4,10,4,2)*(q^49*x^2+10*q^48*x^2+51*q^47*x^2-q^47*x+178*q^46*x^2-8*q^46*x+479*q^45*x^2-36*q^45*x+1051*q^44*x^2-q^45-118*q^44*x+1940*q^43*x^2-4*q^44-310*q^43*x+3065*q^42*x^2-9*q^43-685*q^42*x+4168*q^41*x^2-15*q^42-1314*q^41*x+4831*q^40*x^2-20*q^41-2228*q^40*x+4566*q^39*x^2-32*q^40-3375*q^39*x+2939*q^38*x^2-81*q^39-4589*q^38*x-313*q^37*x^2-225*q^38-5574*q^37*x-5220*q^36*x^2-509*q^37-5954*q^36*x-11570*q^35*x^2-964*q^36-5314*q^35*x-18939*q^34*x^2-1502*q^35-3305*q^34*x-26770*q^33*x^2-1974*q^34+291*q^33*x-34483*q^32*x^2-2169*q^33+5476*q^32*x-41592*q^31*x^2-1935*q^32+11977*q^31*x-47785*q^30*x^2-1201*q^31+19326*q^30*x-52938*q^29*x^2-70*q^30+26853*q^29*x-57049*q^28*x^2+1327*q^29+33917*q^28*x-60147*q^27*x^2+2763*q^28+39926*q^27*x-62216*q^26*x^2+4123*q^27+44735*q^26*x-63148*q^25*x^2+5296*q^26+48326*q^25*x-62742*q^24*x^2+6328*q^25+51010*q^24*x-60762*q^23*x^2+7180*q^24+52873*q^23*x-57042*q^22*x^2+7922*q^23+54082*q^22*x-51615*q^21*x^2+8547*q^22+54360*q^21*x-44793*q^20*x^2+9134*q^21+53531*q^20*x-37131*q^19*x^2+9639*q^20+51133*q^19*x-29299*q^18*x^2+10031*q^19+47074*q^18*x-21925*q^17*x^2+10132*q^18+41315*q^17*x-15489*q^16*x^2+9840*q^17+34388*q^16*x-10281*q^15*x^2+9049*q^16+26904*q^15*x-6403*q^14*x^2+7839*q^15+19744*q^14*x-3777*q^13*x^2+6343*q^14+13511*q^13*x-2174*q^12*x^2+4788*q^13+8652*q^12*x-1283*q^11*x^2+3373*q^12+5212*q^11*x-803*q^10*x^2+2244*q^11+3039*q^10*x-518*q^9*x^2+1450*q^10+1791*q^9*x-319*q^8*x^2+949*q^9+1123*q^8*x-174*q^7*x^2+650*q^8+752*q^7*x-79*q^6*x^2+456*q^7+507*q^6*x-28*q^5*x^2+312*q^6+318*q^5*x-7*q^4*x^2+194*q^5+174*q^4*x-q^3*x^2+106*q^4+79*q^3*x+48*q^3+28*q^2*x+18*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^3-q-1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q+1)/q^12
-N4(4,12,6,2)*(q^51*x^2+10*q^50*x^2+51*q^49*x^2-q^49*x+178*q^48*x^2-8*q^48*x+481*q^47*x^2-36*q^47*x+1071*q^46*x^2-q^47-118*q^46*x+2039*q^45*x^2-4*q^46-312*q^45*x+3391*q^44*x^2-9*q^45-701*q^44*x+4978*q^43*x^2-15*q^44-1383*q^43*x+6449*q^42*x^2-22*q^43-2440*q^42*x+7254*q^41*x^2-40*q^42-3892*q^41*x+6706*q^40*x^2-96*q^41-5646*q^40*x+4105*q^39*x^2-243*q^40-7445*q^39*x-1108*q^38*x^2-527*q^39-8867*q^38*x-9195*q^37*x^2-1002*q^38-9322*q^37*x-20013*q^36*x^2-1636*q^37-8162*q^36*x-32988*q^35*x^2-2361*q^36-4764*q^35*x-47178*q^34*x^2-2978*q^35+1298*q^34*x-61421*q^33*x^2-3285*q^34+10123*q^33*x-74519*q^32*x^2-3029*q^33+21405*q^32*x-85433*q^31*x^2-2086*q^32+34363*q^31*x-93426*q^30*x^2-383*q^31+47944*q^30*x-98143*q^29*x^2+1938*q^30+60814*q^29*x-99601*q^28*x^2+4697*q^29+71887*q^28*x-98106*q^27*x^2+7543*q^28+80133*q^27*x-94128*q^26*x^2+10241*q^27+85237*q^26*x-88180*q^25*x^2+12465*q^26+86994*q^25*x-80742*q^24*x^2+14138*q^25+85975*q^24*x-72235*q^23*x^2+15114*q^24+82539*q^23*x-63039*q^22*x^2+15523*q^23+77520*q^22*x-53521*q^21*x^2+15383*q^22+71193*q^21*x-44055*q^20*x^2+14906*q^21+64122*q^20*x-35015*q^19*x^2+14120*q^20+56345*q^19*x-26755*q^18*x^2+13161*q^19+48242*q^18*x-19569*q^17*x^2+11987*q^18+39905*q^17*x-13650*q^16*x^2+10659*q^17+31787*q^16*x-9057*q^15*x^2+9151*q^16+24155*q^15*x-5714*q^14*x^2+7556*q^15+17471*q^14*x-3441*q^13*x^2+5937*q^14+11947*q^13*x-2003*q^12*x^2+4430*q^13+7747*q^12*x-1157*q^11*x^2+3127*q^12+4771*q^11*x-686*q^10*x^2+2102*q^11+2838*q^10*x-423*q^9*x^2+1363*q^10+1670*q^9*x-261*q^8*x^2+872*q^9+1008*q^8*x-149*q^7*x^2+568*q^8+636*q^7*x-72*q^6*x^2+379*q^7+412*q^6*x-27*q^5*x^2+255*q^6+260*q^5*x-7*q^4*x^2+161*q^5+149*q^4*x-q^3*x^2+91*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/(q^9-q^6-q^4-q^2-q-1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^6+q^4+q^2+1)/(q^2+1)/(q^2+2*q+1)/(q+1)/q^9
+N4(4,12,10,2)/x^2*(2*q^37*x^3+6*q^36*x^3+13*q^35*x^3-q^35*x^2+21*q^34*x^3-4*q^34*x^2+24*q^33*x^3-10*q^33*x^2+17*q^32*x^3-q^33*x-15*q^32*x^2-2*q^31*x^3-2*q^32*x-25*q^31*x^2-29*q^30*x^3-5*q^31*x-23*q^30*x^2-58*q^29*x^3-q^31-5*q^30*x-18*q^29*x^2-86*q^28*x^3-2*q^30-3*q^29*x+6*q^28*x^2-112*q^27*x^3-q^29+4*q^28*x+26*q^27*x^2-127*q^26*x^3+11*q^27*x+54*q^26*x^2-122*q^25*x^3+6*q^27+16*q^26*x+71*q^25*x^2-95*q^24*x^3+8*q^26+15*q^25*x+92*q^24*x^2-49*q^23*x^3+10*q^25+6*q^24*x+99*q^23*x^2+5*q^22*x^3+5*q^24+2*q^23*x+99*q^22*x^2+51*q^21*x^3-q^22*x+84*q^21*x^2+82*q^20*x^3-6*q^22-2*q^21*x+55*q^20*x^2+97*q^19*x^3-6*q^21-5*q^20*x+12*q^19*x^2+94*q^18*x^3-6*q^20-7*q^19*x-25*q^18*x^2+74*q^17*x^3-7*q^19-9*q^18*x-51*q^17*x^2+42*q^16*x^3-8*q^18-63*q^16*x^2+4*q^15*x^3-7*q^17+15*q^16*x-68*q^15*x^2-31*q^14*x^3-5*q^16+27*q^15*x-59*q^14*x^2-54*q^13*x^3+q^15+26*q^14*x-42*q^13*x^2-62*q^12*x^3+6*q^14+14*q^13*x-15*q^12*x^2-58*q^11*x^3+7*q^13+16*q^11*x^2-48*q^10*x^3+5*q^12-9*q^11*x+41*q^10*x^2-36*q^9*x^3+2*q^11-8*q^10*x+53*q^9*x^2-24*q^8*x^3+3*q^10-4*q^9*x+52*q^8*x^2-13*q^7*x^3+3*q^9+45*q^7*x^2-5*q^6*x^3+6*q^8+q^7*x+35*q^6*x^2-q^5*x^3+6*q^7+4*q^6*x+24*q^5*x^2+9*q^6+6*q^5*x+13*q^4*x^2+8*q^5+6*q^4*x+5*q^3*x^2+8*q^4+3*q^3*x+q^2*x^2+5*q^3+q^2*x+4*q^2+2*q+1)/q^5/(q^5+q^4+q+1)/(q^6+q^4+q^2+1)/(q^2+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N4(4,12,10,4)*(q^38*x^3+5*q^37*x^3+11*q^36*x^3+q^36*x^2+18*q^35*x^3+2*q^35*x^2+22*q^34*x^3+q^34*x^2+19*q^33*x^3-4*q^33*x^2+6*q^32*x^3-12*q^32*x^2-18*q^31*x^3-28*q^31*x^2-49*q^30*x^3-3*q^31*x-36*q^30*x^2-81*q^29*x^3-5*q^30*x-43*q^29*x^2-108*q^28*x^3-9*q^29*x-27*q^28*x^2-125*q^27*x^3-9*q^28*x-9*q^27*x^2-122*q^26*x^3-2*q^28-7*q^27*x+30*q^26*x^2-96*q^25*x^3-2*q^27+q^26*x+68*q^25*x^2-54*q^24*x^3-3*q^26+10*q^25*x+116*q^24*x^2-4*q^23*x^3+q^25+17*q^24*x+148*q^23*x^2+45*q^22*x^3+3*q^24+26*q^23*x+161*q^22*x^2+83*q^21*x^3+7*q^23+30*q^22*x+147*q^21*x^2+103*q^20*x^3+7*q^22+32*q^21*x+107*q^20*x^2+101*q^19*x^3+8*q^21+25*q^20*x+42*q^19*x^2+77*q^18*x^3+6*q^20+14*q^19*x-26*q^18*x^2+38*q^17*x^3+4*q^19-3*q^18*x-86*q^17*x^2-4*q^16*x^3+q^18-18*q^17*x-121*q^16*x^2-41*q^15*x^3-4*q^17-28*q^16*x-134*q^15*x^2-68*q^14*x^3-11*q^16-31*q^15*x-117*q^14*x^2-82*q^13*x^3-15*q^15-28*q^14*x-81*q^13*x^2-82*q^12*x^3-15*q^14-21*q^13*x-36*q^12*x^2-70*q^11*x^3-12*q^13-11*q^12*x+7*q^11*x^2-53*q^10*x^3-8*q^12+2*q^11*x+39*q^10*x^2-37*q^9*x^3-3*q^11+14*q^10*x+57*q^9*x^2-24*q^8*x^3+4*q^10+21*q^9*x+58*q^8*x^2-13*q^7*x^3+8*q^9+23*q^8*x+49*q^7*x^2-5*q^6*x^3+12*q^8+20*q^7*x+36*q^6*x^2-q^5*x^3+12*q^7+16*q^6*x+24*q^5*x^2+14*q^6+11*q^5*x+13*q^4*x^2+11*q^5+7*q^4*x+5*q^3*x^2+9*q^4+3*q^3*x+q^2*x^2+5*q^3+q^2*x+4*q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^5+q^4+q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)/(q^3-q-1)/q^5/x^2
+N4(8,4,4,0)*q^6/x*(q^10*x-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^4+1)
+N4(8,6,2,-2)*(q^50*x^3+2*q^49*x^3+3*q^48*x^3+q^48*x^2+q^47*x^3+7*q^47*x^2-8*q^46*x^3+23*q^46*x^2-28*q^45*x^3+48*q^45*x^2-59*q^44*x^3-q^45*x+73*q^44*x^2-97*q^43*x^3-6*q^44*x+73*q^43*x^2-135*q^42*x^3-19*q^43*x+40*q^42*x^2-162*q^41*x^3-34*q^42*x-34*q^41*x^2-160*q^40*x^3-51*q^41*x-121*q^40*x^2-98*q^39*x^3-3*q^41-44*q^40*x-195*q^39*x^2+47*q^38*x^3-10*q^40-13*q^39*x-218*q^38*x^2+275*q^37*x^3-21*q^39+60*q^38*x-204*q^37*x^2+562*q^36*x^3-30*q^38+160*q^37*x-141*q^36*x^2+864*q^35*x^3-28*q^37+275*q^36*x-68*q^35*x^2+1125*q^34*x^3-14*q^36+379*q^35*x+46*q^34*x^2+1293*q^33*x^3+22*q^35+428*q^34*x+145*q^33*x^2+1329*q^32*x^3+56*q^34+398*q^33*x+216*q^32*x^2+1211*q^31*x^3+104*q^33+235*q^32*x+179*q^31*x^2+939*q^30*x^3+131*q^32-56*q^31*x+29*q^30*x^2+544*q^29*x^3+154*q^31-483*q^30*x-245*q^29*x^2+81*q^28*x^3+135*q^30-948*q^29*x-576*q^28*x^2-377*q^27*x^3+77*q^29-1381*q^28*x-905*q^27*x^2-759*q^26*x^3-27*q^28-1628*q^27*x-1143*q^26*x^2-1015*q^25*x^3-148*q^27-1636*q^26*x-1283*q^25*x^2-1128*q^24*x^3-250*q^26-1311*q^25*x-1290*q^24*x^2-1112*q^23*x^3-318*q^25-731*q^24*x-1179*q^23*x^2-995*q^22*x^3-323*q^24+71*q^23*x-926*q^22*x^2-814*q^21*x^3-275*q^23+916*q^22*x-567*q^21*x^2-608*q^20*x^3-171*q^22+1708*q^21*x-124*q^20*x^2-414*q^19*x^3-35*q^21+2241*q^20*x+345*q^19*x^2-256*q^18*x^3+131*q^20+2453*q^19*x+777*q^18*x^2-142*q^17*x^3+267*q^19+2258*q^18*x+1125*q^17*x^2-68*q^16*x^3+364*q^18+1737*q^17*x+1365*q^16*x^2-26*q^15*x^3+372*q^17+960*q^16*x+1488*q^15*x^2-7*q^14*x^3+345*q^16+118*q^15*x+1485*q^14*x^2-q^13*x^3+249*q^15-674*q^14*x+1367*q^13*x^2+155*q^14-1283*q^13*x+1164*q^12*x^2+34*q^13-1661*q^12*x+917*q^11*x^2-45*q^12-1778*q^11*x+666*q^10*x^2-115*q^11-1676*q^10*x+444*q^9*x^2-135*q^10-1425*q^9*x+270*q^8*x^2-142*q^9-1105*q^8*x+147*q^7*x^2-115*q^8-783*q^7*x+69*q^6*x^2-88*q^7-505*q^6*x+26*q^5*x^2-55*q^6-295*q^5*x+7*q^4*x^2-35*q^5-154*q^4*x+q^3*x^2-17*q^4-70*q^3*x-7*q^3-26*q^2*x-q^2-7*q*x-x)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^4+2*q^3+2*q^2+2*q+1)/q^3/x/(q^4+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3-q-1)
-N4(8,8,4,-2)*(q^40*x^2-q^39*x^3+4*q^39*x^2-5*q^38*x^3+9*q^38*x^2-13*q^37*x^3+14*q^37*x^2-25*q^36*x^3-q^37*x+15*q^36*x^2-37*q^35*x^3-4*q^36*x+12*q^35*x^2-45*q^34*x^3-9*q^35*x+4*q^34*x^2-42*q^33*x^3-13*q^34*x-6*q^33*x^2-20*q^32*x^3-16*q^33*x-14*q^32*x^2+23*q^31*x^3-2*q^33-7*q^32*x-18*q^31*x^2+83*q^30*x^3-2*q^32+4*q^31*x-19*q^30*x^2+152*q^29*x^3-6*q^31+27*q^30*x-24*q^29*x^2+221*q^28*x^3-3*q^30+45*q^29*x-29*q^28*x^2+280*q^27*x^3-6*q^29+71*q^28*x-37*q^27*x^2+317*q^26*x^3+q^28+81*q^27*x-44*q^26*x^2+321*q^25*x^3+q^27+92*q^26*x-70*q^25*x^2+286*q^24*x^3+10*q^26+72*q^25*x-101*q^24*x^2+214*q^23*x^3+12*q^25+39*q^24*x-159*q^23*x^2+116*q^22*x^3+18*q^24-31*q^23*x-201*q^22*x^2+7*q^21*x^3+15*q^23-100*q^22*x-249*q^21*x^2-95*q^20*x^3+9*q^22-177*q^21*x-246*q^20*x^2-179*q^19*x^3-5*q^21-216*q^20*x-227*q^19*x^2-235*q^18*x^3-16*q^20-237*q^19*x-162*q^18*x^2-260*q^17*x^3-24*q^19-209*q^18*x-95*q^17*x^2-257*q^16*x^3-25*q^18-156*q^17*x-9*q^16*x^2-231*q^15*x^3-23*q^17-71*q^16*x+67*q^15*x^2-190*q^14*x^3-16*q^16+27*q^15*x+133*q^14*x^2-142*q^13*x^3-6*q^15+122*q^14*x+171*q^13*x^2-97*q^12*x^3+3*q^14+197*q^13*x+183*q^12*x^2-60*q^11*x^3+17*q^13+231*q^12*x+166*q^11*x^2-33*q^10*x^3+22*q^12+230*q^11*x+133*q^10*x^2-15*q^9*x^3+26*q^11+195*q^10*x+95*q^9*x^2-5*q^8*x^3+15*q^10+148*q^9*x+62*q^8*x^2-q^7*x^3+9*q^9+99*q^8*x+35*q^7*x^2-4*q^8+60*q^7*x+16*q^6*x^2-7*q^7+30*q^6*x+5*q^5*x^2-14*q^6+11*q^5*x+q^4*x^2-12*q^5+2*q^4*x-12*q^4-7*q^3-5*q^2-2*q-1)*q^3/x/(q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
-N4(8,8,4,4)*(q^6*x-1)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q+1)/q^6
-N4(8,10,6,2)/q^6/x*(q^40*x^2-q^39*x^3+6*q^39*x^2-7*q^38*x^3+19*q^38*x^2-24*q^37*x^3+42*q^37*x^2-55*q^36*x^3-q^37*x+70*q^36*x^2-95*q^35*x^3-6*q^36*x+91*q^35*x^2-129*q^34*x^3-19*q^35*x+90*q^34*x^2-136*q^33*x^3-42*q^34*x+53*q^33*x^2-96*q^32*x^3-74*q^33*x-21*q^32*x^2+4*q^31*x^3-3*q^33-98*q^32*x-119*q^31*x^2+163*q^30*x^3-11*q^32-93*q^31*x-223*q^30*x^2+365*q^29*x^3-23*q^31-38*q^30*x-317*q^29*x^2+583*q^28*x^3-33*q^30+76*q^29*x-390*q^28*x^2+780*q^27*x^3-33*q^29+235*q^28*x-433*q^27*x^2+915*q^26*x^3-14*q^28+407*q^27*x-434*q^26*x^2+953*q^25*x^3+20*q^27+547*q^26*x-388*q^25*x^2+872*q^24*x^3+63*q^26+613*q^25*x-301*q^24*x^2+671*q^23*x^3+109*q^25+562*q^24*x-196*q^23*x^2+378*q^22*x^3+137*q^24+367*q^23*x-103*q^22*x^2+43*q^21*x^3+151*q^23+31*q^22*x-39*q^21*x^2-280*q^20*x^3+130*q^22-406*q^21*x-6*q^20*x^2-544*q^19*x^3+70*q^21-857*q^20*x+8*q^19*x^2-718*q^18*x^3-23*q^20-1212*q^19*x+6*q^18*x^2-791*q^17*x^3-133*q^19-1379*q^18*x-12*q^17*x^2-769*q^16*x^3-227*q^18-1303*q^17*x-49*q^16*x^2-673*q^15*x^3-277*q^17-992*q^16*x-104*q^15*x^2-534*q^14*x^3-275*q^16-504*q^15*x-163*q^14*x^2-384*q^13*x^3-214*q^15+67*q^14*x-210*q^13*x^2-248*q^12*x^3-120*q^14+612*q^13*x-233*q^12*x^2-141*q^11*x^3-3*q^13+1035*q^12*x-230*q^11*x^2-68*q^10*x^3+106*q^12+1273*q^11*x-205*q^10*x^2-26*q^9*x^3+189*q^11+1316*q^10*x-166*q^9*x^2-7*q^8*x^3+232*q^10+1196*q^9*x-121*q^8*x^2-q^7*x^3+234*q^9+975*q^8*x-78*q^7*x^2+204*q^8+719*q^7*x-43*q^6*x^2+157*q^7+480*q^6*x-19*q^5*x^2+108*q^6+288*q^5*x-6*q^4*x^2+67*q^5+153*q^4*x-q^3*x^2+36*q^4+70*q^3*x+16*q^3+26*q^2*x+5*q^2+7*q*x+q+x)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^3-q-1)/(q^3+q^2+q+1)/(q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N4(8,10,10,4)/x*q^5*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*(q^11*x+q^10*x-1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)/(q^6+q^4+q^2+1)
+N4(8,12,6,4)/q^11*(q^53*x^3+10*q^52*x^3+50*q^51*x^3-2*q^51*x^2+170*q^50*x^3-18*q^50*x^2+440*q^49*x^3-85*q^49*x^2+928*q^48*x^3-280*q^48*x^2+1663*q^47*x^3+4*q^48*x-717*q^47*x^2+2606*q^46*x^3+27*q^47*x-1514*q^46*x^2+3647*q^45*x^3+q^47+99*q^46*x-2734*q^45*x^2+4630*q^44*x^3+4*q^46+260*q^45*x-4319*q^44*x^2+5386*q^43*x^3+8*q^45+555*q^44*x-6054*q^43*x^2+5720*q^42*x^3+11*q^44+991*q^43*x-7581*q^42*x^2+5363*q^41*x^3+16*q^43+1539*q^42*x-8472*q^41*x^2+3892*q^40*x^3+29*q^42+2101*q^41*x-8306*q^40*x^2+692*q^39*x^3+85*q^41+2534*q^40*x-6711*q^39*x^2-5003*q^38*x^3+219*q^40+2631*q^39*x-3420*q^38*x^2-13969*q^37*x^3+464*q^39+2198*q^38*x+1782*q^37*x^2-26790*q^36*x^3+806*q^38+970*q^37*x+8982*q^36*x^2-43634*q^35*x^3+1187*q^37-1252*q^36*x+18314*q^35*x^2-64063*q^34*x^3+1460*q^36-4591*q^35*x+29808*q^34*x^2-86935*q^33*x^3+1498*q^35-8955*q^34*x+43638*q^33*x^2-110408*q^32*x^3+1180*q^34-13892*q^33*x+59858*q^32*x^2-132144*q^31*x^3+489*q^33-18647*q^32*x+78462*q^31*x^2-149653*q^30*x^3-493*q^32-22249*q^31*x+99057*q^30*x^2-160753*q^29*x^3-1639*q^31-23930*q^30*x+120603*q^29*x^2-163993*q^28*x^3-2778*q^30-23133*q^29*x+141641*q^28*x^2-158956*q^27*x^3-3799*q^29-20100*q^28*x+159860*q^27*x^2-146340*q^26*x^3-4531*q^28-15263*q^27*x+173156*q^26*x^2-127832*q^25*x^3-4978*q^27-9846*q^26*x+179087*q^25*x^2-105798*q^24*x^3-5068*q^26-4727*q^25*x+176813*q^24*x^2-82805*q^23*x^3-4946*q^25-1144*q^24*x+165847*q^23*x^2-61148*q^22*x^3-4688*q^24+651*q^23*x+147805*q^22*x^2-42472*q^21*x^3-4522*q^23+132*q^22*x+124464*q^21*x^2-27630*q^20*x^3-4493*q^22-2071*q^21*x+99076*q^20*x^2-16754*q^19*x^3-4693*q^21-5408*q^20*x+74123*q^19*x^2-9453*q^18*x^3-4946*q^20-8567*q^19*x+52198*q^18*x^2-5011*q^17*x^3-5151*q^19-10935*q^18*x+34417*q^17*x^2-2580*q^16*x^3-5149*q^18-11867*q^17*x+21352*q^16*x^2-1363*q^15*x^3-4961*q^17-11470*q^16*x+12470*q^15*x^2-755*q^14*x^3-4528*q^16-9873*q^15*x+6969*q^14*x^2-406*q^13*x^3-3907*q^15-7649*q^14*x+3779*q^13*x^2-179*q^12*x^3-3142*q^14-5253*q^13*x+2031*q^12*x^2-44*q^11*x^3-2363*q^13-3204*q^12*x+1081*q^11*x^2+14*q^10*x^3-1659*q^12-1713*q^11*x+559*q^10*x^2+23*q^9*x^3-1097*q^11-812*q^10*x+275*q^9*x^2+14*q^8*x^3-682*q^10-349*q^9*x+127*q^8*x^2+5*q^7*x^3-397*q^9-151*q^8*x+55*q^7*x^2+q^6*x^3-223*q^8-95*q^7*x+21*q^6*x^2-135*q^7-89*q^6*x+6*q^5*x^2-99*q^6-89*q^5*x+q^4*x^2-74*q^5-72*q^4*x-49*q^4-45*q^3*x-26*q^3-20*q^2*x-12*q^2-6*q*x-4*q-x-1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^4+2*q^2+1)/(q^4+1)/(q^2+2*q+1)/(q^9-q^6-q^4-q^2-q-1)/(q+1)
-N4(8,14,6,2)*x*(q^47*x^2+10*q^46*x^2+49*q^45*x^2-q^45*x+158*q^44*x^2-8*q^44*x+381*q^43*x^2-34*q^43*x+735*q^42*x^2-q^43-102*q^42*x+1178*q^41*x^2-4*q^42-242*q^41*x+1595*q^40*x^2-7*q^41-481*q^40*x+1811*q^39*x^2-7*q^40-830*q^39*x+1631*q^38*x^2-6*q^39-1266*q^38*x+896*q^37*x^2-18*q^38-1714*q^37*x-471*q^36*x^2-69*q^37-2050*q^36*x-2437*q^35*x^2-189*q^36-2116*q^35*x-4855*q^34*x^2-370*q^35-1764*q^34*x-7493*q^33*x^2-581*q^34-874*q^33*x-10089*q^32*x^2-753*q^33+609*q^32*x-12416*q^31*x^2-805*q^32+2637*q^31*x-14331*q^30*x^2-664*q^31+5056*q^30*x-15797*q^29*x^2-322*q^30+7607*q^29*x-16873*q^28*x^2+177*q^29+10011*q^28*x-17679*q^27*x^2+729*q^28+12002*q^27*x-18342*q^26*x^2+1255*q^27+13465*q^26*x-18936*q^25*x^2+1683*q^26+14385*q^25*x-19438*q^24*x^2+2006*q^25+14938*q^24*x-19721*q^23*x^2+2206*q^24+15308*q^23*x-19598*q^22*x^2+2323*q^23+15713*q^22*x-18902*q^21*x^2+2395*q^22+16184*q^21*x-17554*q^20*x^2+2500*q^21+16682*q^20*x-15594*q^19*x^2+2666*q^20+16966*q^19*x-13177*q^18*x^2+2899*q^19+16821*q^18*x-10539*q^17*x^2+3134*q^18+16002*q^17*x-7943*q^16*x^2+3306*q^17+14469*q^16*x-5617*q^15*x^2+3330*q^16+12289*q^15*x-3711*q^14*x^2+3175*q^15+9758*q^14*x-2284*q^13*x^2+2823*q^14+7188*q^13*x-1317*q^12*x^2+2324*q^13+4911*q^12*x-734*q^11*x^2+1758*q^12+3101*q^11*x-425*q^10*x^2+1225*q^11+1830*q^10*x-274*q^9*x^2+794*q^10+1034*q^9*x-189*q^8*x^2+493*q^9+596*q^8*x-122*q^7*x^2+313*q^8+376*q^7*x-65*q^6*x^2+218*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^2+1)^2/(q^3+q^2+q+1)/q^5
+N4(8,14,10,2)/x/q^5*(q^44*x^3+7*q^43*x^3+26*q^42*x^3-q^42*x^2+68*q^41*x^3-4*q^41*x^2+141*q^40*x^3-15*q^40*x^2+244*q^39*x^3-43*q^39*x^2+357*q^38*x^3-100*q^38*x^2+433*q^37*x^3-191*q^37*x^2+406*q^36*x^3-3*q^37*x-319*q^36*x^2+215*q^35*x^3-q^37-18*q^36*x-458*q^35*x^2-167*q^34*x^3-2*q^36-49*q^35*x-564*q^34*x^2-718*q^33*x^3-2*q^35-95*q^34*x-564*q^33*x^2-1372*q^32*x^3-141*q^33*x-404*q^32*x^2-2037*q^31*x^3+8*q^33-170*q^32*x-44*q^31*x^2-2626*q^30*x^3+12*q^32-162*q^31*x+494*q^30*x^2-3068*q^29*x^3+16*q^31-115*q^30*x+1164*q^29*x^2-3293*q^28*x^3+10*q^30-27*q^29*x+1869*q^28*x^2-3236*q^27*x^3-q^29+107*q^28*x+2525*q^27*x^2-2879*q^26*x^3-16*q^28+284*q^27*x+3017*q^26*x^2-2284*q^25*x^3-31*q^27+478*q^26*x+3243*q^25*x^2-1583*q^24*x^3-37*q^26+626*q^25*x+3101*q^24*x^2-928*q^23*x^3-37*q^25+690*q^24*x+2607*q^23*x^2-428*q^22*x^3-28*q^24+639*q^23*x+1870*q^22*x^2-121*q^21*x^3-20*q^23+509*q^22*x+1082*q^21*x^2-7*q^22+339*q^21*x+419*q^20*x^2-43*q^19*x^3+8*q^21+171*q^20*x+3*q^19*x^2-214*q^18*x^3+22*q^20+5*q^19*x-122*q^18*x^2-458*q^17*x^3+35*q^19-126*q^18*x+24*q^17*x^2-705*q^16*x^3+46*q^18-201*q^17*x+379*q^16*x^2-889*q^15*x^3+48*q^17-166*q^16*x+833*q^15*x^2-967*q^14*x^3+43*q^16-39*q^15*x+1260*q^14*x^2-932*q^13*x^3+31*q^15+138*q^14*x+1553*q^13*x^2-809*q^12*x^3+26*q^14+279*q^13*x+1661*q^12*x^2-639*q^11*x^3+16*q^13+351*q^12*x+1595*q^11*x^2-462*q^10*x^3+2*q^12+351*q^11*x+1399*q^10*x^2-304*q^9*x^3-16*q^11+302*q^10*x+1127*q^9*x^2-177*q^8*x^3-31*q^10+224*q^9*x+828*q^8*x^2-86*q^7*x^3-45*q^9+142*q^8*x+554*q^7*x^2-32*q^6*x^3-61*q^8+74*q^7*x+337*q^6*x^2-8*q^5*x^3-70*q^7+27*q^6*x+185*q^5*x^2-q^4*x^3-70*q^6+2*q^5*x+87*q^4*x^2-57*q^5-7*q^4*x+32*q^3*x^2-43*q^4-5*q^3*x+8*q^2*x^2-29*q^3-2*q^2*x+q*x^2-19*q^2-9*q-3)/(q^2+1)/(q^2+2*q+1)/(q^4+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)
+N2(4,4,4,2)*(q^4*x+q^3*x+q^2*x+1)
-N4(4,8,4,4)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q+1)/q^6
+N4(4,10,4,4)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q+1)/q^6
+N4(4,10,10,4)*q^5*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x/(q^6+q^4+q^2+1)/(q+1)
-N4(4,12,8,4)*(q^26*x^2+7*q^25*x^2+23*q^24*x^2-q^24*x+48*q^23*x^2-5*q^23*x+71*q^22*x^2-14*q^22*x+78*q^21*x^2-q^22-29*q^21*x+62*q^20*x^2-q^21-48*q^20*x+21*q^19*x^2+q^20-66*q^19*x-44*q^18*x^2+q^19-81*q^18*x-127*q^17*x^2-q^18-83*q^17*x-223*q^16*x^2-10*q^17-63*q^16*x-327*q^15*x^2-26*q^16-17*q^15*x-422*q^14*x^2-36*q^15+59*q^14*x-483*q^13*x^2-32*q^14+151*q^13*x-497*q^12*x^2-14*q^13+264*q^12*x-467*q^11*x^2+3*q^12+369*q^11*x-405*q^10*x^2+26*q^11+456*q^10*x-328*q^9*x^2+46*q^10+497*q^9*x-248*q^8*x^2+68*q^9+495*q^8*x-169*q^7*x^2+82*q^8+446*q^7*x-97*q^6*x^2+91*q^7+364*q^6*x-43*q^5*x^2+88*q^6+267*q^5*x-13*q^4*x^2+76*q^5+174*q^4*x-2*q^3*x^2+53*q^4+97*q^3*x+28*q^3+43*q^2*x+10*q^2+13*q*x+3*q+2*x+1)/q^3/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^2+1)/(q+1)/(q^7-q^5-q^4+q^3-q-1)/x
+N4(4,14,10,4)/q/x*(2*q^24*x^2+7*q^23*x^2+12*q^22*x^2+14*q^21*x^2-q^21*x+12*q^20*x^2-4*q^20*x+7*q^19*x^2-8*q^19*x-q^18*x^2-9*q^18*x-13*q^17*x^2-13*q^17*x-30*q^16*x^2-3*q^17-13*q^16*x-50*q^15*x^2-6*q^16-14*q^15*x-68*q^14*x^2-7*q^15-5*q^14*x-81*q^13*x^2-5*q^14+4*q^13*x-87*q^12*x^2-2*q^13+21*q^12*x-86*q^11*x^2+q^12+37*q^11*x-79*q^10*x^2+5*q^11+54*q^10*x-67*q^9*x^2+9*q^10+66*q^9*x-52*q^8*x^2+15*q^9+72*q^8*x-37*q^7*x^2+19*q^8+72*q^7*x-24*q^6*x^2+21*q^7+65*q^6*x-13*q^5*x^2+20*q^6+52*q^5*x-5*q^4*x^2+17*q^5+37*q^4*x-q^3*x^2+13*q^4+24*q^3*x+9*q^3+13*q^2*x+6*q^2+5*q*x+3*q+x+1)/(q^2+1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q+1)
-N4(8,6,0,-2)*q*(q^49*x^3+10*q^48*x^3+49*q^47*x^3-2*q^47*x^2+158*q^46*x^3-18*q^46*x^2+380*q^45*x^3-83*q^45*x^2+729*q^44*x^3-260*q^44*x^2+1159*q^43*x^3+4*q^44*x-620*q^43*x^2+1551*q^42*x^3+27*q^43*x-1195*q^42*x^2+1731*q^41*x^3+q^43+95*q^42*x-1927*q^41*x^2+1514*q^40*x^3+4*q^42+235*q^41*x-2640*q^40*x^2+756*q^39*x^3+7*q^41+451*q^40*x-3061*q^39*x^2-609*q^38*x^3+7*q^40+712*q^39*x-2898*q^38*x^2-2558*q^37*x^3+4*q^39+952*q^38*x-1919*q^37*x^2-4983*q^36*x^3+13*q^38+1085*q^37*x+3*q^36*x^2-7702*q^35*x^3+65*q^37+1014*q^36*x+2898*q^35*x^2-10473*q^34*x^3+188*q^36+660*q^35*x+6692*q^34*x^2-13017*q^33*x^3+370*q^35-34*q^34*x+11159*q^33*x^2-15055*q^32*x^3+555*q^34-1072*q^33*x+15865*q^32*x^2-16369*q^31*x^3+648*q^33-2450*q^32*x+20180*q^31*x^2-16864*q^30*x^3+574*q^32-4108*q^31*x+23435*q^30*x^2-16587*q^29*x^3+303*q^31-5939*q^30*x+25067*q^29*x^2-15685*q^28*x^3-113*q^30-7666*q^29*x+24840*q^28*x^2-14328*q^27*x^3-612*q^29-8983*q^28*x+22788*q^27*x^2-12652*q^26*x^3-1123*q^28-9522*q^27*x+19259*q^26*x^2-10762*q^25*x^3-1621*q^27-9123*q^26*x+14687*q^25*x^2-8778*q^24*x^3-2074*q^26-7722*q^25*x+9637*q^24*x^2-6856*q^23*x^3-2435*q^25-5498*q^24*x+4606*q^23*x^2-5147*q^22*x^3-2591*q^24-2634*q^23*x+128*q^22*x^2-3730*q^21*x^3-2455*q^23+586*q^22*x-3421*q^21*x^2-2595*q^20*x^3-1990*q^22+3919*q^21*x-5780*q^20*x^2-1696*q^19*x^3-1275*q^21+7036*q^20*x-6953*q^19*x^2-1011*q^18*x^3-456*q^20+9601*q^19*x-7104*q^18*x^2-544*q^17*x^3+321*q^19+11310*q^18*x-6534*q^17*x^2-283*q^16*x^3+979*q^18+11968*q^17*x-5515*q^16*x^2-172*q^15*x^3+1509*q^17+11588*q^16*x-4277*q^15*x^2-130*q^14*x^3+1890*q^16+10338*q^15*x-3005*q^14*x^2-97*q^13*x^3+2097*q^15+8550*q^14*x-1876*q^13*x^2-58*q^12*x^3+2081*q^14+6531*q^13*x-1026*q^12*x^2-25*q^11*x^3+1850*q^13+4594*q^12*x-508*q^11*x^2-7*q^10*x^3+1462*q^12+2943*q^11*x-270*q^10*x^2-q^9*x^3+1033*q^11+1718*q^10*x-191*q^9*x^2+664*q^10+930*q^9*x-157*q^8*x^2+408*q^9+510*q^8*x-114*q^7*x^2+263*q^8+322*q^7*x-64*q^6*x^2+193*q^7+239*q^6*x-26*q^5*x^2+153*q^6+181*q^5*x-7*q^4*x^2+114*q^5+121*q^4*x-q^3*x^2+73*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^4+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^14*x+2*q^13*x+3*q^12*x-q^12+4*q^11*x-2*q^11+4*q^10*x-3*q^10+4*q^9*x-4*q^9+3*q^8*x-3*q^8+2*q^7*x-2*q^7+2*q^6*x-q^6+2*q^5*x+2*q^4*x-q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)
+N4(8,6,0,0)*(q^55*x^3+10*q^54*x^3+49*q^53*x^3-2*q^53*x^2+158*q^52*x^3-18*q^52*x^2+380*q^51*x^3-83*q^51*x^2+729*q^50*x^3-260*q^50*x^2+1158*q^49*x^3+4*q^50*x-620*q^49*x^2+1541*q^48*x^3+27*q^49*x-1195*q^48*x^2+1681*q^47*x^3+q^49+95*q^48*x-1926*q^47*x^2+1346*q^46*x^3+4*q^48+235*q^47*x-2632*q^46*x^2+326*q^45*x^3+7*q^47+451*q^46*x-3026*q^45*x^2-1502*q^44*x^3+7*q^46+713*q^45*x-2787*q^44*x^2-4117*q^43*x^3+4*q^45+956*q^44*x-1639*q^43*x^2-7313*q^42*x^3+13*q^44+1093*q^43*x+601*q^42*x^2-10690*q^41*x^3+65*q^43+1024*q^42*x+4024*q^41*x^2-13689*q^40*x^3+188*q^42+669*q^41*x+8596*q^40*x^2-15674*q^39*x^3+370*q^41-22*q^40*x+14071*q^39*x^2-16047*q^38*x^3+555*q^40-1036*q^39*x+19891*q^38*x^2-14398*q^37*x^3+647*q^39-2344*q^38*x+25168*q^37*x^2-10645*q^36*x^3+570*q^38-3900*q^37*x+28863*q^36*x^2-5098*q^35*x^3+296*q^37-5635*q^36*x+29961*q^35*x^2+1589*q^34*x^3-119*q^36-7381*q^35*x+27792*q^34*x^2+8569*q^33*x^3-616*q^35-8949*q^34*x+22052*q^33*x^2+14984*q^32*x^3-1141*q^34-10068*q^33*x+12942*q^32*x^2+20108*q^31*x^3-1695*q^33-10575*q^32*x+1063*q^31*x^2+23418*q^30*x^3-2275*q^32-10297*q^31*x-12514*q^30*x^2+24649*q^29*x^3-2825*q^31-9156*q^30*x-26430*q^29*x^2+23849*q^28*x^3-3207*q^30-6991*q^29*x-39201*q^28*x^2+21396*q^27*x^3-3286*q^29-3702*q^28*x-49459*q^27*x^2+17911*q^26*x^3-2981*q^28+757*q^27*x-56276*q^26*x^2+14064*q^25*x^3-2295*q^27+6267*q^26*x-59206*q^25*x^2+10389*q^24*x^3-1315*q^26+12435*q^25*x-58448*q^24*x^2+7209*q^23*x^3-130*q^25+18687*q^24*x-54572*q^23*x^2+4673*q^22*x^3+1182*q^24+24254*q^23*x-48521*q^22*x^2+2819*q^21*x^3+2582*q^23+28589*q^22*x-41219*q^21*x^2+1605*q^20*x^3+3961*q^22+31210*q^21*x-33581*q^20*x^2+910*q^19*x^3+5204*q^21+31968*q^20*x-26280*q^19*x^2+556*q^18*x^3+6090*q^20+30793*q^19*x-19815*q^18*x^2+371*q^17*x^3+6503*q^19+28067*q^18*x-14432*q^17*x^2+247*q^16*x^3+6420*q^18+24229*q^17*x-10192*q^16*x^2+147*q^15*x^3+5992*q^17+19912*q^16*x-6983*q^15*x^2+72*q^14*x^3+5325*q^16+15556*q^15*x-4613*q^14*x^2+27*q^13*x^3+4530*q^15+11588*q^14*x-2899*q^13*x^2+7*q^12*x^3+3678*q^14+8201*q^13*x-1711*q^12*x^2+q^11*x^3+2859*q^13+5526*q^12*x-953*q^11*x^2+2124*q^12+3537*q^11*x-524*q^10*x^2+1509*q^11+2163*q^10*x-308*q^9*x^2+1022*q^10+1273*q^9*x-197*q^8*x^2+657*q^9+742*q^8*x-123*q^7*x^2+410*q^8+448*q^7*x-65*q^6*x^2+263*q^7+290*q^6*x-26*q^5*x^2+181*q^6+195*q^5*x-7*q^4*x^2+123*q^5+123*q^4*x-q^3*x^2+75*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^9-q^6-q^4-q^2-q-1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^4+1)/(q^2+2*q+1)^2/(q^4+2*q^2+1)/q^7
+N4(8,6,2,2)*(q^53*x^4+10*q^52*x^4+49*q^51*x^4-q^51*x^3+158*q^50*x^4-8*q^50*x^3+381*q^49*x^4-34*q^49*x^3+733*q^48*x^4-q^49*x^2-102*q^48*x^3+1169*q^47*x^4-4*q^48*x^2-242*q^47*x^3+1570*q^46*x^4-7*q^47*x^2-479*q^46*x^3+1758*q^45*x^4-7*q^46*x^2-820*q^45*x^3+1533*q^44*x^4-6*q^45*x^2-1236*q^44*x^3+721*q^43*x^4-18*q^44*x^2-1647*q^43*x^3-784*q^42*x^4-67*q^43*x^2-1923*q^42*x^3-2980*q^41*x^4-190*q^42*x^2-1897*q^41*x^3-5720*q^40*x^4-373*q^41*x^2-1414*q^40*x^3-8716*q^39*x^4-3*q^41*x-598*q^40*x^2-339*q^39*x^3-11583*q^38*x^4-4*q^40*x-787*q^39*x^2+1388*q^38*x^3-13920*q^37*x^4-10*q^39*x-886*q^38*x^2+3707*q^37*x^3-15392*q^36*x^4-12*q^38*x-815*q^37*x^2+6437*q^36*x^3-15799*q^35*x^4-26*q^37*x-613*q^36*x^2+9216*q^35*x^3-15110*q^34*x^4-25*q^36*x-294*q^35*x^2+11660*q^34*x^3-13465*q^33*x^4-19*q^35*x+13291*q^33*x^3-11148*q^32*x^4+4*q^35+50*q^34*x+282*q^33*x^2+13899*q^32*x^3-8524*q^31*x^4+8*q^34+179*q^33*x+514*q^32*x^2+13293*q^31*x^3-5954*q^30*x^4+14*q^33+449*q^32*x+903*q^31*x^2+11667*q^30*x^3-3711*q^29*x^4+15*q^32+831*q^31*x+1484*q^30*x^2+9183*q^29*x^3-1948*q^28*x^4+27*q^31+1343*q^30*x+2502*q^29*x^2+6346*q^28*x^3-708*q^27*x^4+48*q^30+1824*q^29*x+3956*q^28*x^2+3494*q^27*x^3+49*q^26*x^4+117*q^29+2202*q^28*x+6037*q^27*x^2+1067*q^26*x^3+417*q^25*x^4+239*q^28+2235*q^27*x+8600*q^26*x^2-799*q^25*x^3+515*q^24*x^4+425*q^27+1831*q^26*x+11568*q^25*x^2-1985*q^24*x^3+465*q^23*x^4+621*q^26+749*q^25*x+14481*q^24*x^2-2602*q^23*x^3+366*q^22*x^4+786*q^25-1000*q^24*x+17049*q^23*x^2-2761*q^22*x^3+272*q^21*x^4+812*q^24-3464*q^23*x+18797*q^22*x^2-2641*q^21*x^3+197*q^20*x^4+650*q^23-6375*q^22*x+19553*q^21*x^2-2360*q^20*x^3+137*q^19*x^4+243*q^22-9482*q^21*x+19128*q^20*x^2-2018*q^19*x^3+87*q^18*x^4-367*q^21-12289*q^20*x+17692*q^19*x^2-1660*q^18*x^3+47*q^17*x^4-1105*q^20-14414*q^19*x+15428*q^18*x^2-1309*q^17*x^3+20*q^16*x^4-1835*q^19-15499*q^18*x+12733*q^17*x^2-989*q^16*x^3+6*q^15*x^4-2469*q^18-15447*q^17*x+9938*q^16*x^2-722*q^15*x^3+q^14*x^4-2931*q^17-14326*q^16*x+7367*q^15*x^2-510*q^14*x^3-3159*q^16-12383*q^15*x+5182*q^14*x^2-341*q^13*x^3-3119*q^15-9962*q^14*x+3480*q^13*x^2-213*q^12*x^3-2819*q^14-7447*q^13*x+2257*q^12*x^2-128*q^11*x^3-2335*q^13-5184*q^12*x+1443*q^11*x^2-76*q^10*x^3-1785*q^12-3377*q^11*x+924*q^10*x^2-42*q^9*x^3-1281*q^11-2098*q^10*x+600*q^9*x^2-19*q^8*x^3-881*q^10-1284*q^9*x+391*q^8*x^2-6*q^7*x^3-596*q^9-806*q^8*x+240*q^7*x^2-q^6*x^3-410*q^8-530*q^7*x+126*q^6*x^2-293*q^7-366*q^6*x+51*q^5*x^2-213*q^6-253*q^5*x+14*q^4*x^2-148*q^5-160*q^4*x+2*q^3*x^2-92*q^4-83*q^3*x-48*q^3-32*q^2*x-20*q^2-8*q*x-6*q-x-1)/q^8/x/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q^9-q^6-q^4-q^2-q-1)
-N4(8,8,0,-2)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-102*q^34*x+1178*q^33*x^2-4*q^34-242*q^33*x+1595*q^32*x^2-7*q^33-481*q^32*x+1810*q^31*x^2-7*q^32-830*q^31*x+1621*q^30*x^2-6*q^31-1266*q^30*x+847*q^29*x^2-18*q^30-1713*q^29*x-629*q^28*x^2-69*q^29-2040*q^28*x-2818*q^27*x^2-189*q^28-2076*q^27*x-5590*q^26*x^2-369*q^27-1653*q^26*x-8671*q^25*x^2-579*q^26-624*q^25*x-11684*q^24*x^2-752*q^25+1089*q^24*x-14226*q^23*x^2-807*q^24+3450*q^23*x-15952*q^22*x^2-666*q^23+6289*q^22*x-16644*q^21*x^2-301*q^22+9282*q^21*x-16244*q^20*x^2+269*q^21+12024*q^20*x-14861*q^19*x^2+958*q^20+14074*q^19*x-12752*q^18*x^2+1664*q^19+15144*q^18*x-10265*q^17*x^2+2279*q^18+15068*q^17*x-7754*q^16*x^2+2737*q^17+13938*q^16*x-5495*q^15*x^2+2957*q^16+11967*q^15*x-3646*q^14*x^2+2915*q^15+9548*q^14*x-2258*q^13*x^2+2618*q^14+7042*q^13*x-1310*q^12*x^2+2152*q^13+4808*q^12*x-733*q^11*x^2+1622*q^12+3035*q^11*x-425*q^10*x^2+1137*q^11+1795*q^10*x-274*q^9*x^2+755*q^10+1019*q^9*x-189*q^8*x^2+488*q^9+591*q^8*x-122*q^7*x^2+321*q^8+375*q^7*x-65*q^6*x^2+226*q^7+263*q^6*x-26*q^5*x^2+168*q^6+188*q^5*x-7*q^4*x^2+119*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)*x*q^9/(q^4+2*q^3+2*q^2+2*q+1)/(q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)
-N4(8,10,2,2)*x*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-102*q^34*x+1178*q^33*x^2-4*q^34-242*q^33*x+1595*q^32*x^2-7*q^33-481*q^32*x+1810*q^31*x^2-7*q^32-830*q^31*x+1621*q^30*x^2-6*q^31-1266*q^30*x+847*q^29*x^2-18*q^30-1713*q^29*x-629*q^28*x^2-69*q^29-2040*q^28*x-2818*q^27*x^2-189*q^28-2076*q^27*x-5590*q^26*x^2-369*q^27-1653*q^26*x-8671*q^25*x^2-579*q^26-624*q^25*x-11684*q^24*x^2-752*q^25+1089*q^24*x-14226*q^23*x^2-807*q^24+3450*q^23*x-15952*q^22*x^2-666*q^23+6289*q^22*x-16644*q^21*x^2-301*q^22+9282*q^21*x-16244*q^20*x^2+269*q^21+12024*q^20*x-14861*q^19*x^2+958*q^20+14074*q^19*x-12752*q^18*x^2+1664*q^19+15144*q^18*x-10265*q^17*x^2+2279*q^18+15068*q^17*x-7754*q^16*x^2+2737*q^17+13938*q^16*x-5495*q^15*x^2+2957*q^16+11967*q^15*x-3646*q^14*x^2+2915*q^15+9548*q^14*x-2258*q^13*x^2+2618*q^14+7042*q^13*x-1310*q^12*x^2+2152*q^13+4808*q^12*x-733*q^11*x^2+1622*q^12+3035*q^11*x-425*q^10*x^2+1137*q^11+1795*q^10*x-274*q^9*x^2+755*q^10+1019*q^9*x-189*q^8*x^2+488*q^9+591*q^8*x-122*q^7*x^2+321*q^8+375*q^7*x-65*q^6*x^2+226*q^7+263*q^6*x-26*q^5*x^2+168*q^6+188*q^5*x-7*q^4*x^2+119*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)*q^2/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^3+q^2+q+1)
-N4(8,10,8,2)*(q^49*x^4+2*q^48*x^4+5*q^47*x^4+q^47*x^3+10*q^46*x^4+2*q^46*x^3+23*q^45*x^4+4*q^45*x^3+46*q^44*x^4+3*q^44*x^3+82*q^43*x^4+q^44*x^2-10*q^43*x^3+128*q^42*x^4+q^43*x^2-37*q^42*x^3+170*q^41*x^4+2*q^42*x^2-84*q^41*x^3+185*q^40*x^4+q^42*x-q^41*x^2-125*q^40*x^3+142*q^39*x^4+q^41*x-6*q^40*x^2-174*q^39*x^3+22*q^38*x^4+q^40*x-22*q^39*x^2-191*q^38*x^3-179*q^37*x^4-q^39*x-42*q^38*x^2-199*q^37*x^3-449*q^36*x^4-6*q^38*x-65*q^37*x^2-145*q^36*x^3-758*q^35*x^4-6*q^37*x-85*q^36*x^2-49*q^35*x^3-1062*q^34*x^4-10*q^36*x-88*q^35*x^2+125*q^34*x^3-1321*q^33*x^4-2*q^35*x-92*q^34*x^2+326*q^33*x^3-1500*q^32*x^4-7*q^34*x-84*q^33*x^2+547*q^32*x^3-1567*q^31*x^4-q^33*x-90*q^32*x^2+700*q^31*x^3-1498*q^30*x^4-15*q^32*x-58*q^31*x^2+806*q^30*x^3-1303*q^29*x^4-q^32-16*q^31*x+6*q^30*x^2+837*q^29*x^3-1021*q^28*x^4+q^31-29*q^30*x+125*q^29*x^2+831*q^28*x^3-719*q^27*x^4-q^30-12*q^29*x+279*q^28*x^2+752*q^27*x^3-460*q^26*x^4-4*q^28*x+451*q^27*x^2+634*q^26*x^3-283*q^25*x^4-4*q^28+31*q^27*x+612*q^26*x^2+477*q^25*x^3-196*q^24*x^4-2*q^27+40*q^26*x+758*q^25*x^2+358*q^24*x^3-190*q^23*x^4+81*q^25*x+865*q^24*x^2+315*q^23*x^3-251*q^22*x^4+7*q^25+96*q^24*x+928*q^23*x^2+393*q^22*x^3-356*q^21*x^4+13*q^24+138*q^23*x+895*q^22*x^2+565*q^21*x^3-471*q^20*x^4+16*q^23+137*q^22*x+761*q^21*x^2+797*q^20*x^3-559*q^19*x^4+18*q^22+145*q^21*x+521*q^20*x^2+1047*q^19*x^3-597*q^18*x^4+9*q^21+99*q^20*x+233*q^19*x^2+1270*q^18*x^3-576*q^17*x^4+4*q^20+53*q^19*x-65*q^18*x^2+1447*q^17*x^3-506*q^16*x^4-5*q^19-13*q^18*x-349*q^17*x^2+1528*q^16*x^3-406*q^15*x^4-9*q^18-55*q^17*x-597*q^16*x^2+1517*q^15*x^3-299*q^14*x^4-22*q^17-108*q^16*x-800*q^15*x^2+1402*q^14*x^3-201*q^13*x^4-25*q^16-140*q^15*x-931*q^14*x^2+1216*q^13*x^3-121*q^12*x^4-31*q^15-168*q^14*x-998*q^13*x^2+975*q^12*x^3-62*q^11*x^4-23*q^14-163*q^13*x-984*q^12*x^2+725*q^11*x^3-25*q^10*x^4-20*q^13-150*q^12*x-911*q^11*x^2+497*q^10*x^3-7*q^9*x^4+q^12-121*q^11*x-789*q^10*x^2+315*q^9*x^3-q^8*x^4+9*q^11-95*q^10*x-644*q^9*x^2+179*q^8*x^3+24*q^10-64*q^9*x-487*q^8*x^2+86*q^7*x^3+20*q^9-36*q^8*x-338*q^7*x^2+32*q^6*x^3+28*q^8-17*q^7*x-214*q^6*x^2+8*q^5*x^3+25*q^7-6*q^6*x-123*q^5*x^2+q^4*x^3+29*q^6-2*q^5*x-62*q^4*x^2+20*q^5+3*q^4*x-25*q^3*x^2+16*q^4+3*q^3*x-7*q^2*x^2+9*q^3+2*q^2*x-q*x^2+8*q^2+4*q+2)/(q^6+q^4+q^2+1)/(q^3-q-1)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2/q^8
+N4(8,12,12,4)*(q^7-q-1)*q^4*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)/(q^4+1)
-N4(8,16,8,2)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3316*q^36*x-1590*q^35*x^2-207*q^36-3829*q^35*x-5484*q^34*x^2-439*q^35-3804*q^34*x-10311*q^33*x^2-770*q^34-2950*q^33*x-15679*q^32*x^2-1122*q^33-1044*q^32*x-21087*q^31*x^2-1384*q^32+2013*q^31*x-26015*q^30*x^2-1416*q^31+6145*q^30*x-30023*q^29*x^2-1129*q^30+11057*q^29*x-32825*q^28*x^2-489*q^29+16300*q^28*x-34323*q^27*x^2+428*q^28+21284*q^27*x-34586*q^26*x^2+1524*q^27+25489*q^26*x-33797*q^25*x^2+2641*q^26+28459*q^25*x-32190*q^24*x^2+3670*q^25+30082*q^24*x-29986*q^23*x^2+4485*q^24+30376*q^23*x-27352*q^22*x^2+5060*q^23+29651*q^22*x-24397*q^21*x^2+5352*q^22+28151*q^21*x-21200*q^20*x^2+5415*q^21+26230*q^20*x-17852*q^19*x^2+5284*q^20+24008*q^19*x-14487*q^18*x^2+5051*q^19+21629*q^18*x-11272*q^17*x^2+4756*q^18+19037*q^17*x-8368*q^16*x^2+4443*q^17+16264*q^16*x-5891*q^15*x^2+4085*q^16+13308*q^15*x-3900*q^14*x^2+3663*q^15+10349*q^14*x-2406*q^13*x^2+3144*q^14+7563*q^13*x-1382*q^12*x^2+2550*q^13+5174*q^12*x-760*q^11*x^2+1926*q^12+3289*q^11*x-432*q^10*x^2+1344*q^11+1952*q^10*x-275*q^9*x^2+868*q^10+1099*q^9*x-189*q^8*x^2+531*q^9+622*q^8*x-122*q^7*x^2+329*q^8+383*q^7*x-65*q^6*x^2+223*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)*x/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^4+1)/(q^3-q-1)/q^3
-N4(8,16,12,2)*(q^40*x^3+4*q^39*x^3+10*q^38*x^3+18*q^37*x^3-q^37*x^2+24*q^36*x^3-4*q^36*x^2+22*q^35*x^3-10*q^35*x^2+10*q^34*x^3-q^35*x-18*q^34*x^2-14*q^33*x^3-2*q^34*x-24*q^33*x^2-46*q^32*x^3-6*q^33*x-22*q^32*x^2-81*q^31*x^3-6*q^32*x-14*q^31*x^2-113*q^30*x^3-10*q^31*x+6*q^30*x^2-135*q^29*x^3-q^31+34*q^29*x^2-142*q^28*x^3-2*q^30+3*q^29*x+69*q^28*x^2-127*q^27*x^3-q^29+25*q^28*x+102*q^27*x^2-84*q^26*x^3+26*q^27*x+126*q^26*x^2-15*q^25*x^3+6*q^27+44*q^26*x+133*q^25*x^2+62*q^24*x^3+8*q^26+28*q^25*x+114*q^24*x^2+127*q^23*x^3+10*q^25+29*q^24*x+72*q^23*x^2+165*q^22*x^3+5*q^24-q^23*x+8*q^22*x^2+169*q^21*x^3-3*q^22*x-51*q^21*x^2+142*q^20*x^3-6*q^22-38*q^21*x-106*q^20*x^2+92*q^19*x^3-6*q^21-38*q^20*x-137*q^19*x^2+23*q^18*x^3-6*q^20-62*q^19*x-148*q^18*x^2-54*q^17*x^3-7*q^19-42*q^18*x-121*q^17*x^2-125*q^16*x^3-8*q^18-39*q^17*x-77*q^16*x^2-175*q^15*x^3-7*q^17+8*q^16*x-13*q^15*x^2-197*q^14*x^3-5*q^16+20*q^15*x+52*q^14*x^2-191*q^13*x^3+q^15+52*q^14*x+114*q^13*x^2-164*q^12*x^3+6*q^14+40*q^13*x+155*q^12*x^2-127*q^11*x^3+7*q^13+50*q^12*x+178*q^11*x^2-89*q^10*x^3+5*q^12+32*q^11*x+176*q^10*x^2-57*q^9*x^3+2*q^11+39*q^10*x+155*q^9*x^2-32*q^8*x^3+3*q^10+27*q^9*x+121*q^8*x^2-15*q^7*x^3+3*q^9+28*q^8*x+86*q^7*x^2-5*q^6*x^3+6*q^8+16*q^7*x+56*q^6*x^2-q^5*x^3+6*q^7+15*q^6*x+32*q^5*x^2+9*q^6+10*q^5*x+15*q^4*x^2+8*q^5+8*q^4*x+5*q^3*x^2+8*q^4+3*q^3*x+q^2*x^2+5*q^3+q^2*x+4*q^2+2*q+1)/q/x/(q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N4(12,14,8,2)*(q^50*x^3+2*q^49*x^3+3*q^48*x^3+q^48*x^2+q^47*x^3+7*q^47*x^2-8*q^46*x^3+23*q^46*x^2-28*q^45*x^3+48*q^45*x^2-59*q^44*x^3-q^45*x+73*q^44*x^2-97*q^43*x^3-6*q^44*x+73*q^43*x^2-135*q^42*x^3-19*q^43*x+40*q^42*x^2-162*q^41*x^3-34*q^42*x-34*q^41*x^2-160*q^40*x^3-51*q^41*x-121*q^40*x^2-98*q^39*x^3-3*q^41-44*q^40*x-195*q^39*x^2+47*q^38*x^3-10*q^40-13*q^39*x-218*q^38*x^2+275*q^37*x^3-21*q^39+60*q^38*x-204*q^37*x^2+562*q^36*x^3-30*q^38+160*q^37*x-141*q^36*x^2+864*q^35*x^3-28*q^37+275*q^36*x-68*q^35*x^2+1125*q^34*x^3-14*q^36+379*q^35*x+46*q^34*x^2+1293*q^33*x^3+22*q^35+428*q^34*x+145*q^33*x^2+1329*q^32*x^3+56*q^34+398*q^33*x+216*q^32*x^2+1211*q^31*x^3+104*q^33+235*q^32*x+179*q^31*x^2+939*q^30*x^3+131*q^32-56*q^31*x+29*q^30*x^2+544*q^29*x^3+154*q^31-483*q^30*x-245*q^29*x^2+81*q^28*x^3+135*q^30-948*q^29*x-576*q^28*x^2-377*q^27*x^3+77*q^29-1381*q^28*x-905*q^27*x^2-759*q^26*x^3-27*q^28-1628*q^27*x-1143*q^26*x^2-1015*q^25*x^3-148*q^27-1636*q^26*x-1283*q^25*x^2-1128*q^24*x^3-250*q^26-1311*q^25*x-1290*q^24*x^2-1112*q^23*x^3-318*q^25-731*q^24*x-1179*q^23*x^2-995*q^22*x^3-323*q^24+71*q^23*x-926*q^22*x^2-814*q^21*x^3-275*q^23+916*q^22*x-567*q^21*x^2-608*q^20*x^3-171*q^22+1708*q^21*x-124*q^20*x^2-414*q^19*x^3-35*q^21+2241*q^20*x+345*q^19*x^2-256*q^18*x^3+131*q^20+2453*q^19*x+777*q^18*x^2-142*q^17*x^3+267*q^19+2258*q^18*x+1125*q^17*x^2-68*q^16*x^3+364*q^18+1737*q^17*x+1365*q^16*x^2-26*q^15*x^3+372*q^17+960*q^16*x+1488*q^15*x^2-7*q^14*x^3+345*q^16+118*q^15*x+1485*q^14*x^2-q^13*x^3+249*q^15-674*q^14*x+1367*q^13*x^2+155*q^14-1283*q^13*x+1164*q^12*x^2+34*q^13-1661*q^12*x+917*q^11*x^2-45*q^12-1778*q^11*x+666*q^10*x^2-115*q^11-1676*q^10*x+444*q^9*x^2-135*q^10-1425*q^9*x+270*q^8*x^2-142*q^9-1105*q^8*x+147*q^7*x^2-115*q^8-783*q^7*x+69*q^6*x^2-88*q^7-505*q^6*x+26*q^5*x^2-55*q^6-295*q^5*x+7*q^4*x^2-35*q^5-154*q^4*x+q^3*x^2-17*q^4-70*q^3*x-7*q^3-26*q^2*x-q^2-7*q*x-x)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^4+1)/q^3/(q^4+2*q^3+2*q^2+2*q+1)/(q^6+q^4+q^2+1)
+N4(12,14,8,4)/q^3*(q^52*x^3+q^52*x^2+q^51*x^3+6*q^51*x^2-3*q^50*x^3+18*q^50*x^2-21*q^49*x^3+38*q^49*x^2-60*q^48*x^3-q^49*x+63*q^48*x^2-121*q^47*x^3-6*q^48*x+88*q^47*x^2-195*q^46*x^3-19*q^47*x+112*q^46*x^2-269*q^45*x^3-41*q^46*x+116*q^45*x^2-321*q^44*x^3-71*q^45*x+98*q^44*x^2-319*q^43*x^3-3*q^45-91*q^44*x+29*q^43*x^2-225*q^42*x^3-10*q^44-97*q^43*x-69*q^42*x^2+6*q^41*x^3-22*q^43-52*q^42*x-196*q^41*x^2+401*q^40*x^3-33*q^42+33*q^41*x-302*q^40*x^2+959*q^39*x^3-37*q^41+199*q^40*x-385*q^39*x^2+1633*q^38*x^3-27*q^40+415*q^39*x-396*q^38*x^2+2329*q^37*x^3-3*q^39+667*q^38*x-416*q^37*x^2+2930*q^36*x^3+24*q^38+894*q^37*x-407*q^36*x^2+3324*q^35*x^3+65*q^37+1001*q^36*x-470*q^35*x^2+3414*q^34*x^3+95*q^36+926*q^35*x-544*q^34*x^2+3136*q^33*x^3+158*q^35+565*q^34*x-709*q^33*x^2+2487*q^32*x^3+198*q^34-48*q^33*x-929*q^32*x^2+1539*q^31*x^3+240*q^33-923*q^32*x-1239*q^31*x^2+416*q^30*x^3+201*q^32-1879*q^31*x-1567*q^30*x^2-725*q^29*x^3+110*q^31-2812*q^30*x-1878*q^29*x^2-1737*q^28*x^3-55*q^30-3431*q^29*x-2066*q^28*x^2-2502*q^27*x^3-238*q^29-3628*q^28*x-2120*q^27*x^2-2945*q^26*x^3-399*q^28-3193*q^27*x-1975*q^26*x^2-3047*q^25*x^3-522*q^27-2224*q^26*x-1710*q^25*x^2-2849*q^24*x^3-567*q^26-728*q^25*x-1308*q^24*x^2-2446*q^23*x^3-549*q^25+965*q^24*x-821*q^23*x^2-1943*q^22*x^3-421*q^24+2689*q^23*x-220*q^22*x^2-1430*q^21*x^3-207*q^23+4055*q^22*x+459*q^21*x^2-969*q^20*x^3+99*q^22+4930*q^21*x+1169*q^20*x^2-600*q^19*x^3+395*q^21+5067*q^20*x+1843*q^19*x^2-337*q^18*x^3+662*q^20+4539*q^19*x+2393*q^18*x^2-170*q^17*x^3+782*q^19+3387*q^18*x+2769*q^17*x^2-75*q^16*x^3+812*q^18+1907*q^17*x+2941*q^16*x^2-27*q^15*x^3+677*q^17+301*q^16*x+2909*q^15*x^2-7*q^14*x^3+516*q^16-1130*q^15*x+2682*q^14*x^2-q^13*x^3+259*q^15-2247*q^14*x+2301*q^13*x^2+43*q^14-2939*q^13*x+1836*q^12*x^2-195*q^13-3202*q^12*x+1362*q^11*x^2-334*q^12-3081*q^11*x+936*q^10*x^2-429*q^11-2680*q^10*x+591*q^9*x^2-418*q^10-2137*q^9*x+339*q^8*x^2-372*q^9-1568*q^8*x+173*q^7*x^2-281*q^8-1059*q^7*x+76*q^6*x^2-199*q^7-653*q^6*x+27*q^5*x^2-119*q^6-364*q^5*x+7*q^4*x^2-64*q^5-180*q^4*x+q^3*x^2-26*q^4-77*q^3*x-7*q^3-27*q^2*x-7*q*x+q-x)/(q^6+q^4+q^2+1)/(q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)^2/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
-N4(12,16,6,2)*q^9*x^2*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-102*q^34*x+1178*q^33*x^2-4*q^34-242*q^33*x+1595*q^32*x^2-7*q^33-481*q^32*x+1810*q^31*x^2-7*q^32-830*q^31*x+1621*q^30*x^2-6*q^31-1266*q^30*x+847*q^29*x^2-18*q^30-1713*q^29*x-629*q^28*x^2-69*q^29-2040*q^28*x-2818*q^27*x^2-189*q^28-2076*q^27*x-5590*q^26*x^2-369*q^27-1653*q^26*x-8671*q^25*x^2-579*q^26-624*q^25*x-11684*q^24*x^2-752*q^25+1089*q^24*x-14226*q^23*x^2-807*q^24+3450*q^23*x-15952*q^22*x^2-666*q^23+6289*q^22*x-16644*q^21*x^2-301*q^22+9282*q^21*x-16244*q^20*x^2+269*q^21+12024*q^20*x-14861*q^19*x^2+958*q^20+14074*q^19*x-12752*q^18*x^2+1664*q^19+15144*q^18*x-10265*q^17*x^2+2279*q^18+15068*q^17*x-7754*q^16*x^2+2737*q^17+13938*q^16*x-5495*q^15*x^2+2957*q^16+11967*q^15*x-3646*q^14*x^2+2915*q^15+9548*q^14*x-2258*q^13*x^2+2618*q^14+7042*q^13*x-1310*q^12*x^2+2152*q^13+4808*q^12*x-733*q^11*x^2+1622*q^12+3035*q^11*x-425*q^10*x^2+1137*q^11+1795*q^10*x-274*q^9*x^2+755*q^10+1019*q^9*x-189*q^8*x^2+488*q^9+591*q^8*x-122*q^7*x^2+321*q^8+375*q^7*x-65*q^6*x^2+226*q^7+263*q^6*x-26*q^5*x^2+168*q^6+188*q^5*x-7*q^4*x^2+119*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^3+q^2+q+1)
-N4(12,16,8,2)*(q^45*x^3+11*q^44*x^3+57*q^43*x^3-2*q^43*x^2+195*q^42*x^3-20*q^42*x^2+503*q^41*x^3-98*q^41*x^2+1045*q^40*x^3-321*q^40*x^2+1820*q^39*x^3+4*q^40*x-797*q^39*x^2+2717*q^38*x^3+30*q^39*x-1602*q^38*x^2+3494*q^37*x^3+q^39+116*q^38*x-2717*q^37*x^2+3797*q^36*x^3+5*q^38+303*q^37*x-3983*q^36*x^2+3233*q^35*x^3+10*q^37+607*q^36*x-5096*q^35*x^2+1468*q^34*x^3+8*q^36+994*q^35*x-5658*q^34*x^2-1702*q^33*x^3-2*q^35+1376*q^34*x-5254*q^33*x^2-6313*q^32*x^3-4*q^34+1625*q^33*x-3532*q^32*x^2-12191*q^31*x^3+42*q^33+1584*q^32*x-228*q^31*x^2-18912*q^30*x^3+178*q^32+1140*q^31*x+4804*q^30*x^2-25829*q^29*x^3+396*q^31+215*q^30*x+11537*q^29*x^2-32176*q^28*x^3+630*q^30-1151*q^29*x+19661*q^28*x^2-37217*q^27*x^3+760*q^29-2877*q^28*x+28534*q^27*x^2-40398*q^26*x^3+693*q^28-4805*q^27*x+37322*q^26*x^2-41459*q^25*x^3+393*q^27-6787*q^26*x+45114*q^25*x^2-40442*q^24*x^3-68*q^26-8569*q^25*x+51164*q^24*x^2-37620*q^23*x^3-593*q^25-9944*q^24*x+54870*q^23*x^2-33425*q^22*x^3-1075*q^24-10702*q^23*x+56043*q^22*x^2-28384*q^21*x^3-1493*q^23-10878*q^22*x+54667*q^21*x^2-23046*q^20*x^3-1842*q^22-10566*q^21*x+51078*q^20*x^2-17908*q^19*x^3-2129*q^21-10062*q^20*x+45684*q^19*x^2-13351*q^18*x^3-2296*q^20-9556*q^19*x+39192*q^18*x^2-9579*q^17*x^3-2317*q^19-9230*q^18*x+32232*q^17*x^2-6616*q^16*x^3-2200*q^18-9002*q^17*x+25466*q^16*x^2-4382*q^15*x^3-2031*q^17-8742*q^16*x+19304*q^15*x^2-2773*q^14*x^3-1879*q^16-8249*q^15*x+14031*q^14*x^2-1681*q^13*x^3-1782*q^15-7472*q^14*x+9716*q^13*x^2-986*q^12*x^3-1708*q^14-6431*q^13*x+6384*q^12*x^2-565*q^11*x^3-1599*q^13-5236*q^12*x+3979*q^11*x^2-314*q^10*x^3-1393*q^12-3975*q^11*x+2381*q^10*x^2-163*q^9*x^3-1090*q^11-2776*q^10*x+1393*q^9*x^2-74*q^8*x^3-750*q^10-1768*q^9*x+805*q^8*x^2-27*q^7*x^3-460*q^9-1041*q^8*x+450*q^7*x^2-7*q^6*x^3-270*q^8-589*q^7*x+230*q^6*x^2-q^5*x^3-171*q^7-339*q^6*x+100*q^5*x^2-122*q^6-204*q^5*x+34*q^4*x^2-89*q^5-120*q^4*x+8*q^3*x^2-59*q^4-62*q^3*x+q^2*x^2-33*q^3-25*q^2*x-15*q^2-7*q*x-5*q-x-1)*q^3*x/(q^7-q^5-q^4+q^3-q-1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^11*x+q^10*x+q^9*x-q^9+q^8*x-q^8+q^7*x-q^7+q^6*x-q^6+q^3*x+q^2*x-q-1)
-N4(12,16,12,4)*(q^39*x^4+5*q^38*x^4+11*q^37*x^4+17*q^36*x^4-2*q^36*x^3+19*q^35*x^4-7*q^35*x^3+16*q^34*x^4-13*q^34*x^3+8*q^33*x^4-15*q^33*x^3-5*q^32*x^4-20*q^32*x^3-23*q^31*x^4-q^32*x^2-18*q^31*x^3-47*q^30*x^4-4*q^31*x^2-22*q^30*x^3-74*q^29*x^4+q^31*x-5*q^30*x^2-10*q^29*x^3-100*q^28*x^4-8*q^29*x^2+2*q^28*x^3-118*q^27*x^4+q^29*x-4*q^28*x^2+33*q^27*x^3-125*q^26*x^4-2*q^28*x-7*q^27*x^2+57*q^26*x^3-123*q^25*x^4-2*q^26*x^2+87*q^25*x^3-115*q^24*x^4-5*q^26*x-7*q^25*x^2+103*q^24*x^3-102*q^23*x^4+q^25*x+5*q^24*x^2+116*q^23*x^3-84*q^22*x^4-q^25-5*q^24*x+5*q^23*x^2+122*q^22*x^3-64*q^21*x^4+4*q^23*x+19*q^22*x^2+123*q^21*x^3-46*q^20*x^4-q^23-3*q^22*x+18*q^21*x^2+105*q^20*x^3-32*q^19*x^4+2*q^22+7*q^21*x+30*q^20*x^2+81*q^19*x^3-23*q^18*x^4+23*q^19*x^2+59*q^18*x^3-17*q^17*x^4+3*q^20+12*q^19*x+35*q^18*x^2+46*q^17*x^3-12*q^16*x^4-q^19+2*q^18*x+34*q^17*x^2+36*q^16*x^3-8*q^15*x^4+3*q^18+10*q^17*x+38*q^16*x^2+31*q^15*x^3-6*q^14*x^4-q^17-2*q^16*x+19*q^15*x^2+27*q^14*x^3-5*q^13*x^4+3*q^16+2*q^15*x+15*q^14*x^2+24*q^13*x^3-3*q^12*x^4-2*q^15-13*q^14*x+3*q^13*x^2+23*q^12*x^3-q^11*x^4-4*q^13*x-2*q^12*x^2+23*q^11*x^3-6*q^13-13*q^12*x-14*q^11*x^2+19*q^10*x^3-q^12-5*q^11*x-18*q^10*x^2+12*q^9*x^3-4*q^11-11*q^10*x-25*q^9*x^2+7*q^8*x^3+q^10-26*q^8*x^2+5*q^7*x^3-3*q^9-3*q^8*x-22*q^7*x^2+3*q^6*x^3+2*q^8+5*q^7*x-15*q^6*x^2+q^5*x^3-q^7+6*q^6*x-11*q^5*x^2+4*q^6+10*q^5*x-8*q^4*x^2+2*q^5+6*q^4*x-4*q^3*x^2+4*q^4+5*q^3*x-q^2*x^2+q^3+4*q^2*x+2*q^2+3*q*x+q+x+1)*q/(q^6+q^4+q^2+1)/x/(q^4+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3-q-1)
-N1(0,2,0,4)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q+1)/(q^3+q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^4+1)/q^3/x
+N1(0,2,2,-2)*(q^44*x^3+7*q^43*x^3+26*q^42*x^3-q^42*x^2+69*q^41*x^3-4*q^41*x^2+146*q^40*x^3-15*q^40*x^2+257*q^39*x^3-44*q^39*x^2+381*q^38*x^3-106*q^38*x^2+468*q^37*x^3-208*q^37*x^2+446*q^36*x^3-3*q^37*x-350*q^36*x^2+250*q^35*x^3-q^37-18*q^36*x-498*q^35*x^2-149*q^34*x^3-2*q^36-47*q^35*x-602*q^34*x^2-731*q^33*x^3-2*q^35-90*q^34*x-586*q^33*x^2-1430*q^32*x^3-133*q^33*x-400*q^32*x^2-2156*q^31*x^3+8*q^33-162*q^32*x-10*q^31*x^2-2819*q^30*x^3+13*q^32-157*q^31*x+562*q^30*x^2-3332*q^29*x^3+17*q^31-117*q^30*x+1270*q^29*x^2-3604*q^28*x^3+14*q^30-35*q^29*x+2015*q^28*x^2-3556*q^27*x^3+6*q^29+88*q^28*x+2700*q^27*x^2-3168*q^26*x^3-5*q^28+246*q^27*x+3196*q^26*x^2-2514*q^25*x^3-19*q^27+417*q^26*x+3396*q^25*x^2-1743*q^24*x^3-32*q^26+548*q^25*x+3222*q^24*x^2-1013*q^23*x^3-45*q^25+615*q^24*x+2705*q^23*x^2-434*q^22*x^3-50*q^24+602*q^23*x+1966*q^22*x^2-55*q^21*x^3-48*q^23+535*q^22*x+1187*q^21*x^2+117*q^20*x^3-30*q^22+431*q^21*x+530*q^20*x^2+94*q^19*x^3+322*q^20*x+108*q^19*x^2-88*q^18*x^3+28*q^20+202*q^19*x-29*q^18*x^2-360*q^17*x^3+49*q^19+95*q^18*x+110*q^17*x^2-636*q^16*x^3+65*q^18+17*q^17*x+453*q^16*x^2-842*q^15*x^3+71*q^17+6*q^16*x+890*q^15*x^2-936*q^14*x^3+68*q^16+42*q^15*x+1294*q^14*x^2-913*q^13*x^3+54*q^15+102*q^14*x+1565*q^13*x^2-799*q^12*x^3+36*q^14+139*q^13*x+1656*q^12*x^2-635*q^11*x^3+8*q^13+150*q^12*x+1583*q^11*x^2-461*q^10*x^3-21*q^12+134*q^11*x+1386*q^10*x^2-304*q^9*x^3-42*q^11+108*q^10*x+1116*q^9*x^2-177*q^8*x^3-50*q^10+71*q^9*x+820*q^8*x^2-86*q^7*x^3-51*q^9+37*q^8*x+550*q^7*x^2-32*q^6*x^3-54*q^8+11*q^7*x+336*q^6*x^2-8*q^5*x^3-54*q^7-2*q^6*x+185*q^5*x^2-q^4*x^3-49*q^6-7*q^5*x+87*q^4*x^2-36*q^5-8*q^4*x+32*q^3*x^2-25*q^4-5*q^3*x+8*q^2*x^2-17*q^3-2*q^2*x+q*x^2-12*q^2-6*q-2)/(q^4+1)^2/(q^4+2*q^3+2*q^2+2*q+1)/(q^2+1)/(q^3-q-1)/x^3/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/q^9
-N1(0,2,2,0)*(q^44*x^3+7*q^43*x^3+26*q^42*x^3-q^42*x^2+68*q^41*x^3-4*q^41*x^2+141*q^40*x^3-15*q^40*x^2+244*q^39*x^3-43*q^39*x^2+357*q^38*x^3-100*q^38*x^2+433*q^37*x^3-191*q^37*x^2+406*q^36*x^3-3*q^37*x-319*q^36*x^2+215*q^35*x^3-q^37-18*q^36*x-458*q^35*x^2-167*q^34*x^3-2*q^36-49*q^35*x-564*q^34*x^2-718*q^33*x^3-2*q^35-95*q^34*x-564*q^33*x^2-1372*q^32*x^3-141*q^33*x-404*q^32*x^2-2037*q^31*x^3+8*q^33-170*q^32*x-44*q^31*x^2-2626*q^30*x^3+12*q^32-162*q^31*x+494*q^30*x^2-3068*q^29*x^3+16*q^31-115*q^30*x+1164*q^29*x^2-3293*q^28*x^3+10*q^30-27*q^29*x+1869*q^28*x^2-3236*q^27*x^3-q^29+107*q^28*x+2525*q^27*x^2-2879*q^26*x^3-16*q^28+284*q^27*x+3017*q^26*x^2-2284*q^25*x^3-31*q^27+478*q^26*x+3243*q^25*x^2-1583*q^24*x^3-37*q^26+626*q^25*x+3101*q^24*x^2-928*q^23*x^3-37*q^25+690*q^24*x+2607*q^23*x^2-428*q^22*x^3-28*q^24+639*q^23*x+1870*q^22*x^2-121*q^21*x^3-20*q^23+509*q^22*x+1082*q^21*x^2-7*q^22+339*q^21*x+419*q^20*x^2-43*q^19*x^3+8*q^21+171*q^20*x+3*q^19*x^2-214*q^18*x^3+22*q^20+5*q^19*x-122*q^18*x^2-458*q^17*x^3+35*q^19-126*q^18*x+24*q^17*x^2-705*q^16*x^3+46*q^18-201*q^17*x+379*q^16*x^2-889*q^15*x^3+48*q^17-166*q^16*x+833*q^15*x^2-967*q^14*x^3+43*q^16-39*q^15*x+1260*q^14*x^2-932*q^13*x^3+31*q^15+138*q^14*x+1553*q^13*x^2-809*q^12*x^3+26*q^14+279*q^13*x+1661*q^12*x^2-639*q^11*x^3+16*q^13+351*q^12*x+1595*q^11*x^2-462*q^10*x^3+2*q^12+351*q^11*x+1399*q^10*x^2-304*q^9*x^3-16*q^11+302*q^10*x+1127*q^9*x^2-177*q^8*x^3-31*q^10+224*q^9*x+828*q^8*x^2-86*q^7*x^3-45*q^9+142*q^8*x+554*q^7*x^2-32*q^6*x^3-61*q^8+74*q^7*x+337*q^6*x^2-8*q^5*x^3-70*q^7+27*q^6*x+185*q^5*x^2-q^4*x^3-70*q^6+2*q^5*x+87*q^4*x^2-57*q^5-7*q^4*x+32*q^3*x^2-43*q^4-5*q^3*x+8*q^2*x^2-29*q^3-2*q^2*x+q*x^2-19*q^2-9*q-3)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^3-q-1)/(q^4+1)/q^9/x^3
+N1(0,4,2,-2)/q^3*(q^26*x^2+7*q^25*x^2+22*q^24*x^2-q^24*x+42*q^23*x^2-5*q^23*x+55*q^22*x^2-15*q^22*x+52*q^21*x^2-q^22-32*q^21*x+33*q^20*x^2-2*q^21-51*q^20*x-4*q^20-65*q^19*x-47*q^18*x^2-6*q^19-71*q^18*x-107*q^17*x^2-7*q^18-63*q^17*x-178*q^16*x^2-7*q^17-33*q^16*x-253*q^15*x^2-9*q^16+20*q^15*x-315*q^14*x^2-6*q^15+97*q^14*x-347*q^13*x^2+2*q^14+182*q^13*x-346*q^12*x^2+15*q^13+277*q^12*x-319*q^11*x^2+23*q^12+354*q^11*x-274*q^10*x^2+34*q^11+407*q^10*x-220*q^9*x^2+43*q^10+418*q^9*x-164*q^8*x^2+51*q^9+397*q^8*x-109*q^7*x^2+49*q^8+342*q^7*x-60*q^6*x^2+44*q^7+267*q^6*x-25*q^5*x^2+37*q^6+187*q^5*x-7*q^4*x^2+31*q^5+116*q^4*x-q^3*x^2+21*q^4+61*q^3*x+10*q^3+25*q^2*x+2*q^2+7*q*x+x)/(q^2+1)/(q^2+2*q+1)/(q^6+q^4+q^2+1)/(q+1)/(q^7-q^5-q^4+q^3-q-1)/x^2
+N1(0,4,8,4)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*q^11*(q^2+q+1)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/x^2
+N1(0,6,2,2)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+429*q^43*x^2-35*q^43*x+883*q^42*x^2-q^43-110*q^42*x+1511*q^41*x^2-4*q^42-275*q^41*x+2182*q^40*x^2-8*q^41-575*q^40*x+2657*q^39*x^2-11*q^40-1039*q^39*x+2649*q^38*x^2-12*q^39-1653*q^38*x+1909*q^37*x^2-21*q^38-2336*q^37*x+290*q^36*x^2-69*q^37-2936*q^36*x-2222*q^35*x^2-204*q^36-3238*q^35*x-5510*q^34*x^2-440*q^35-3017*q^34*x-9348*q^33*x^2-760*q^34-2072*q^33*x-13429*q^32*x^2-1062*q^33-281*q^32*x-17422*q^31*x^2-1215*q^32+2370*q^31*x-21054*q^30*x^2-1111*q^31+5763*q^30*x-24170*q^29*x^2-727*q^30+9615*q^29*x-26731*q^28*x^2-97*q^29+13573*q^28*x-28768*q^27*x^2+652*q^28+17245*q^27*x-30318*q^26*x^2+1420*q^27+20347*q^26*x-31379*q^25*x^2+2107*q^26+22686*q^25*x-31898*q^24*x^2+2699*q^25+24396*q^24*x-31769*q^23*x^2+3185*q^24+25643*q^23*x-30844*q^22*x^2+3625*q^23+26610*q^22*x-28993*q^21*x^2+3992*q^22+27228*q^21*x-26198*q^20*x^2+4297*q^21+27476*q^20*x-22622*q^19*x^2+4557*q^20+27135*q^19*x-18595*q^18*x^2+4836*q^19+26053*q^18*x-14509*q^17*x^2+5077*q^18+23995*q^17*x-10704*q^16*x^2+5192*q^17+21020*q^16*x-7416*q^15*x^2+5057*q^16+17320*q^15*x-4785*q^14*x^2+4651*q^15+13368*q^14*x-2865*q^13*x^2+3993*q^14+9584*q^13*x-1618*q^12*x^2+3188*q^13+6376*q^12*x-912*q^11*x^2+2350*q^12+3927*q^11*x-556*q^10*x^2+1600*q^11+2276*q^10*x-371*q^9*x^2+1023*q^10+1285*q^9*x-247*q^8*x^2+644*q^9+763*q^8*x-147*q^7*x^2+427*q^8+506*q^7*x-72*q^6*x^2+305*q^7+360*q^6*x-27*q^5*x^2+223*q^6+246*q^5*x-7*q^4*x^2+151*q^5+147*q^4*x-q^3*x^2+89*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/x/(q^3+q^2+q+1)/(q^4+1)/(q^6+q^4+q^2+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^3-q-1)/q^12
-N1(0,6,6,2)*(q^42*x^3+8*q^41*x^3+33*q^40*x^3-q^40*x^2+89*q^39*x^3-4*q^39*x^2+172*q^38*x^3-13*q^38*x^2+255*q^37*x^3-38*q^37*x^2+298*q^36*x^3-89*q^36*x^2+264*q^35*x^3+q^36*x-165*q^35*x^2+130*q^34*x^3-q^35*x-255*q^34*x^2-114*q^33*x^3-q^35-14*q^34*x-343*q^33*x^2-459*q^32*x^3-2*q^34-46*q^33*x-400*q^32*x^2-873*q^31*x^3-q^33-87*q^32*x-377*q^31*x^2-1308*q^30*x^3+3*q^32-120*q^31*x-239*q^30*x^2-1706*q^29*x^3+11*q^31-134*q^30*x+45*q^29*x^2-2000*q^28*x^3+14*q^30-117*q^29*x+445*q^28*x^2-2132*q^27*x^3+10*q^29-69*q^28*x+946*q^27*x^2-2077*q^26*x^3-4*q^28+13*q^27*x+1470*q^26*x^2-1845*q^25*x^3-21*q^27+120*q^26*x+1953*q^25*x^2-1481*q^24*x^3-31*q^26+249*q^25*x+2277*q^24*x^2-1051*q^23*x^3-29*q^25+379*q^24*x+2386*q^23*x^2-611*q^22*x^3-17*q^24+470*q^23*x+2228*q^22*x^2-201*q^21*x^3-5*q^23+501*q^22*x+1849*q^21*x^2+142*q^20*x^3+3*q^22+472*q^21*x+1322*q^20*x^2+388*q^19*x^3+9*q^21+399*q^20*x+763*q^19*x^2+530*q^18*x^3+19*q^20+293*q^19*x+235*q^18*x^2+584*q^17*x^3+31*q^19+155*q^18*x-184*q^17*x^2+576*q^16*x^3+36*q^18+q^17*x-470*q^16*x^2+528*q^15*x^3+31*q^17-130*q^16*x-603*q^15*x^2+453*q^14*x^3+17*q^16-204*q^15*x-628*q^14*x^2+363*q^13*x^3-2*q^15-213*q^14*x-580*q^13*x^2+272*q^12*x^3-14*q^14-182*q^13*x-508*q^12*x^2+192*q^11*x^3-17*q^13-138*q^12*x-426*q^11*x^2+128*q^10*x^3-13*q^12-101*q^11*x-341*q^10*x^2+79*q^9*x^3-11*q^11-73*q^10*x-257*q^9*x^2+43*q^8*x^3-11*q^10-51*q^9*x-183*q^8*x^2+19*q^7*x^3-12*q^9-34*q^8*x-124*q^7*x^2+6*q^6*x^3-13*q^8-24*q^7*x-78*q^6*x^2+q^5*x^3-15*q^7-20*q^6*x-43*q^5*x^2-17*q^6-16*q^5*x-19*q^4*x^2-16*q^5-10*q^4*x-6*q^3*x^2-13*q^4-4*q^3*x-q^2*x^2-9*q^3-q^2*x-6*q^2-3*q-1)/q^8/(q^7-q^5-q^4+q^3-q-1)/(q^4+1)/(q^2+2*q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)^2/x^3
+N1(0,8,6,4)*(q^26*x^2+6*q^25*x^2+17*q^24*x^2+31*q^23*x^2-q^23*x+41*q^22*x^2-6*q^22*x+41*q^21*x^2-18*q^21*x+29*q^20*x^2-31*q^20*x+4*q^19*x^2-40*q^19*x-35*q^18*x^2-3*q^19-48*q^18*x-85*q^17*x^2-10*q^18-54*q^17*x-140*q^16*x^2-16*q^17-44*q^16*x-195*q^15*x^2-18*q^16-14*q^15*x-243*q^14*x^2-16*q^15+29*q^14*x-273*q^13*x^2-9*q^14+82*q^13*x-278*q^12*x^2+3*q^13+145*q^12*x-259*q^11*x^2+15*q^12+211*q^11*x-222*q^10*x^2+26*q^11+258*q^10*x-177*q^9*x^2+39*q^10+280*q^9*x-133*q^8*x^2+51*q^9+273*q^8*x-92*q^7*x^2+56*q^8+247*q^7*x-54*q^6*x^2+52*q^7+201*q^6*x-24*q^5*x^2+43*q^6+149*q^5*x-7*q^4*x^2+33*q^5+98*q^4*x-q^3*x^2+23*q^4+55*q^3*x+13*q^3+24*q^2*x+5*q^2+7*q*x+q+x)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^3+q^2+q+1)/(q^3-q-1)/(q^4+1)/q^2/x^2/(q+1)
-N1(0,10,6,2)*(q^12+2*q^11-q^10-11*q^9-20*q^8-20*q^7-6*q^6+16*q^5+29*q^4+30*q^3+19*q^2+9*q+2)*q^4/(q^5-q^2-q-1)/(q^4+1)/(q^2+1)/(q^2+2*q+1)/x/(q+1)
-N1(4,4,0,-2)*(q^45*x^3+10*q^44*x^3+50*q^43*x^3-2*q^43*x^2+168*q^42*x^3-18*q^42*x^2+429*q^41*x^3-84*q^41*x^2+887*q^40*x^3-268*q^40*x^2+1540*q^39*x^3+4*q^40*x-654*q^39*x^2+2286*q^38*x^3+26*q^39*x-1297*q^38*x^2+2909*q^37*x^3+q^39+91*q^38*x-2169*q^37*x^2+3109*q^36*x^3+4*q^38+228*q^37*x-3121*q^36*x^2+2566*q^35*x^3+7*q^37+444*q^36*x-3892*q^35*x^2+1012*q^34*x^3+7*q^36+706*q^35*x-4174*q^34*x^2-1711*q^33*x^3+4*q^35+934*q^34*x-3681*q^33*x^2-5612*q^32*x^3+13*q^34+1017*q^33*x-2195*q^32*x^2-10520*q^31*x^3+65*q^33+833*q^32*x+441*q^31*x^2-16063*q^30*x^3+188*q^32+325*q^31*x+4304*q^30*x^2-21688*q^29*x^3+371*q^31-511*q^30*x+9357*q^29*x^2-26739*q^28*x^3+559*q^30-1582*q^29*x+15359*q^28*x^2-30595*q^27*x^3+655*q^29-2776*q^28*x+21820*q^27*x^2-32816*q^26*x^3+581*q^28-3944*q^27*x+28103*q^26*x^2-33231*q^25*x^3+309*q^27-4974*q^26*x+33502*q^25*x^2-31929*q^24*x^3-95*q^26-5684*q^25*x+37493*q^24*x^2-29189*q^23*x^3-543*q^25-5985*q^24*x+39680*q^23*x^2-25404*q^22*x^3-934*q^24-5782*q^23*x+39993*q^22*x^2-21027*q^21*x^3-1252*q^23-5191*q^22*x+38426*q^21*x^2-16532*q^20*x^3-1495*q^22-4361*q^21*x+35259*q^20*x^2-12351*q^19*x^3-1683*q^21-3630*q^20*x+30799*q^19*x^2-8793*q^18*x^3-1784*q^20-3169*q^19*x+25628*q^18*x^2-5988*q^17*x^3-1789*q^19-3085*q^18*x+20265*q^17*x^2-3905*q^16*x^3-1689*q^18-3211*q^17*x+15272*q^16*x^2-2429*q^15*x^3-1544*q^17-3366*q^16*x+10943*q^15*x^2-1436*q^14*x^3-1414*q^16-3336*q^15*x+7443*q^14*x^2-818*q^13*x^3-1343*q^15-3079*q^14*x+4750*q^13*x^2-472*q^12*x^3-1300*q^14-2612*q^13*x+2830*q^12*x^2-294*q^11*x^3-1228*q^13-2029*q^12*x+1593*q^11*x^2-195*q^10*x^3-1067*q^12-1403*q^11*x+904*q^10*x^2-123*q^9*x^3-818*q^11-830*q^10*x+570*q^9*x^2-65*q^8*x^3-537*q^10-392*q^9*x+406*q^8*x^2-26*q^7*x^3-302*q^9-140*q^8*x+290*q^7*x^2-7*q^6*x^3-160*q^8-54*q^7*x+181*q^6*x^2-q^5*x^3-104*q^7-61*q^6*x+90*q^5*x^2-91*q^6-84*q^5*x+33*q^4*x^2-80*q^5-80*q^4*x+8*q^3*x^2-58*q^4-53*q^3*x+q^2*x^2-33*q^3-24*q^2*x-15*q^2-7*q*x-5*q-x-1)/q^5/x/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^4+1)/(q^3-q-1)/(q^2+1)
-N1(4,4,2,-2)*(3*q^42*x^3+13*q^41*x^3-2*q^41*x^2+35*q^40*x^3-12*q^40*x^2+69*q^39*x^3-38*q^39*x^2+109*q^38*x^3-q^39*x-81*q^38*x^2+140*q^37*x^3-131*q^37*x^2+141*q^36*x^3+8*q^37*x-159*q^36*x^2+93*q^35*x^3+23*q^36*x-148*q^35*x^2-15*q^34*x^3+45*q^35*x-79*q^34*x^2-184*q^33*x^3+52*q^34*x+38*q^33*x^2-407*q^32*x^3+3*q^34+37*q^33*x+195*q^32*x^2-659*q^31*x^3+10*q^33-15*q^32*x+362*q^31*x^2-895*q^30*x^3+21*q^32-82*q^31*x+544*q^30*x^2-1062*q^29*x^3+31*q^31-158*q^30*x+701*q^29*x^2-1116*q^28*x^3+29*q^30-216*q^29*x+819*q^28*x^2-1032*q^27*x^3+12*q^29-256*q^28*x+835*q^27*x^2-808*q^26*x^3-26*q^28-252*q^27*x+746*q^26*x^2-471*q^25*x^3-67*q^27-195*q^26*x+553*q^25*x^2-80*q^24*x^3-105*q^26-64*q^25*x+301*q^24*x^2+294*q^23*x^3-123*q^25+118*q^24*x+17*q^23*x^2+585*q^22*x^3-121*q^24+343*q^23*x-249*q^22*x^2+747*q^21*x^3-98*q^23+536*q^22*x-458*q^21*x^2+760*q^20*x^3-46*q^22+671*q^21*x-565*q^20*x^2+636*q^19*x^3+26*q^21+698*q^20*x-561*q^19*x^2+410*q^18*x^3+111*q^20+616*q^19*x-420*q^18*x^2+132*q^17*x^3+181*q^19+418*q^18*x-165*q^17*x^2-139*q^16*x^3+223*q^18+147*q^17*x+164*q^16*x^2-354*q^15*x^3+219*q^17-138*q^16*x+500*q^15*x^2-486*q^14*x^3+177*q^16-378*q^15*x+788*q^14*x^2-530*q^13*x^3+106*q^15-538*q^14*x+983*q^13*x^2-496*q^12*x^3+26*q^14-602*q^13*x+1057*q^12*x^2-409*q^11*x^3-62*q^13-582*q^12*x+1023*q^11*x^2-302*q^10*x^3-132*q^12-493*q^11*x+905*q^10*x^2-202*q^9*x^3-183*q^11-368*q^10*x+736*q^9*x^2-121*q^8*x^3-193*q^10-244*q^9*x+546*q^8*x^2-62*q^7*x^3-186*q^9-145*q^8*x+369*q^7*x^2-25*q^6*x^3-157*q^8-78*q^7*x+228*q^6*x^2-7*q^5*x^3-127*q^7-32*q^6*x+128*q^5*x^2-q^4*x^3-90*q^6-9*q^5*x+63*q^4*x^2-60*q^5+25*q^3*x^2-34*q^4+7*q^2*x^2-19*q^3+q*x^2-9*q^2-4*q-1)/q^6/x^2/(q^7-q^5-q^4+q^3-q-1)/(q^6+q^4+q^2+1)/(q^2+2*q+1)/(q^3+q^2+q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N1(4,4,4,2)*(q^48*x^4+4*q^47*x^4+13*q^46*x^4+2*q^46*x^3+33*q^45*x^4+10*q^45*x^3+68*q^44*x^4+26*q^44*x^3+112*q^43*x^4+q^44*x^2+44*q^43*x^3+150*q^42*x^4+46*q^42*x^3+165*q^41*x^4-8*q^42*x^2+9*q^41*x^3+144*q^40*x^4-24*q^41*x^2-81*q^40*x^3+79*q^39*x^4-55*q^40*x^2-222*q^39*x^3-33*q^38*x^4-79*q^39*x^2-398*q^38*x^3-189*q^37*x^4-2*q^39*x-98*q^38*x^2-571*q^37*x^3-389*q^36*x^4-6*q^38*x-85*q^37*x^2-687*q^36*x^3-634*q^35*x^4-13*q^37*x-57*q^36*x^2-693*q^35*x^3-917*q^34*x^4-21*q^36*x-8*q^35*x^2-541*q^34*x^3-1215*q^33*x^4-27*q^35*x+63*q^34*x^2-201*q^33*x^3-1496*q^32*x^4-28*q^34*x+158*q^33*x^2+317*q^32*x^3-1735*q^31*x^4-15*q^33*x+265*q^32*x^2+949*q^31*x^3-1914*q^30*x^4-q^33+16*q^32*x+350*q^31*x^2+1600*q^30*x^3-2009*q^29*x^4-4*q^32+64*q^31*x+387*q^30*x^2+2166*q^29*x^3-1999*q^28*x^4-8*q^31+118*q^30*x+346*q^29*x^2+2567*q^28*x^3-1874*q^27*x^4-10*q^30+157*q^29*x+229*q^28*x^2+2753*q^27*x^3-1635*q^26*x^4-4*q^29+156*q^28*x+59*q^27*x^2+2690*q^26*x^3-1295*q^25*x^4+13*q^28+103*q^27*x-114*q^26*x^2+2394*q^25*x^3-891*q^24*x^4+34*q^27+10*q^26*x-252*q^25*x^2+1930*q^24*x^3-472*q^23*x^4+47*q^26-94*q^25*x-317*q^24*x^2+1374*q^23*x^3-85*q^22*x^4+44*q^25-178*q^24*x-286*q^23*x^2+792*q^22*x^3+228*q^21*x^4+28*q^24-231*q^23*x-130*q^22*x^2+246*q^21*x^3+442*q^20*x^4+11*q^23-252*q^22*x+88*q^21*x^2-221*q^20*x^3+555*q^19*x^4-232*q^21*x+335*q^20*x^2-597*q^19*x^3+579*q^18*x^4-10*q^21-169*q^20*x+537*q^19*x^2-868*q^18*x^3+528*q^17*x^4-26*q^20-64*q^19*x+666*q^18*x^2-1011*q^17*x^3+426*q^16*x^4-48*q^19+73*q^18*x+661*q^17*x^2-1027*q^16*x^3+308*q^15*x^4-68*q^18+201*q^17*x+541*q^16*x^2-943*q^15*x^3+203*q^14*x^4-72*q^17+268*q^16*x+348*q^15*x^2-791*q^14*x^3+121*q^13*x^4-54*q^16+254*q^15*x+160*q^14*x^2-603*q^13*x^3+62*q^12*x^4-27*q^15+186*q^14*x+19*q^13*x^2-416*q^12*x^3+25*q^11*x^4-6*q^14+103*q^13*x-57*q^12*x^2-260*q^11*x^3+7*q^10*x^4+9*q^13+35*q^12*x-87*q^11*x^2-145*q^10*x^3+q^9*x^4+25*q^12-3*q^11*x-86*q^10*x^2-69*q^9*x^3+43*q^11-13*q^10*x-65*q^9*x^2-26*q^8*x^3+59*q^10-9*q^9*x-35*q^8*x^2-7*q^7*x^3+71*q^9-q^8*x-12*q^7*x^2-q^6*x^3+78*q^8+9*q^7*x-2*q^6*x^2+77*q^7+17*q^6*x+67*q^6+18*q^5*x+52*q^5+12*q^4*x+37*q^4+5*q^3*x+24*q^3+q^2*x+13*q^2+5*q+1)/x^3/(q^7-q^5-q^4+q^3-q-1)/(q^6+q^4+q^2+1)/(q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/q^14/(q^3+q^2+q+1)
-N1(4,4,6,2)*(q^42*x^4+2*q^41*x^4+4*q^40*x^4+q^40*x^3+10*q^39*x^4+2*q^39*x^3+29*q^38*x^4+3*q^38*x^3+68*q^37*x^4+2*q^37*x^3+118*q^36*x^4+q^37*x^2-9*q^36*x^3+157*q^35*x^4+q^36*x^2-35*q^35*x^3+160*q^34*x^4+q^35*x^2-85*q^34*x^3+113*q^33*x^4+q^35*x-2*q^34*x^2-149*q^33*x^3+10*q^32*x^4+q^34*x-10*q^33*x^2-225*q^32*x^3-149*q^31*x^4-27*q^32*x^2-305*q^31*x^3-356*q^30*x^4-2*q^32*x-51*q^31*x^2-359*q^30*x^3-594*q^29*x^4-7*q^31*x-60*q^30*x^2-344*q^29*x^3-836*q^28*x^4-6*q^30*x-42*q^29*x^2-210*q^28*x^3-1046*q^27*x^4-5*q^29*x+24*q^28*x^2+48*q^27*x^3-1181*q^26*x^4-q^29+3*q^28*x+112*q^27*x^2+418*q^26*x^3-1208*q^25*x^4-q^28+13*q^27*x+219*q^26*x^2+869*q^25*x^3-1125*q^24*x^4+32*q^26*x+313*q^25*x^2+1350*q^24*x^3-956*q^23*x^4+2*q^26+55*q^25*x+373*q^24*x^2+1795*q^23*x^3-740*q^22*x^4+6*q^25+74*q^24*x+371*q^23*x^2+2130*q^22*x^3-511*q^21*x^4+5*q^24+80*q^23*x+275*q^22*x^2+2305*q^21*x^3-291*q^20*x^4+4*q^23+61*q^22*x+72*q^21*x^2+2285*q^20*x^3-98*q^19*x^4-2*q^22+26*q^21*x-217*q^20*x^2+2068*q^19*x^3+46*q^18*x^4-5*q^21-28*q^20*x-555*q^19*x^2+1705*q^18*x^3+124*q^17*x^4-8*q^20-87*q^19*x-871*q^18*x^2+1266*q^17*x^3+143*q^16*x^4-6*q^19-142*q^18*x-1123*q^17*x^2+826*q^16*x^3+127*q^15*x^4-6*q^18-193*q^17*x-1253*q^16*x^2+437*q^15*x^3+99*q^14*x^4-5*q^17-229*q^16*x-1255*q^15*x^2+134*q^14*x^3+69*q^13*x^4-4*q^16-234*q^15*x-1121*q^14*x^2-76*q^13*x^3+41*q^12*x^4+q^15-209*q^14*x-885*q^13*x^2-196*q^12*x^3+19*q^11*x^4+5*q^14-162*q^13*x-601*q^12*x^2-236*q^11*x^3+6*q^10*x^4+11*q^13-120*q^12*x-327*q^11*x^2-217*q^10*x^3+q^9*x^4+10*q^12-75*q^11*x-99*q^10*x^2-169*q^9*x^3+9*q^11-39*q^10*x+65*q^9*x^2-118*q^8*x^3+4*q^10-3*q^9*x+153*q^8*x^2-75*q^7*x^3+q^9+17*q^8*x+173*q^7*x^2-42*q^6*x^3-2*q^8+25*q^7*x+150*q^6*x^2-19*q^5*x^3-3*q^7+21*q^6*x+112*q^5*x^2-6*q^4*x^3-3*q^6+17*q^5*x+74*q^4*x^2-q^3*x^3-3*q^5+13*q^4*x+42*q^3*x^2-2*q^4+9*q^3*x+19*q^2*x^2-q^3+4*q^2*x+6*q*x^2+q*x+x^2)/(q+1)/q^7/x^3/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
-N1(4,4,6,4)*(q^45*x^4+7*q^44*x^4+20*q^43*x^4+40*q^42*x^4-q^42*x^3+60*q^41*x^4-6*q^41*x^3+70*q^40*x^4-18*q^40*x^3+65*q^39*x^4-35*q^39*x^3+41*q^38*x^4+q^39*x^2-59*q^38*x^3-4*q^37*x^4-q^38*x^2-81*q^37*x^3-71*q^36*x^4-8*q^37*x^2-102*q^36*x^3-160*q^35*x^4+q^37*x-18*q^36*x^2-110*q^35*x^3-264*q^34*x^4+2*q^36*x-33*q^35*x^2-94*q^34*x^3-368*q^33*x^4+q^35*x-44*q^34*x^2-44*q^33*x^3-460*q^32*x^4-47*q^33*x^2+44*q^32*x^3-532*q^31*x^4-7*q^33*x-33*q^32*x^2+161*q^31*x^3-573*q^30*x^4-10*q^32*x-11*q^31*x^2+291*q^30*x^3-578*q^29*x^4-12*q^31*x+31*q^30*x^2+422*q^29*x^3-551*q^28*x^4-q^31-6*q^30*x+76*q^29*x^2+532*q^28*x^3-495*q^27*x^4-2*q^30+5*q^29*x+121*q^28*x^2+603*q^27*x^3-418*q^26*x^4-q^29+18*q^28*x+156*q^27*x^2+629*q^26*x^3-330*q^25*x^4+25*q^27*x+169*q^26*x^2+621*q^25*x^3-238*q^24*x^4+6*q^27+25*q^26*x+158*q^25*x^2+577*q^24*x^3-149*q^23*x^4+8*q^26+21*q^25*x+127*q^24*x^2+510*q^23*x^3-72*q^22*x^4+10*q^25+7*q^24*x+74*q^23*x^2+433*q^22*x^3-12*q^21*x^4+5*q^24-5*q^23*x+9*q^22*x^2+359*q^21*x^3+30*q^20*x^4-15*q^22*x-51*q^21*x^2+284*q^20*x^3+54*q^19*x^4-6*q^22-28*q^21*x-95*q^20*x^2+215*q^19*x^3+62*q^18*x^4-6*q^21-37*q^20*x-122*q^19*x^2+145*q^18*x^3+58*q^17*x^4-6*q^20-40*q^19*x-127*q^18*x^2+73*q^17*x^3+48*q^16*x^4-7*q^19-35*q^18*x-118*q^17*x^2+6*q^16*x^3+36*q^15*x^4-8*q^18-19*q^17*x-105*q^16*x^2-48*q^15*x^3+24*q^14*x^4-7*q^17+q^16*x-93*q^15*x^2-83*q^14*x^3+13*q^13*x^4-5*q^16+17*q^15*x-73*q^14*x^2-99*q^13*x^3+5*q^12*x^4+q^15+17*q^14*x-48*q^13*x^2-97*q^12*x^3+q^11*x^4+6*q^14+7*q^13*x-20*q^12*x^2-82*q^11*x^3+7*q^13-9*q^12*x+10*q^11*x^2-61*q^10*x^3+5*q^12-17*q^11*x+35*q^10*x^2-41*q^9*x^3+2*q^11-16*q^10*x+50*q^9*x^2-25*q^8*x^3+3*q^10-9*q^9*x+51*q^8*x^2-13*q^7*x^3+3*q^9-4*q^8*x+45*q^7*x^2-5*q^6*x^3+6*q^8-q^7*x+35*q^6*x^2-q^5*x^3+6*q^7+3*q^6*x+24*q^5*x^2+9*q^6+6*q^5*x+13*q^4*x^2+8*q^5+6*q^4*x+5*q^3*x^2+8*q^4+3*q^3*x+q^2*x^2+5*q^3+q^2*x+4*q^2+2*q+1)/(q+1)/(q^7-q^5-q^4+q^3-q-1)/x^3/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)/(q^6+q^4+q^2+1)/q^8
-N1(4,6,0,2)/q^9*(q^47*x^2+10*q^46*x^2+49*q^45*x^2-q^45*x+158*q^44*x^2-8*q^44*x+381*q^43*x^2-34*q^43*x+735*q^42*x^2-q^43-102*q^42*x+1179*q^41*x^2-4*q^42-242*q^41*x+1605*q^40*x^2-7*q^41-481*q^40*x+1860*q^39*x^2-7*q^40-831*q^39*x+1789*q^38*x^2-6*q^39-1274*q^38*x+1277*q^37*x^2-18*q^38-1748*q^37*x+264*q^36*x^2-70*q^37-2151*q^36*x-1259*q^35*x^2-193*q^36-2355*q^35*x-3260*q^34*x^2-377*q^35-2241*q^34*x-5683*q^33*x^2-589*q^34-1701*q^33*x-8468*q^32*x^2-762*q^33-657*q^32*x-11569*q^31*x^2-827*q^32+920*q^31*x-14960*q^30*x^2-736*q^31+3008*q^30*x-18615*q^29*x^2-510*q^30+5521*q^29*x-22463*q^28*x^2-185*q^29+8349*q^28*x-26350*q^27*x^2+161*q^28+11371*q^27*x-30026*q^26*x^2+513*q^27+14548*q^26*x-33162*q^25*x^2+881*q^26+17829*q^25*x-35390*q^24*x^2+1340*q^25+21221*q^24*x-36365*q^23*x^2+1904*q^24+24583*q^23*x-35842*q^22*x^2+2595*q^23+27730*q^22*x-33763*q^21*x^2+3360*q^22+30254*q^21*x-30306*q^20*x^2+4171*q^21+31824*q^20*x-25859*q^19*x^2+4949*q^20+32029*q^19*x-20931*q^18*x^2+5637*q^19+30749*q^18*x-16034*q^17*x^2+6093*q^18+27957*q^17*x-11589*q^16*x^2+6229*q^17+24007*q^16*x-7875*q^15*x^2+5961*q^16+19326*q^15*x-5021*q^14*x^2+5338*q^15+14565*q^14*x-3017*q^13*x^2+4449*q^14+10221*q^13*x-1742*q^12*x^2+3459*q^13+6700*q^12*x-1008*q^11*x^2+2510*q^12+4113*q^11*x-614*q^10*x^2+1714*q^11+2417*q^10*x-396*q^9*x^2+1121*q^10+1408*q^9*x-254*q^8*x^2+726*q^9+859*q^8*x-148*q^7*x^2+485*q^8+564*q^7*x-72*q^6*x^2+338*q^7+385*q^6*x-27*q^5*x^2+238*q^6+253*q^5*x-7*q^4*x^2+156*q^5+148*q^4*x-q^3*x^2+90*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/(q^4+2*q^2+1)/(q^2+2*q+1)^2/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^2+1)/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)
+N1(4,6,0,4)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/q^9/(q+1)/(q^2+1)/(q^3+q^2+q+1)/(q^9-q^6-q^4-q^2-q-1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^4+1)
+N1(4,6,2,2)*(q^52*x^3+7*q^51*x^3+27*q^50*x^3-2*q^50*x^2+74*q^49*x^3-14*q^49*x^2+158*q^48*x^3-53*q^48*x^2+277*q^47*x^3-144*q^47*x^2+413*q^46*x^3+4*q^47*x-315*q^46*x^2+535*q^45*x^3+25*q^46*x-594*q^45*x^2+603*q^44*x^3+q^46+76*q^45*x-1000*q^44*x^2+573*q^43*x^3+3*q^45+170*q^44*x-1523*q^43*x^2+402*q^42*x^3+q^44+318*q^43*x-2101*q^42*x^2+48*q^41*x^3-5*q^43+538*q^42*x-2607*q^41*x^2-526*q^40*x^3-12*q^42+840*q^41*x-2848*q^40*x^2-1337*q^39*x^3-12*q^41+1210*q^40*x-2581*q^39*x^2-2367*q^38*x^3+q^40+1609*q^39*x-1557*q^38*x^2-3563*q^37*x^3+29*q^39+1966*q^38*x+400*q^37*x^2-4846*q^36*x^3+77*q^38+2186*q^37*x+3333*q^36*x^2-6117*q^35*x^3+154*q^37+2134*q^36*x+7142*q^35*x^2-7269*q^34*x^3+280*q^36+1669*q^35*x+11623*q^34*x^2-8213*q^33*x^3+438*q^35+689*q^34*x+16538*q^33*x^2-8891*q^32*x^3+604*q^34-852*q^33*x+21655*q^32*x^2-9260*q^31*x^3+719*q^33-2939*q^32*x+26764*q^31*x^2-9284*q^30*x^3+714*q^32-5505*q^31*x+31693*q^30*x^2-8955*q^29*x^3+534*q^31-8454*q^30*x+36304*q^29*x^2-8315*q^28*x^3+197*q^30-11655*q^29*x+40457*q^28*x^2-7454*q^27*x^3-251*q^29-14967*q^28*x+43998*q^27*x^2-6478*q^26*x^3-712*q^28-18264*q^27*x+46758*q^26*x^2-5463*q^25*x^3-1150*q^27-21510*q^26*x+48537*q^25*x^2-4446*q^24*x^3-1569*q^26-24663*q^25*x+49099*q^24*x^2-3464*q^23*x^3-2047*q^25-27744*q^24*x+48213*q^23*x^2-2577*q^22*x^3-2608*q^24-30648*q^23*x+45737*q^22*x^2-1840*q^21*x^3-3283*q^23-33230*q^22*x+41722*q^21*x^2-1267*q^20*x^3-4024*q^22-35120*q^21*x+36465*q^20*x^2-833*q^19*x^3-4795*q^21-36024*q^20*x+30452*q^19*x^2-506*q^18*x^3-5511*q^20-35560*q^19*x+24230*q^18*x^2-270*q^17*x^3-6117*q^19-33627*q^18*x+18290*q^17*x^2-119*q^16*x^3-6484*q^18-30217*q^17*x+13020*q^16*x^2-40*q^15*x^3-6542*q^17-25713*q^16*x+8688*q^15*x^2-9*q^14*x^3-6216*q^16-20560*q^15*x+5419*q^14*x^2-q^13*x^3-5549*q^15-15406*q^14*x+3177*q^13*x^2-4614*q^14-10740*q^13*x+1791*q^12*x^2-3568*q^13-6976*q^12*x+1018*q^11*x^2-2563*q^12-4233*q^11*x+615*q^10*x^2-1730*q^11-2457*q^10*x+396*q^9*x^2-1123*q^10-1417*q^9*x+254*q^8*x^2-726*q^9-860*q^8*x+148*q^7*x^2-485*q^8-564*q^7*x+72*q^6*x^2-338*q^7-385*q^6*x+27*q^5*x^2-238*q^6-253*q^5*x+7*q^4*x^2-156*q^5-148*q^4*x+q^3*x^2-90*q^4-72*q^3*x-43*q^3-27*q^2*x-17*q^2-7*q*x-5*q-x-1)/x/(q^9-q^6-q^4-q^2-q-1)/(q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q+1)^2/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/q^16
+N1(-4,-4,0,-2)*(q^44*x^3+3*q^43*x^3+7*q^42*x^3+13*q^41*x^3-q^41*x^2+21*q^40*x^3-3*q^40*x^2+35*q^39*x^3-6*q^39*x^2+63*q^38*x^3-q^39*x-12*q^38*x^2+107*q^37*x^3-q^38*x-19*q^37*x^2+153*q^36*x^3-4*q^37*x-34*q^36*x^2+169*q^35*x^3-4*q^36*x-62*q^35*x^2+124*q^34*x^3-9*q^35*x-105*q^34*x^2+6*q^33*x^3-8*q^34*x-154*q^33*x^2-180*q^32*x^3-15*q^33*x-191*q^32*x^2-424*q^31*x^3-q^33-17*q^32*x-201*q^31*x^2-704*q^30*x^3-3*q^32-37*q^31*x-166*q^30*x^2-983*q^29*x^3-3*q^31-36*q^30*x-66*q^29*x^2-1217*q^28*x^3-q^30-38*q^29*x+119*q^28*x^2-1356*q^27*x^3+6*q^29-5*q^28*x+375*q^27*x^2-1362*q^26*x^3+12*q^28+14*q^27*x+670*q^26*x^2-1229*q^25*x^3+16*q^27+63*q^26*x+970*q^25*x^2-992*q^24*x^3+12*q^26+84*q^25*x+1224*q^24*x^2-710*q^23*x^3+6*q^25+137*q^24*x+1390*q^23*x^2-444*q^22*x^3-3*q^24+159*q^23*x+1419*q^22*x^2-233*q^21*x^3-5*q^23+203*q^22*x+1310*q^21*x^2-94*q^20*x^3-5*q^22+195*q^21*x+1073*q^20*x^2-33*q^19*x^3-5*q^21+189*q^20*x+770*q^19*x^2-50*q^18*x^3-9*q^20+141*q^19*x+457*q^18*x^2-128*q^17*x^3-11*q^19+136*q^18*x+201*q^17*x^2-230*q^16*x^3-11*q^18+110*q^17*x+31*q^16*x^2-309*q^15*x^3-8*q^17+103*q^16*x-36*q^15*x^2-337*q^14*x^3-4*q^16+55*q^15*x-17*q^14*x^2-318*q^13*x^3-2*q^15+41*q^14*x+68*q^13*x^2-271*q^12*x^3-3*q^14+20*q^13*x+165*q^12*x^2-211*q^11*x^3-5*q^13+38*q^12*x+234*q^11*x^2-147*q^10*x^3-3*q^12+44*q^11*x+253*q^10*x^2-90*q^9*x^3+3*q^11+62*q^10*x+236*q^9*x^2-47*q^8*x^3+13*q^10+58*q^9*x+195*q^8*x^2-20*q^7*x^3+20*q^9+58*q^8*x+142*q^7*x^2-6*q^6*x^3+27*q^8+47*q^7*x+89*q^6*x^2-q^5*x^3+29*q^7+38*q^6*x+47*q^5*x^2+30*q^6+23*q^5*x+20*q^4*x^2+24*q^5+12*q^4*x+6*q^3*x^2+18*q^4+4*q^3*x+q^2*x^2+11*q^3+q^2*x+7*q^2+3*q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^4+1)/(q^2+2*q+1)/x^4/(q^2+1)^2/q^9
-N4(12,18,12,2)*q^3*(q^40*x^2-q^39*x^3+4*q^39*x^2-5*q^38*x^3+9*q^38*x^2-13*q^37*x^3+14*q^37*x^2-25*q^36*x^3-q^37*x+15*q^36*x^2-37*q^35*x^3-4*q^36*x+12*q^35*x^2-45*q^34*x^3-9*q^35*x+4*q^34*x^2-42*q^33*x^3-13*q^34*x-6*q^33*x^2-20*q^32*x^3-16*q^33*x-14*q^32*x^2+23*q^31*x^3-2*q^33-7*q^32*x-18*q^31*x^2+83*q^30*x^3-2*q^32+4*q^31*x-19*q^30*x^2+152*q^29*x^3-6*q^31+27*q^30*x-24*q^29*x^2+221*q^28*x^3-3*q^30+45*q^29*x-29*q^28*x^2+280*q^27*x^3-6*q^29+71*q^28*x-37*q^27*x^2+317*q^26*x^3+q^28+81*q^27*x-44*q^26*x^2+321*q^25*x^3+q^27+92*q^26*x-70*q^25*x^2+286*q^24*x^3+10*q^26+72*q^25*x-101*q^24*x^2+214*q^23*x^3+12*q^25+39*q^24*x-159*q^23*x^2+116*q^22*x^3+18*q^24-31*q^23*x-201*q^22*x^2+7*q^21*x^3+15*q^23-100*q^22*x-249*q^21*x^2-95*q^20*x^3+9*q^22-177*q^21*x-246*q^20*x^2-179*q^19*x^3-5*q^21-216*q^20*x-227*q^19*x^2-235*q^18*x^3-16*q^20-237*q^19*x-162*q^18*x^2-260*q^17*x^3-24*q^19-209*q^18*x-95*q^17*x^2-257*q^16*x^3-25*q^18-156*q^17*x-9*q^16*x^2-231*q^15*x^3-23*q^17-71*q^16*x+67*q^15*x^2-190*q^14*x^3-16*q^16+27*q^15*x+133*q^14*x^2-142*q^13*x^3-6*q^15+122*q^14*x+171*q^13*x^2-97*q^12*x^3+3*q^14+197*q^13*x+183*q^12*x^2-60*q^11*x^3+17*q^13+231*q^12*x+166*q^11*x^2-33*q^10*x^3+22*q^12+230*q^11*x+133*q^10*x^2-15*q^9*x^3+26*q^11+195*q^10*x+95*q^9*x^2-5*q^8*x^3+15*q^10+148*q^9*x+62*q^8*x^2-q^7*x^3+9*q^9+99*q^8*x+35*q^7*x^2-4*q^8+60*q^7*x+16*q^6*x^2-7*q^7+30*q^6*x+5*q^5*x^2-14*q^6+11*q^5*x+q^4*x^2-12*q^5+2*q^4*x-12*q^4-7*q^3-5*q^2-2*q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)/(q^2+2*q+1)/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)
+N2(8,6,6,4)*(q^13*x+q^12*x^2+q^12*x-q^12+q^11*x+q^10*x-q^10+q^9*x+q^9+q^8+q^7*x+q^7-q^6*x+q^6-2*q^4*x-q^4-2*q^2*x-q^2-x-1)/q^2*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^3-q-1)/(q^4+1)^2/(q^3+q^2+q+1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
-N2(8,6,8,4)*q^7*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*(q^2+q+1)/(q^2+1)/x^2/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)/(q^6+q^4+q^2+1)
+N2(8,8,6,2)/x/q^5*(q^46*x^3+8*q^45*x^3+30*q^44*x^3+80*q^43*x^3+q^43*x^2+161*q^42*x^3+3*q^42*x^2+261*q^41*x^3-q^41*x^2+352*q^40*x^3+q^41*x-33*q^40*x^2+402*q^39*x^3-q^40*x-108*q^39*x^2+368*q^38*x^3-13*q^39*x-245*q^38*x^2+198*q^37*x^3-51*q^38*x-426*q^37*x^2-146*q^36*x^3-q^38-127*q^37*x-632*q^36*x^2-661*q^35*x^3-4*q^37-217*q^36*x-781*q^35*x^2-1293*q^34*x^3-12*q^36-293*q^35*x-801*q^34*x^2-1972*q^33*x^3-21*q^35-285*q^34*x-604*q^33*x^2-2631*q^32*x^3-26*q^34-184*q^33*x-195*q^32*x^2-3198*q^31*x^3-18*q^33+41*q^32*x+458*q^31*x^2-3583*q^30*x^3+9*q^32+340*q^31*x+1283*q^30*x^2-3693*q^29*x^3+42*q^31+681*q^30*x+2250*q^29*x^2-3476*q^28*x^3+77*q^30+978*q^29*x+3177*q^28*x^2-2958*q^27*x^3+89*q^29+1176*q^28*x+3923*q^27*x^2-2240*q^26*x^3+88*q^28+1188*q^27*x+4308*q^26*x^2-1452*q^25*x^3+65*q^27+983*q^26*x+4273*q^25*x^2-697*q^24*x^3+37*q^26+562*q^25*x+3818*q^24*x^2-53*q^23*x^3+39*q^24*x+3051*q^23*x^2+426*q^22*x^3-47*q^24-517*q^23*x+2081*q^22*x^2+708*q^21*x^3-91*q^23-949*q^22*x+1053*q^21*x^2+794*q^20*x^3-132*q^22-1193*q^21*x+84*q^20*x^2+714*q^19*x^3-143*q^21-1162*q^20*x-673*q^19*x^2+525*q^18*x^3-131*q^20-868*q^19*x-1162*q^18*x^2+306*q^17*x^3-90*q^19-375*q^18*x-1369*q^17*x^2+124*q^16*x^3-44*q^18+194*q^17*x-1347*q^16*x^2+13*q^15*x^3+7*q^17+697*q^16*x-1166*q^15*x^2-30*q^14*x^3+42*q^16+1064*q^15*x-899*q^14*x^2-27*q^13*x^3+75*q^15+1260*q^14*x-629*q^13*x^2-3*q^12*x^3+90*q^14+1287*q^13*x-402*q^12*x^2+25*q^11*x^3+113*q^13+1175*q^12*x-252*q^11*x^2+47*q^10*x^3+113*q^12+971*q^11*x-169*q^10*x^2+57*q^9*x^3+119*q^11+725*q^10*x-130*q^9*x^2+52*q^8*x^3+100*q^10+493*q^9*x-109*q^8*x^2+36*q^7*x^3+90*q^9+302*q^8*x-93*q^7*x^2+18*q^6*x^3+67*q^8+172*q^7*x-77*q^6*x^2+6*q^5*x^3+56*q^7+82*q^6*x-58*q^5*x^2+q^4*x^3+38*q^6+32*q^5*x-37*q^4*x^2+27*q^5+7*q^4*x-18*q^3*x^2+14*q^4+q^3*x-6*q^2*x^2+9*q^3-q*x^2+5*q^2+3*q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^2+1)/(q^2+2*q+1)/(q^4+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
-N2(8,8,8,2)*(q^44*x^4+2*q^43*x^4+4*q^42*x^4+q^42*x^3+3*q^41*x^4+2*q^41*x^3+5*q^40*x^3-3*q^39*x^4+11*q^39*x^3-q^38*x^4+q^39*x^2+18*q^38*x^3+12*q^37*x^4+q^38*x^2+24*q^37*x^3+35*q^36*x^4+3*q^37*x^2+10*q^36*x^3+64*q^35*x^4+q^37*x+2*q^36*x^2-23*q^35*x^3+91*q^34*x^4+q^36*x-q^35*x^2-87*q^34*x^3+110*q^33*x^4+q^35*x-10*q^34*x^2-158*q^33*x^3+114*q^32*x^4-q^34*x-28*q^33*x^2-227*q^32*x^3+94*q^31*x^4-8*q^33*x-47*q^32*x^2-270*q^31*x^3+31*q^30*x^4-12*q^32*x-68*q^31*x^2-276*q^30*x^3-100*q^29*x^4-19*q^31*x-65*q^30*x^2-233*q^29*x^3-308*q^28*x^4-q^31-14*q^30*x-53*q^29*x^2-136*q^28*x^3-570*q^27*x^4-q^30-8*q^29*x-5*q^28*x^2+33*q^27*x^3-840*q^26*x^4-2*q^29+9*q^28*x+43*q^27*x^2+257*q^26*x^3-1065*q^25*x^4+21*q^27*x+101*q^26*x^2+516*q^25*x^3-1213*q^24*x^4+q^27+39*q^26*x+138*q^25*x^2+750*q^24*x^3-1267*q^23*x^4+4*q^26+45*q^25*x+158*q^24*x^2+931*q^23*x^3-1218*q^22*x^4+4*q^25+48*q^24*x+147*q^23*x^2+1034*q^22*x^3-1059*q^21*x^4+5*q^24+32*q^23*x+122*q^22*x^2+1072*q^21*x^3-801*q^20*x^4+4*q^23+9*q^22*x+71*q^21*x^2+1044*q^20*x^3-482*q^19*x^4+4*q^22-30*q^21*x+27*q^20*x^2+956*q^19*x^3-159*q^18*x^4+3*q^21-57*q^20*x-17*q^19*x^2+800*q^18*x^3+114*q^17*x^4-77*q^19*x-27*q^18*x^2+597*q^17*x^3+307*q^16*x^4-5*q^19-74*q^18*x-17*q^17*x^2+365*q^16*x^3+412*q^15*x^4-9*q^18-61*q^17*x+30*q^16*x^2+137*q^15*x^3+438*q^14*x^4-11*q^17-34*q^16*x+86*q^15*x^2-65*q^14*x^3+402*q^13*x^4-10*q^16-4*q^15*x+136*q^14*x^2-226*q^13*x^3+329*q^12*x^4-7*q^15+27*q^14*x+152*q^13*x^2-331*q^12*x^3+242*q^11*x^4-4*q^14+52*q^13*x+136*q^12*x^2-376*q^11*x^3+160*q^10*x^4-q^13+64*q^12*x+95*q^11*x^2-360*q^10*x^3+94*q^9*x^4+2*q^12+60*q^11*x+48*q^10*x^2-305*q^9*x^3+48*q^8*x^4+7*q^11+41*q^10*x+10*q^9*x^2-230*q^8*x^3+20*q^7*x^4+9*q^10+19*q^9*x-15*q^8*x^2-156*q^7*x^3+6*q^6*x^4+11*q^9-4*q^8*x-25*q^7*x^2-93*q^6*x^3+q^5*x^4+9*q^8-17*q^7*x-26*q^6*x^2-48*q^5*x^3+8*q^7-25*q^6*x-19*q^5*x^2-20*q^4*x^3+5*q^6-23*q^5*x-11*q^4*x^2-6*q^3*x^3+4*q^5-20*q^4*x-4*q^3*x^2-q^2*x^3+2*q^4-13*q^3*x-q^2*x^2+q^3-8*q^2*x-3*q*x-x)/(q^6+q^4+q^2+1)/(q+1)/(q^5+q^4+q+1)/(q^2+1)/q^3/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
-N2(8,10,4,4)*x/q^5*(q^48*x^2+11*q^47*x^2+59*q^46*x^2-q^46*x+208*q^45*x^2-9*q^45*x+550*q^44*x^2-42*q^44*x+1176*q^43*x^2-q^44-137*q^43*x+2131*q^42*x^2-5*q^43-353*q^42*x+3371*q^41*x^2-11*q^42-766*q^41*x+4727*q^40*x^2-15*q^41-1455*q^40*x+5874*q^39*x^2-18*q^40-2478*q^39*x+6318*q^38*x^2-36*q^39-3827*q^38*x+5427*q^37*x^2-107*q^38-5384*q^37*x+2534*q^36*x^2-286*q^37-6893*q^36*x-2889*q^35*x^2-605*q^36-7953*q^35*x-11055*q^34*x^2-1062*q^35-8026*q^34*x-21751*q^33*x^2-1625*q^34-6476*q^33*x-34315*q^32*x^2-2198*q^33-2702*q^32*x-47697*q^31*x^2-2631*q^32+3699*q^31*x-60585*q^30*x^2-2746*q^31+12750*q^30*x-71583*q^29*x^2-2374*q^30+24008*q^29*x-79449*q^28*x^2-1393*q^29+36583*q^28*x-83347*q^27*x^2+225*q^28+49275*q^27*x-83002*q^26*x^2+2456*q^27+60698*q^26*x-78707*q^25*x^2+5144*q^26+69499*q^25*x-71208*q^24*x^2+7980*q^25+74647*q^24*x-61537*q^23*x^2+10533*q^24+75589*q^23*x-50844*q^22*x^2+12437*q^23+72414*q^22*x-40234*q^21*x^2+13455*q^22+65754*q^21*x-30586*q^20*x^2+13580*q^21+56733*q^20*x-22420*q^19*x^2+12913*q^20+46557*q^19*x-15895*q^18*x^2+11628*q^19+36476*q^18*x-10921*q^17*x^2+9889*q^18+27360*q^17*x-7296*q^16*x^2+7960*q^17+19782*q^16*x-4778*q^15*x^2+6083*q^16+13829*q^15*x-3100*q^14*x^2+4485*q^15+9438*q^14*x-1991*q^13*x^2+3246*q^14+6305*q^13*x-1235*q^12*x^2+2367*q^13+4168*q^12*x-711*q^11*x^2+1748*q^12+2718*q^11*x-371*q^10*x^2+1290*q^11+1746*q^10*x-184*q^9*x^2+918*q^10+1075*q^9*x-101*q^8*x^2+603*q^9+621*q^8*x-65*q^7*x^2+354*q^8+333*q^7*x-40*q^6*x^2+190*q^7+174*q^6*x-19*q^5*x^2+106*q^6+100*q^5*x-6*q^4*x^2+66*q^5+65*q^4*x-q^3*x^2+42*q^4+40*q^3*x+23*q^3+19*q^2*x+11*q^2+6*q*x+4*q+x+1)/(q^4+1)/(q^3-q-1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q^2+2*q+1)
+N2(8,10,6,4)/q^5*(q^48*x^3+12*q^47*x^3+71*q^46*x^3-q^46*x^2+275*q^45*x^3-10*q^45*x^2+790*q^44*x^3-53*q^44*x^2+1806*q^43*x^3-q^44*x-196*q^43*x^2+3429*q^42*x^3-6*q^43*x-565*q^42*x^2+5547*q^41*x^3-16*q^42*x-1348*q^41*x^2+7738*q^40*x^3-21*q^41*x-2758*q^40*x^2+9273*q^39*x^3+6*q^40*x-4945*q^39*x^2+9220*q^38*x^3+q^40+90*q^39*x-7854*q^38*x^2+6631*q^37*x^3+5*q^39+225*q^38*x-11082*q^37*x^2+771*q^36*x^3+8*q^38+359*q^37*x-13817*q^36*x^2-8671*q^35*x^3+3*q^37+418*q^36*x-14928*q^35*x^2-21450*q^34*x^3-13*q^36+356*q^35*x-13205*q^34*x^2-36751*q^33*x^3-33*q^35+182*q^34*x-7631*q^33*x^2-53295*q^32*x^3-21*q^34-52*q^33*x+2372*q^32*x^2-69553*q^31*x^3+81*q^33-271*q^32*x+16803*q^31*x^2-84027*q^30*x^3+305*q^32-438*q^31*x+34996*q^30*x^2-95488*q^29*x^3+625*q^31-605*q^30*x+55583*q^29*x^2-103109*q^28*x^3+935*q^30-907*q^29*x+76570*q^28*x^2-106541*q^27*x^3+1076*q^29-1566*q^28*x+95718*q^27*x^2-105952*q^26*x^3+919*q^28-2742*q^27*x+111041*q^26*x^2-101951*q^25*x^3+429*q^27-4428*q^26*x+121221*q^25*x^2-95361*q^24*x^3-318*q^26-6379*q^25*x+125857*q^24*x^2-86949*q^23*x^3-1172*q^25-8282*q^24*x+125389*q^23*x^2-77268*q^22*x^3-1986*q^24-9827*q^23*x+120805*q^22*x^2-66730*q^21*x^3-2683*q^23-10830*q^22*x+113163*q^21*x^2-55796*q^20*x^3-3231*q^22-11247*q^21*x+103446*q^20*x^2-45038*q^19*x^3-3602*q^21-11197*q^20*x+92290*q^19*x^2-35008*q^18*x^3-3769*q^20-10815*q^19*x+80221*q^18*x^2-26087*q^17*x^3-3718*q^19-10272*q^18*x+67596*q^17*x^2-18476*q^16*x^3-3482*q^18-9637*q^17*x+54931*q^16*x^2-12283*q^15*x^3-3159*q^17-8946*q^16*x+42668*q^15*x^2-7572*q^14*x^3-2860*q^16-8158*q^15*x+31392*q^14*x^2-4309*q^13*x^3-2639*q^15-7296*q^14*x+21584*q^13*x^2-2297*q^12*x^3-2466*q^14-6343*q^13*x+13720*q^12*x^2-1203*q^11*x^3-2252*q^13-5263*q^12*x+7982*q^11*x^2-667*q^10*x^3-1918*q^12-4035*q^11*x+4271*q^10*x^2-406*q^9*x^3-1460*q^11-2748*q^10*x+2159*q^9*x^2-255*q^8*x^3-961*q^10-1582*q^9*x+1107*q^8*x^2-148*q^7*x^3-532*q^9-707*q^8*x+627*q^7*x^2-72*q^6*x^3-242*q^8-183*q^7*x+396*q^6*x^2-27*q^5*x^3-90*q^7+51*q^6*x+254*q^5*x^2-7*q^4*x^3-28*q^6+104*q^5*x+148*q^4*x^2-q^3*x^3-7*q^5+80*q^4*x+72*q^3*x^2-q^4+42*q^3*x+27*q^2*x^2+17*q^2*x+7*q*x^2+5*q*x+x^2+x)/(q^4+2*q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q+1)^2/(q^4+1)/(q^2+2*q+1)/(q^3-q-1)/(q^5+q^4+q+1)
-N2(8,10,8,4)/q^4*(q^43*x^3+6*q^42*x^3+21*q^41*x^3+q^41*x^2+52*q^40*x^3+4*q^40*x^2+105*q^39*x^3+6*q^39*x^2+177*q^38*x^3-3*q^38*x^2+252*q^37*x^3-42*q^37*x^2+293*q^36*x^3-118*q^36*x^2+251*q^35*x^3-2*q^36*x-241*q^35*x^2+86*q^34*x^3-13*q^35*x-366*q^34*x^2-216*q^33*x^3-29*q^34*x-467*q^33*x^2-632*q^32*x^3-59*q^33*x-464*q^32*x^2-1106*q^31*x^3-2*q^33-86*q^32*x-354*q^31*x^2-1563*q^30*x^3-5*q^32-117*q^31*x-80*q^30*x^2-1934*q^29*x^3-12*q^31-113*q^30*x+320*q^29*x^2-2156*q^28*x^3-14*q^30-95*q^29*x+853*q^28*x^2-2172*q^27*x^3-8*q^29-17*q^28*x+1425*q^27*x^2-1948*q^26*x^3+8*q^28+84*q^27*x+1968*q^26*x^2-1498*q^25*x^3+30*q^27+235*q^26*x+2344*q^25*x^2-894*q^24*x^3+46*q^26+362*q^25*x+2469*q^24*x^2-249*q^23*x^3+54*q^25+472*q^24*x+2278*q^23*x^2+323*q^22*x^3+47*q^24+500*q^23*x+1807*q^22*x^2+741*q^21*x^3+37*q^23+476*q^22*x+1127*q^21*x^2+971*q^20*x^3+14*q^22+365*q^21*x+371*q^20*x^2+1014*q^19*x^3-5*q^21+225*q^20*x-349*q^19*x^2+897*q^18*x^3-41*q^20+46*q^19*x-902*q^18*x^2+666*q^17*x^3-72*q^19-108*q^18*x-1212*q^17*x^2+381*q^16*x^3-103*q^18-242*q^17*x-1254*q^16*x^2+103*q^15*x^3-98*q^17-293*q^16*x-1067*q^15*x^2-120*q^14*x^3-84*q^16-286*q^15*x-739*q^14*x^2-260*q^13*x^3-41*q^15-213*q^14*x-354*q^13*x^2-315*q^12*x^3-6*q^14-122*q^13*x-13*q^12*x^2-302*q^11*x^3+38*q^13-24*q^12*x+246*q^11*x^2-249*q^10*x^3+57*q^12+53*q^11*x+388*q^10*x^2-181*q^9*x^3+82*q^11+100*q^10*x+429*q^9*x^2-115*q^8*x^3+87*q^10+116*q^9*x+382*q^8*x^2-61*q^7*x^3+95*q^9+100*q^8*x+295*q^7*x^2-25*q^6*x^3+77*q^8+76*q^7*x+200*q^6*x^2-7*q^5*x^3+60*q^7+47*q^6*x+121*q^5*x^2-q^4*x^3+33*q^6+29*q^5*x+62*q^4*x^2+21*q^5+11*q^4*x+25*q^3*x^2+9*q^4+3*q^3*x+7*q^2*x^2+4*q^3-q^2*x+q*x^2-3*q^2-3*q-2)/(q^2+1)/(q^3+q^2+q+1)/(q+1)/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x
+N3(-4,-2,-4,0)/q^9/x^2*(q^48*x^2+12*q^47*x^2+70*q^46*x^2-q^46*x+266*q^45*x^2-10*q^45*x+746*q^44*x^2-51*q^44*x+1655*q^43*x^2-q^44-178*q^43*x+3029*q^42*x^2-6*q^43-480*q^42*x+4687*q^41*x^2-16*q^42-1067*q^41*x+6188*q^40*x^2-25*q^41-2034*q^40*x+6886*q^39*x^2-27*q^40-3409*q^39*x+6067*q^38*x^2-37*q^39-5085*q^38*x+3116*q^37*x^2-111*q^38-6769*q^37*x-2336*q^36*x^2-345*q^37-7985*q^36*x-10296*q^35*x^2-818*q^36-8137*q^35*x-20339*q^34*x^2-1512*q^35-6614*q^34*x-31628*q^33*x^2-2284*q^34-2905*q^33*x-43049*q^32*x^2-2888*q^33+3259*q^32*x-53431*q^31*x^2-3034*q^32+11774*q^31*x-61782*q^30*x^2-2495*q^31+22086*q^30*x-67455*q^29*x^2-1212*q^30+33209*q^29*x-70212*q^28*x^2+704*q^29+43855*q^28*x-70207*q^27*x^2+2980*q^28+52760*q^27*x-67904*q^26*x^2+5317*q^27+58992*q^26*x-63933*q^25*x^2+7454*q^26+62143*q^25*x-58904*q^24*x^2+9208*q^25+62360*q^24*x-53260*q^23*x^2+10410*q^24+60197*q^23*x-47241*q^22*x^2+10977*q^23+56429*q^22*x-40977*q^21*x^2+10934*q^22+51760*q^21*x-34607*q^20*x^2+10462*q^21+46784*q^20*x-28327*q^19*x^2+9781*q^20+41726*q^19*x-22363*q^18*x^2+9095*q^19+36652*q^18*x-16922*q^17*x^2+8427*q^18+31406*q^17*x-12174*q^16*x^2+7741*q^17+26017*q^16*x-8251*q^15*x^2+6937*q^16+20561*q^15*x-5234*q^14*x^2+6002*q^15+15386*q^14*x-3115*q^13*x^2+4933*q^14+10787*q^13*x-1776*q^12*x^2+3813*q^13+7071*q^12*x-1016*q^11*x^2+2746*q^12+4325*q^11*x-615*q^10*x^2+1849*q^11+2515*q^10*x-396*q^9*x^2+1184*q^10+1442*q^9*x-254*q^8*x^2+749*q^9+867*q^8*x-148*q^7*x^2+491*q^8+565*q^7*x-72*q^6*x^2+339*q^7+385*q^6*x-27*q^5*x^2+238*q^6+253*q^5*x-7*q^4*x^2+156*q^5+148*q^4*x-q^3*x^2+90*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)/(q^2+2*q+1)
+N3(0,0,-4,0)*(q^48*x^2+12*q^47*x^2+70*q^46*x^2-q^46*x+266*q^45*x^2-10*q^45*x+746*q^44*x^2-51*q^44*x+1655*q^43*x^2-q^44-178*q^43*x+3029*q^42*x^2-6*q^43-480*q^42*x+4687*q^41*x^2-16*q^42-1067*q^41*x+6188*q^40*x^2-25*q^41-2033*q^40*x+6886*q^39*x^2-27*q^40-3405*q^39*x+6067*q^38*x^2-37*q^39-5078*q^38*x+3116*q^37*x^2-112*q^38-6762*q^37*x-2336*q^36*x^2-349*q^37-7982*q^36*x-10296*q^35*x^2-825*q^36-8141*q^35*x-20339*q^34*x^2-1519*q^35-6626*q^34*x-31628*q^33*x^2-2286*q^34-2924*q^33*x-43049*q^32*x^2-2880*q^33+3237*q^32*x-53431*q^31*x^2-3016*q^32+11755*q^31*x-61782*q^30*x^2-2473*q^31+22073*q^30*x-67455*q^29*x^2-1194*q^30+33200*q^29*x-70212*q^28*x^2+712*q^29+43846*q^28*x-70207*q^27*x^2+2979*q^28+52748*q^27*x-67904*q^26*x^2+5315*q^27+58978*q^26*x-63933*q^25*x^2+7458*q^26+62132*q^25*x-58904*q^24*x^2+9219*q^25+62355*q^24*x-53260*q^23*x^2+10424*q^24+60196*q^23*x-47241*q^22*x^2+10988*q^23+56429*q^22*x-40977*q^21*x^2+10939*q^22+51760*q^21*x-34607*q^20*x^2+10463*q^21+46784*q^20*x-28327*q^19*x^2+9781*q^20+41726*q^19*x-22363*q^18*x^2+9095*q^19+36652*q^18*x-16922*q^17*x^2+8427*q^18+31406*q^17*x-12174*q^16*x^2+7741*q^17+26017*q^16*x-8251*q^15*x^2+6937*q^16+20561*q^15*x-5234*q^14*x^2+6002*q^15+15386*q^14*x-3115*q^13*x^2+4933*q^14+10787*q^13*x-1776*q^12*x^2+3813*q^13+7071*q^12*x-1016*q^11*x^2+2746*q^12+4325*q^11*x-615*q^10*x^2+1849*q^11+2515*q^10*x-396*q^9*x^2+1184*q^10+1442*q^9*x-254*q^8*x^2+749*q^9+867*q^8*x-148*q^7*x^2+491*q^8+565*q^7*x-72*q^6*x^2+339*q^7+385*q^6*x-27*q^5*x^2+238*q^6+253*q^5*x-7*q^4*x^2+156*q^5+148*q^4*x-q^3*x^2+90*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/q^11/x/(q^14*x+q^12*x-q^12+2*q^10*x-q^10+q^8*x-q^8+2*q^6*x-q^6-q^4+q^2*x-1)/(q^3+q^2+q+1)/(q^3-q-1)/(q^2+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^2+2*q+1)
-N3(4,-2,-4,0)*(q^63*x^4+11*q^62*x^4+62*q^61*x^4-2*q^61*x^3+239*q^60*x^4-19*q^60*x^3+702*q^59*x^4-95*q^59*x^3+1661*q^58*x^4-331*q^58*x^3+3276*q^57*x^4+3*q^58*x^2-896*q^57*x^3+5501*q^56*x^4+21*q^57*x^2-2000*q^56*x^3+7948*q^55*x^4+q^57*x+83*q^56*x^2-3821*q^55*x^3+9859*q^54*x^4+4*q^56*x+243*q^55*x^2-6392*q^54*x^3+10217*q^53*x^4+8*q^55*x+563*q^54*x^2-9490*q^53*x^3+7964*q^52*x^4+12*q^54*x+1076*q^53*x^2-12570*q^52*x^3+2252*q^51*x^4+14*q^53*x+1750*q^52*x^2-14770*q^51*x^3-7348*q^50*x^4+17*q^52*x+2459*q^51*x^2-15022*q^50*x^3-20700*q^49*x^4+35*q^51*x+3025*q^50*x^2-12204*q^49*x^3-37034*q^48*x^4-q^51+81*q^50*x+3276*q^49*x^2-5320*q^48*x^3-54995*q^47*x^4-4*q^50+157*q^49*x+3086*q^48*x^2+6305*q^47*x^3-72838*q^46*x^4-7*q^49+229*q^48*x+2364*q^47*x^2+22820*q^46*x^3-88745*q^45*x^4-8*q^48+214*q^47*x+1008*q^46*x^2+43657*q^45*x^3-101180*q^44*x^4-8*q^47+6*q^46*x-1166*q^45*x^2+67476*q^44*x^3-109155*q^43*x^4-17*q^46-467*q^45*x-4493*q^44*x^2+92274*q^43*x^3-112340*q^42*x^4-62*q^45-1168*q^44*x-9336*q^43*x^2+115696*q^42*x^3-111024*q^41*x^4-170*q^44-1888*q^43*x-15923*q^42*x^2+135541*q^41*x^3-105954*q^40*x^4-342*q^43-2273*q^42*x-24058*q^41*x^2+150167*q^40*x^3-98110*q^39*x^4-544*q^42-1932*q^41*x-33036*q^40*x^2+158723*q^39*x^3-88479*q^38*x^4-721*q^41-547*q^40*x-41779*q^39*x^2+161166*q^38*x^3-77889*q^37*x^4-812*q^40+2030*q^39*x-49173*q^38*x^2+158082*q^37*x^3-66948*q^36*x^4-756*q^39+5693*q^38*x-54221*q^37*x^2+150461*q^36*x^3-56101*q^35*x^4-479*q^38+10016*q^37*x-56144*q^36*x^2+139387*q^35*x^3-45707*q^34*x^4+121*q^37+14281*q^36*x-54385*q^35*x^2+125967*q^34*x^3-36069*q^33*x^4+1118*q^36+17575*q^35*x-48764*q^34*x^2+111032*q^33*x^3-27434*q^32*x^4+2479*q^35+18960*q^34*x-39569*q^33*x^2+95312*q^32*x^3-19984*q^31*x^4+4018*q^34+17647*q^33*x-27701*q^32*x^2+79335*q^31*x^3-13835*q^30*x^4+5395*q^33+13186*q^32*x-14434*q^31*x^2+63762*q^30*x^3-9033*q^29*x^4+6199*q^32+5635*q^31*x-1169*q^30*x^2+49168*q^29*x^3-5539*q^28*x^4+6119*q^31-4377*q^30*x+10943*q^29*x^2+36231*q^28*x^3-3207*q^27*x^4+5081*q^30-15701*q^29*x+21077*q^28*x^2+25397*q^27*x^3-1795*q^26*x^4+3236*q^29-26881*q^28*x+28865*q^27*x^2+16947*q^26*x^3-1018*q^25*x^4+915*q^28-36557*q^27*x+34295*q^26*x^2+10787*q^25*x^3-615*q^24*x^4-1552*q^27-43788*q^26*x+37602*q^25*x^2+6608*q^24*x^3-396*q^23*x^4-3904*q^26-48193*q^25*x+39072*q^24*x^2+3923*q^23*x^3-254*q^22*x^4-5956*q^25-49931*q^24*x+38953*q^23*x^2+2263*q^22*x^3-148*q^21*x^4-7517*q^24-49518*q^23*x+37428*q^22*x^2+1259*q^21*x^3-72*q^20*x^4-8474*q^23-47633*q^22*x+34662*q^21*x^2+671*q^20*x^3-27*q^19*x^4-8824*q^22-44848*q^21*x+30871*q^20*x^2+343*q^19*x^3-7*q^18*x^4-8734*q^21-41630*q^20*x+26350*q^19*x^2+167*q^18*x^3-q^17*x^4-8425*q^20-38112*q^19*x+21463*q^18*x^2+74*q^17*x^3-8101*q^19-34306*q^18*x+16588*q^17*x^2+27*q^16*x^3-7771*q^18-30033*q^17*x+12082*q^16*x^2+7*q^15*x^3-7371*q^17-25319*q^16*x+8235*q^15*x^2+q^14*x^3-6772*q^16-20268*q^15*x+5233*q^14*x^2-5952*q^15-15292*q^14*x+3115*q^13*x^2-4929*q^14-10767*q^13*x+1776*q^12*x^2-3819*q^13-7069*q^12*x+1016*q^11*x^2-2750*q^12-4325*q^11*x+615*q^10*x^2-1850*q^11-2515*q^10*x+396*q^9*x^2-1184*q^10-1442*q^9*x+254*q^8*x^2-749*q^9-867*q^8*x+148*q^7*x^2-491*q^8-565*q^7*x+72*q^6*x^2-339*q^7-385*q^6*x+27*q^5*x^2-238*q^6-253*q^5*x+7*q^4*x^2-156*q^5-148*q^4*x+q^3*x^2-90*q^4-72*q^3*x-43*q^3-27*q^2*x-17*q^2-7*q*x-5*q-x-1)/(q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^3-q-1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q+1)/(q^2+1)/q^13/x^2
+N3(4,-2,0,0)*(q^14*x^2-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*(q^2+q+1)/x^3/(q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)/(q^6+q^4+q^2+1)
+N4(-4,-2,-4,-2)*(q^49*x^2+10*q^48*x^2+51*q^47*x^2-q^47*x+178*q^46*x^2-8*q^46*x+480*q^45*x^2-36*q^45*x+1061*q^44*x^2-q^45-118*q^44*x+1989*q^43*x^2-4*q^44-311*q^43*x+3223*q^42*x^2-9*q^43-693*q^42*x+4548*q^41*x^2-15*q^42-1348*q^41*x+5556*q^40*x^2-21*q^41-2330*q^40*x+5696*q^39*x^2-36*q^40-3616*q^39*x+4386*q^38*x^2-88*q^39-5063*q^38*x+1165*q^37*x^2-232*q^38-6374*q^37*x-4176*q^36*x^2-514*q^37-7127*q^36*x-11520*q^35*x^2-977*q^36-6810*q^35*x-20428*q^34*x^2-1562*q^35-4951*q^34*x-30220*q^33*x^2-2159*q^34-1195*q^33*x-40099*q^32*x^2-2548*q^33+4590*q^32*x-49300*q^31*x^2-2519*q^32+12213*q^31*x-57219*q^30*x^2-1895*q^31+21168*q^30*x-63499*q^29*x^2-688*q^30+30629*q^29*x-68040*q^28*x^2+996*q^29+39758*q^28*x-70938*q^27*x^2+2889*q^28+47690*q^27*x-72366*q^26*x^2+4805*q^27+53950*q^26*x-72454*q^25*x^2+6509*q^26+58230*q^25*x-71226*q^24*x^2+7944*q^25+60820*q^24*x-68609*q^23*x^2+9018*q^24+61973*q^23*x-64504*q^22*x^2+9821*q^23+62176*q^22*x-58893*q^21*x^2+10354*q^22+61442*q^21*x-51931*q^20*x^2+10739*q^21+59859*q^20*x-43985*q^19*x^2+10989*q^20+57069*q^19*x-35607*q^18*x^2+11164*q^19+52981*q^18*x-27428*q^17*x^2+11157*q^18+47376*q^17*x-20022*q^16*x^2+10893*q^17+40539*q^16*x-13792*q^15*x^2+10218*q^16+32832*q^15*x-8928*q^14*x^2+9128*q^15+25052*q^14*x-5424*q^13*x^2+7670*q^14+17864*q^13*x-3124*q^12*x^2+6039*q^13+11908*q^12*x-1768*q^11*x^2+4436*q^12+7411*q^11*x-1046*q^10*x^2+3048*q^11+4370*q^10*x-671*q^9*x^2+1982*q^10+2507*q^9*x-443*q^8*x^2+1255*q^9+1481*q^8*x-270*q^7*x^2+814*q^8+947*q^7*x-137*q^6*x^2+561*q^7+649*q^6*x-53*q^5*x^2+403*q^6+441*q^5*x-14*q^4*x^2+274*q^5+270*q^4*x-2*q^3*x^2+164*q^4+137*q^3*x+81*q^3+53*q^2*x+33*q^2+14*q*x+10*q+2*x+2)/(q^4+1)/(q^3-q-1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q+1)/q^12/x^2
-N4(0,-4,-4,-2)*(q^69*x^4+10*q^68*x^4+49*q^67*x^4-2*q^67*x^3+157*q^66*x^4-18*q^66*x^3+367*q^65*x^4-83*q^65*x^3+649*q^64*x^4-257*q^64*x^3+843*q^63*x^4+4*q^64*x^2-590*q^63*x^3+638*q^62*x^4+26*q^63*x^2-1043*q^62*x^3-357*q^61*x^4+q^63*x+84*q^62*x^2-1404*q^61*x^3-2422*q^60*x^4+4*q^62*x+174*q^61*x^2-1262*q^60*x^3-5477*q^59*x^4+8*q^61*x+222*q^60*x^2-86*q^59*x^3-8902*q^58*x^4+14*q^60*x+65*q^59*x^2+2573*q^58*x^3-11558*q^57*x^4+35*q^59*x-502*q^58*x^2+6811*q^57*x^3-12056*q^56*x^4+q^59+116*q^58*x-1577*q^57*x^2+12136*q^56*x^3-9201*q^55*x^4+4*q^58+336*q^57*x-3022*q^56*x^2+17398*q^55*x^3-2428*q^54*x^4+8*q^57+777*q^56*x-4408*q^55*x^2+20958*q^54*x^3+7924*q^53*x^4+10*q^56+1427*q^55*x-5101*q^54*x^2+20959*q^53*x^3+20630*q^52*x^4+10*q^55+2118*q^54*x-4561*q^53*x^2+15793*q^52*x^3+33863*q^51*x^4+24*q^54+2500*q^53*x-2438*q^52*x^2+4467*q^51*x^3+45588*q^50*x^4+92*q^53+2165*q^52*x+1181*q^51*x^2-12901*q^50*x^3+53957*q^49*x^4+264*q^52+818*q^51*x+5988*q^50*x^2-34882*q^49*x^3+57650*q^48*x^4+545*q^51-1598*q^50*x+11432*q^49*x^2-58785*q^48*x^3+56116*q^47*x^4+847*q^50-4854*q^49*x+17003*q^48*x^2-80934*q^47*x^3+49600*q^46*x^4+985*q^49-8500*q^48*x+22037*q^47*x^2-97603*q^46*x^3+38933*q^45*x^4+760*q^48-11961*q^47*x+26015*q^46*x^2-105695*q^45*x^3+25196*q^44*x^4+92*q^47-14599*q^46*x+28158*q^45*x^2-103872*q^44*x^3+9449*q^43*x^4-911*q^46-15693*q^45*x+28085*q^44*x^2-92180*q^43*x^3-7373*q^42*x^4-1997*q^45-14547*q^44*x+25389*q^43*x^2-72471*q^42*x^3-24351*q^41*x^4-2901*q^44-10654*q^43*x+20454*q^42*x^2-46895*q^41*x^3-40343*q^40*x^4-3460*q^43-4124*q^42*x+13745*q^41*x^2-18392*q^40*x^3-53782*q^39*x^4-3631*q^42+4271*q^41*x+6457*q^40*x^2+11187*q^39*x^3-62716*q^38*x^4-3377*q^41+13123*q^40*x-521*q^39*x^2+39846*q^38*x^3-65054*q^37*x^4-2609*q^40+21027*q^39*x-5978*q^38*x^2+66894*q^37*x^3-59012*q^36*x^4-1254*q^39+26824*q^38*x-9542*q^37*x^2+90477*q^36*x^3-43726*q^35*x^4+597*q^38+29978*q^37*x-10827*q^36*x^2+109060*q^35*x^3-19788*q^34*x^4+2597*q^37+30224*q^36*x-10689*q^35*x^2+118883*q^34*x^3+10552*q^33*x^4+4257*q^36+27557*q^35*x-9601*q^34*x^2+116709*q^33*x^3+43625*q^32*x^4+5198*q^35+21893*q^34*x-8840*q^33*x^2+98612*q^32*x^3+74995*q^31*x^4+5326*q^34+13615*q^33*x-8331*q^32*x^2+63941*q^31*x^3+100441*q^30*x^4+4813*q^33+3302*q^32*x-8194*q^31*x^2+13846*q^30*x^3+116920*q^29*x^4+3919*q^32-7899*q^31*x-6925*q^30*x^2-45970*q^29*x^3+123104*q^28*x^4+2806*q^31-19076*q^30*x-3571*q^29*x^2-108465*q^28*x^3+119400*q^27*x^4+1499*q^30-29131*q^29*x+3761*q^28*x^2-164655*q^27*x^3+107641*q^26*x^4+12*q^29-37353*q^28*x+15620*q^27*x^2-207661*q^26*x^3+90583*q^25*x^4-1536*q^28-42854*q^27*x+32482*q^26*x^2-232175*q^25*x^3+71313*q^24*x^4-2961*q^27-45181*q^26*x+52693*q^25*x^2-237085*q^24*x^3+52631*q^23*x^4-4116*q^26-44017*q^25*x+74393*q^24*x^2-223896*q^23*x^3+36550*q^22*x^4-4973*q^25-39739*q^24*x+94142*q^23*x^2-197466*q^22*x^3+24033*q^21*x^4-5585*q^24-32958*q^23*x+109207*q^22*x^2-163380*q^21*x^3+15088*q^20*x^4-6012*q^23-24890*q^22*x+116730*q^21*x^2-127582*q^20*x^3+9138*q^19*x^4-6267*q^22-16675*q^21*x+115981*q^20*x^2-94327*q^19*x^3+5415*q^18*x^4-6319*q^21-9443*q^20*x+107264*q^19*x^2-66374*q^18*x^3+3200*q^17*x^4-6122*q^20-3672*q^19*x+92885*q^18*x^2-44598*q^17*x^3+1914*q^16*x^4-5649*q^19+381*q^18*x+75331*q^17*x^2-28815*q^16*x^3+1150*q^15*x^4-4935*q^18+2853*q^17*x+57473*q^16*x^2-18057*q^15*x^3+667*q^14*x^4-4086*q^17+3930*q^16*x+41205*q^15*x^2-11101*q^14*x^3+352*q^13*x^4-3223*q^16+4028*q^15*x+27897*q^14*x^2-6746*q^13*x^3+158*q^12*x^4-2428*q^15+3559*q^14*x+17899*q^13*x^2-4052*q^12*x^3+56*q^11*x^4-1746*q^14+2908*q^13*x+11052*q^12*x^2-2390*q^11*x^3+14*q^10*x^4-1199*q^13+2286*q^12*x+6681*q^11*x^2-1371*q^10*x^3+2*q^9*x^4-793*q^12+1762*q^11*x+4041*q^10*x^2-757*q^9*x^3-510*q^11+1333*q^10*x+2475*q^9*x^2-396*q^8*x^3-319*q^10+979*q^9*x+1537*q^8*x^2-191*q^7*x^3-190*q^9+704*q^8*x+959*q^7*x^2-81*q^6*x^3-104*q^8+491*q^7*x+586*q^6*x^2-28*q^5*x^3-50*q^7+330*q^6*x+339*q^5*x^2-7*q^4*x^3-20*q^6+201*q^5*x+177*q^4*x^2-q^3*x^3-6*q^5+108*q^4*x+79*q^3*x^2-q^4+48*q^3*x+28*q^2*x^2+18*q^2*x+7*q*x^2+5*q*x+x^2+x)/q^18/(q^2+1)^2/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^3
-N4(0,-4,-2,-2)*(q^47*x^4-2*q^47*x^3+2*q^46*x^4-13*q^46*x^3-2*q^45*x^4-41*q^45*x^3-17*q^44*x^4-87*q^44*x^3-44*q^43*x^4-136*q^43*x^3-76*q^42*x^4+5*q^43*x^2-153*q^42*x^3-106*q^41*x^4+20*q^42*x^2-109*q^41*x^3-128*q^40*x^4+42*q^41*x^2+13*q^40*x^3-134*q^39*x^4+73*q^40*x^2+212*q^39*x^3-116*q^38*x^4+3*q^40*x+104*q^39*x^2+475*q^38*x^3-67*q^37*x^4+14*q^39*x+134*q^38*x^2+769*q^37*x^3+24*q^36*x^4+31*q^38*x+150*q^37*x^2+1039*q^36*x^3+171*q^35*x^4+48*q^37*x+138*q^36*x^2+1217*q^35*x^3+380*q^34*x^4+56*q^36*x+92*q^35*x^2+1218*q^34*x^3+644*q^33*x^4+47*q^35*x-27*q^34*x^2+981*q^33*x^3+941*q^32*x^4+2*q^35+20*q^34*x-206*q^33*x^2+498*q^32*x^3+1241*q^31*x^4+6*q^34-24*q^33*x-439*q^32*x^2-162*q^31*x^3+1510*q^30*x^4+10*q^33-81*q^32*x-657*q^31*x^2-888*q^30*x^3+1707*q^29*x^4+11*q^32-148*q^31*x-826*q^30*x^2-1572*q^29*x^3+1797*q^28*x^4+6*q^31-219*q^30*x-891*q^29*x^2-2134*q^28*x^3+1763*q^27*x^4-4*q^30-272*q^29*x-843*q^28*x^2-2514*q^27*x^3+1600*q^26*x^4-20*q^29-273*q^28*x-672*q^27*x^2-2656*q^26*x^3+1315*q^25*x^4-42*q^28-202*q^27*x-421*q^26*x^2-2548*q^25*x^3+940*q^24*x^4-63*q^27-75*q^26*x-119*q^25*x^2-2235*q^24*x^3+528*q^23*x^4-71*q^26+69*q^25*x+165*q^24*x^2-1790*q^23*x^3+135*q^22*x^4-59*q^25+190*q^24*x+390*q^23*x^2-1289*q^22*x^3-189*q^21*x^4-30*q^24+270*q^23*x+494*q^22*x^2-798*q^21*x^3-414*q^20*x^4+7*q^23+310*q^22*x+515*q^21*x^2-358*q^20*x^3-537*q^19*x^4+41*q^22+306*q^21*x+465*q^20*x^2+24*q^19*x^3-569*q^18*x^4+66*q^21+259*q^20*x+394*q^19*x^2+337*q^18*x^3-524*q^17*x^4+83*q^20+165*q^19*x+330*q^18*x^2+553*q^17*x^3-425*q^16*x^4+95*q^19+29*q^18*x+321*q^17*x^2+661*q^16*x^3-308*q^15*x^4+99*q^18-107*q^17*x+369*q^16*x^2+671*q^15*x^3-203*q^14*x^4+82*q^17-185*q^16*x+439*q^15*x^2+604*q^14*x^3-121*q^13*x^4+41*q^16-183*q^15*x+480*q^14*x^2+487*q^13*x^3-62*q^12*x^4-5*q^15-130*q^14*x+463*q^13*x^2+355*q^12*x^3-25*q^11*x^4-38*q^14-63*q^13*x+392*q^12*x^2+235*q^11*x^3-7*q^10*x^4-59*q^13-9*q^12*x+300*q^11*x^2+138*q^10*x^3-q^9*x^4-76*q^12+19*q^11*x+209*q^10*x^2+68*q^9*x^3-88*q^11+22*q^10*x+127*q^9*x^2+26*q^8*x^3-93*q^10+13*q^9*x+60*q^8*x^2+7*q^7*x^3-94*q^9+2*q^8*x+19*q^7*x^2+q^6*x^3-93*q^8-9*q^7*x+3*q^6*x^2-86*q^7-17*q^6*x-71*q^6-18*q^5*x-53*q^5-12*q^4*x-37*q^4-5*q^3*x-24*q^3-q^2*x-13*q^2-5*q-1)/(q^4+2*q^2+1)/(q^5+q^4+q+1)/(q^2+2*q+1)/(q^4+1)/(q^3-q-1)/x^4/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/q^14
-N4(0,-4,0,-2)*(q^45*x^3+2*q^44*x^3+5*q^43*x^3+q^43*x^2+6*q^42*x^3+2*q^42*x^2+8*q^41*x^3+5*q^41*x^2+12*q^40*x^3+6*q^40*x^2+36*q^39*x^3+q^40*x+q^39*x^2+91*q^38*x^3+q^39*x-16*q^38*x^2+162*q^37*x^3+3*q^38*x-67*q^37*x^2+213*q^36*x^3+q^38-156*q^36*x^2+201*q^35*x^3+q^37-q^36*x-294*q^35*x^2+116*q^34*x^3+2*q^36-q^35*x-412*q^34*x^2-45*q^33*x^3+15*q^34*x-491*q^33*x^2-284*q^32*x^3-5*q^34+45*q^33*x-485*q^32*x^2-589*q^31*x^3-7*q^33+72*q^32*x-383*q^31*x^2-920*q^30*x^3-13*q^32+125*q^31*x-117*q^30*x^2-1225*q^29*x^3+11*q^31+190*q^30*x+352*q^29*x^2-1450*q^28*x^3+36*q^30+296*q^29*x+993*q^28*x^2-1539*q^27*x^3+89*q^29+343*q^28*x+1710*q^27*x^2-1457*q^26*x^3+106*q^28+336*q^27*x+2434*q^26*x^2-1220*q^25*x^3+126*q^27+192*q^26*x+3053*q^25*x^2-880*q^24*x^3+106*q^26-34*q^25*x+3486*q^24*x^2-521*q^23*x^3+79*q^25-366*q^24*x+3635*q^23*x^2-204*q^22*x^3+10*q^24-762*q^23*x+3507*q^22*x^2+40*q^21*x^3-66*q^23-1216*q^22*x+3109*q^21*x^2+199*q^20*x^3-173*q^22-1641*q^21*x+2516*q^20*x^2+259*q^19*x^3-275*q^21-1995*q^20*x+1814*q^19*x^2+212*q^18*x^3-371*q^20-2160*q^19*x+1128*q^18*x^2+90*q^17*x^3-411*q^19-2157*q^18*x+546*q^17*x^2-46*q^16*x^3-427*q^18-1975*q^17*x+136*q^16*x^2-143*q^15*x^3-406*q^17-1700*q^16*x-101*q^15*x^2-194*q^14*x^3-367*q^16-1330*q^15*x-192*q^14*x^2-209*q^13*x^3-290*q^15-926*q^14*x-188*q^13*x^2-196*q^12*x^3-196*q^14-534*q^13*x-134*q^12*x^2-158*q^11*x^3-121*q^13-212*q^12*x-55*q^11*x^2-109*q^10*x^3-58*q^12+26*q^11*x+15*q^10*x^2-65*q^9*x^3-11*q^11+188*q^10*x+56*q^9*x^2-34*q^8*x^3+43*q^10+266*q^9*x+62*q^8*x^2-15*q^7*x^3+66*q^9+270*q^8*x+53*q^7*x^2-5*q^6*x^3+77*q^8+220*q^7*x+40*q^6*x^2-q^5*x^3+63*q^7+161*q^6*x+27*q^5*x^2+56*q^6+106*q^5*x+14*q^4*x^2+40*q^5+62*q^4*x+5*q^3*x^2+29*q^4+27*q^3*x+q^2*x^2+14*q^3+8*q^2*x+7*q^2+q*x+2*q+1)/(q^6+q^4+q^2+1)/(q+1)/(q^4+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q^3-q-1)/q^8/x^3
+N1(-4,0,0,-2)*(q^20*x^2+5*q^19*x^2+11*q^18*x^2+15*q^17*x^2-q^17*x+13*q^16*x^2-5*q^16*x+3*q^15*x^2-11*q^15*x-12*q^14*x^2-q^15-14*q^14*x-26*q^13*x^2-3*q^14-10*q^13*x-36*q^12*x^2-4*q^13-5*q^12*x-44*q^11*x^2-4*q^12+2*q^11*x-51*q^10*x^2-q^11+7*q^10*x-55*q^9*x^2+3*q^10+21*q^9*x-53*q^8*x^2+7*q^9+35*q^8*x-43*q^7*x^2+9*q^8+55*q^7*x-28*q^6*x^2+11*q^7+60*q^6*x-14*q^5*x^2+13*q^6+58*q^5*x-5*q^4*x^2+14*q^5+44*q^4*x-q^3*x^2+14*q^4+28*q^3*x+11*q^3+14*q^2*x+7*q^2+5*q*x+3*q+x+1)/q^2/(q^3-q-1)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^2+1)/x^3
-N1(-4,0,2,-2)*(q^2+2*q+2)*(q^11*x^2+2*q^10*x^2+2*q^9*x^2+2*q^8*x^2-q^8*x+2*q^7*x^2-2*q^7*x+2*q^6*x^2-q^6*x+2*q^5*x^2-q^6-2*q^5*x+2*q^4*x^2-2*q^4*x+q^3*x^2-q^4-2*q^3*x-2*q^2*x-q^2-2*q*x-x-1)/(q^6+q^4+q^2+1)/q/(q+1)/x^3
+N1(-4,2,0,-2)*q^4*(q^8-q^7-3*q^6-3*q^5+4*q^3+6*q^2+4*q+2)/x^2/(q+1)/(q^9-q^6-q^4-q^2-q-1)/(q^2+1)
-N1(-4,2,2,-2)*(q^28*x^2+4*q^27*x^2+5*q^26*x^2-5*q^25*x^2-30*q^24*x^2+q^24*x-61*q^23*x^2+7*q^23*x-82*q^22*x^2-q^23+24*q^22*x-82*q^21*x^2-q^22+53*q^21*x-59*q^20*x^2-q^21+84*q^20*x-15*q^19*x^2+q^20+107*q^19*x+48*q^18*x^2+4*q^19+111*q^18*x+129*q^17*x^2+9*q^18+90*q^17*x+227*q^16*x^2+17*q^17+36*q^16*x+332*q^15*x^2+23*q^16-44*q^15*x+420*q^14*x^2+22*q^15-152*q^14*x+467*q^13*x^2+12*q^14-281*q^13*x+466*q^12*x^2+4*q^13-421*q^12*x+426*q^11*x^2-3*q^12-536*q^11*x+363*q^10*x^2-15*q^11-601*q^10*x+292*q^9*x^2-32*q^10-605*q^9*x+219*q^8*x^2-43*q^9-555*q^8*x+145*q^7*x^2-43*q^8-466*q^7*x+78*q^6*x^2-39*q^7-356*q^6*x+31*q^5*x^2-35*q^6-248*q^5*x+8*q^4*x^2-29*q^5-153*q^4*x+q^3*x^2-18*q^4-79*q^3*x-7*q^3-31*q^2*x-q^2-8*q*x-x)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q+1)/x^3
-N1(0,2,0,-2)*(q^28*x^2+5*q^27*x^2+15*q^26*x^2-q^26*x+34*q^25*x^2-5*q^25*x+59*q^24*x^2-14*q^24*x+78*q^23*x^2-q^24-29*q^23*x+78*q^22*x^2-q^23-51*q^22*x+52*q^21*x^2+3*q^22-80*q^21*x-q^20*x^2+3*q^21-106*q^20*x-76*q^19*x^2-q^20-114*q^19*x-168*q^18*x^2-11*q^19-95*q^18*x-275*q^17*x^2-15*q^18-41*q^17*x-388*q^16*x^2-15*q^17+50*q^16*x-485*q^15*x^2-10*q^16+166*q^15*x-544*q^14*x^2-3*q^15+308*q^14*x-555*q^13*x^2+3*q^14+454*q^13*x-521*q^12*x^2+18*q^13+588*q^12*x-456*q^11*x^2+34*q^12+673*q^11*x-375*q^10*x^2+54*q^11+703*q^10*x-287*q^9*x^2+62*q^10+668*q^9*x-199*q^8*x^2+67*q^9+583*q^8*x-121*q^7*x^2+61*q^8+467*q^7*x-62*q^6*x^2+54*q^7+341*q^6*x-25*q^5*x^2+42*q^6+223*q^5*x-7*q^4*x^2+31*q^5+128*q^4*x-q^3*x^2+17*q^4+63*q^3*x+7*q^3+25*q^2*x+q^2+7*q*x+x)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^2+1)/(q^7-q^5-q^4+q^3-q-1)/x^2/q^7
-N1(0,2,4,0)*q^2/x^2*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^6+q^4+q^2+1)
-N1(0,2,6,4)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*q^14/x^2/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^6+q^4+q^2+1)
+N1(0,4,4,2)*(q^22*x^3+3*q^21*x^3+q^21*x^2+4*q^20*x^3+2*q^20*x^2+2*q^19*x^3+3*q^19*x^2-2*q^18*x^3-5*q^17*x^3-q^18*x-3*q^17*x^2-6*q^16*x^3+q^17*x-3*q^16*x^2-6*q^15*x^3+2*q^16*x-q^15*x^2-7*q^14*x^3+3*q^15*x-4*q^14*x^2-9*q^13*x^3-q^14*x-9*q^13*x^2-10*q^12*x^3-q^14-5*q^13*x-9*q^12*x^2-8*q^11*x^3+q^13-6*q^12*x-5*q^11*x^2-4*q^10*x^3+3*q^12-2*q^11*x-4*q^10*x^2-q^9*x^3+3*q^11-3*q^10*x-5*q^9*x^2+q^10-6*q^9*x-3*q^8*x^2-q^9-6*q^8*x-2*q^8-2*q^7*x+q^6*x^2-3*q^7+q^6*x-q^6+3*q^5*x-2*q^5+5*q^4*x-4*q^4+4*q^3*x-6*q^3+2*q^2*x-3*q^2+1)/q^9/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q+1)/(q^3-q-1)/x^3
-N1(0,8,6,2)*(q^24*x^2+5*q^23*x^2+12*q^22*x^2+18*q^21*x^2-q^21*x+18*q^20*x^2-6*q^20*x+11*q^19*x^2-16*q^19*x-q^18*x^2-q^19-24*q^18*x-15*q^17*x^2-5*q^18-23*q^17*x-28*q^16*x^2-10*q^17-16*q^16*x-43*q^15*x^2-9*q^16-8*q^15*x-66*q^14*x^2-q^15+3*q^14*x-92*q^13*x^2+8*q^14+20*q^13*x-107*q^12*x^2+14*q^13+49*q^12*x-106*q^11*x^2+17*q^12+91*q^11*x-95*q^10*x^2+21*q^11+124*q^10*x-81*q^9*x^2+30*q^10+135*q^9*x-69*q^8*x^2+40*q^9+129*q^8*x-58*q^7*x^2+42*q^8+122*q^7*x-42*q^6*x^2+36*q^7+109*q^6*x-22*q^5*x^2+28*q^6+93*q^5*x-7*q^4*x^2+21*q^5+72*q^4*x-q^3*x^2+17*q^4+48*q^3*x+15*q^3+23*q^2*x+11*q^2+7*q*x+5*q+x+1)/(q+1)^2/(q^7-q^5-q^4+q^3-q-1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/x^2/(q^2+1)
+N1(0,8,8,2)*(q^5+q^3+2*q^2+2*q+1)*(q^11*x^2+2*q^10*x^2+2*q^9*x^2+2*q^8*x^2-q^8*x+2*q^7*x^2-2*q^7*x+2*q^6*x^2-q^6*x+2*q^5*x^2-q^6-2*q^5*x+2*q^4*x^2-2*q^4*x+q^3*x^2-q^4-2*q^3*x-2*q^2*x-q^2-2*q*x-x-1)/x^2/(q^6+q^4+q^2+1)/q/(q+1)
-N1(0,8,8,4)*(q^37*x^2+5*q^36*x^2+12*q^35*x^2+20*q^34*x^2-q^34*x+24*q^33*x^2-5*q^33*x+22*q^32*x^2-12*q^32*x+15*q^31*x^2-19*q^31*x+3*q^30*x^2-27*q^30*x-15*q^29*x^2-2*q^30-31*q^29*x-41*q^28*x^2-6*q^29-38*q^28*x-74*q^27*x^2-9*q^28-33*q^27*x-112*q^26*x^2-12*q^27-22*q^26*x-148*q^25*x^2-11*q^26+7*q^25*x-176*q^24*x^2-10*q^25+43*q^24*x-194*q^23*x^2-3*q^24+90*q^23*x-202*q^22*x^2+2*q^23+134*q^22*x-202*q^21*x^2+12*q^22+173*q^21*x-193*q^20*x^2+20*q^21+202*q^20*x-172*q^19*x^2+31*q^20+219*q^19*x-138*q^18*x^2+37*q^19+221*q^18*x-95*q^17*x^2+41*q^18+207*q^17*x-51*q^16*x^2+41*q^17+177*q^16*x-12*q^15*x^2+41*q^16+138*q^15*x+20*q^14*x^2+36*q^15+96*q^14*x+46*q^13*x^2+28*q^14+55*q^13*x+65*q^12*x^2+18*q^13+19*q^12*x+73*q^11*x^2+9*q^12-13*q^11*x+70*q^10*x^2+2*q^11-39*q^10*x+59*q^9*x^2-6*q^10-60*q^9*x+45*q^8*x^2-11*q^9-69*q^8*x+31*q^7*x^2-18*q^8-68*q^7*x+19*q^6*x^2-18*q^7-58*q^6*x+10*q^5*x^2-19*q^6-45*q^5*x+4*q^4*x^2-14*q^5-31*q^4*x+q^3*x^2-12*q^4-19*q^3*x-7*q^3-10*q^2*x-5*q^2-4*q*x-2*q-x-1)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/x^2
+N1(0,10,8,4)*(q^27*x^2+3*q^26*x^2+2*q^25*x^2-7*q^24*x^2-24*q^23*x^2+q^23*x-42*q^22*x^2+6*q^22*x-51*q^21*x^2-q^22+18*q^21*x-45*q^20*x^2+36*q^20*x-25*q^19*x^2-q^20+53*q^19*x+6*q^18*x^2+2*q^19+65*q^18*x+46*q^17*x^2+3*q^18+58*q^17*x+95*q^16*x^2+9*q^17+40*q^16*x+154*q^15*x^2+12*q^16+216*q^14*x^2+14*q^15-46*q^14*x+262*q^13*x^2+9*q^14-114*q^13*x+277*q^12*x^2+2*q^13-186*q^12*x+263*q^11*x^2-q^12-269*q^11*x+231*q^10*x^2-7*q^11-322*q^10*x+192*q^9*x^2-17*q^10-345*q^9*x+152*q^8*x^2-30*q^9-328*q^8*x+110*q^7*x^2-32*q^8-291*q^7*x+66*q^6*x^2-30*q^7-234*q^6*x+29*q^5*x^2-26*q^6-174*q^5*x+8*q^4*x^2-24*q^5-117*q^4*x+q^3*x^2-18*q^4-67*q^3*x-11*q^3-29*q^2*x-4*q^2-8*q*x-q-x)*q/x^2/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)
-N2(-4,-2,-2,0)/q^2*(q^12+3*q^11+3*q^10-2*q^6-5*q^5-7*q^4-q^3+2*q^2+3*q+1)/(q^3+q^2+q+1)/(q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/x^2
-N3(4,-4,-4,-2)*(q^32*x^3+q^30*x^3+q^30*x^2+3*q^29*x^3-q^29*x^2+2*q^28*x^3-3*q^28*x^2-3*q^27*x^3-3*q^27*x^2-2*q^26*x^2+3*q^25*x^3+q^25*x^2+q^24*x^2-6*q^23*x^3-q^24*x-5*q^22*x^3+q^23*x-2*q^22*x^2-3*q^21*x^3+3*q^22*x+5*q^21*x^2-4*q^20*x^3+3*q^21*x+3*q^20*x^2-4*q^19*x^3-2*q^18*x^3+q^18*x^2+q^18*x+9*q^17*x^2+4*q^16*x^2+q^16*x-3*q^15*x+4*q^14*x^2-5*q^14*x+10*q^13*x^2+q^14-6*q^13*x+7*q^12*x^2-q^13-2*q^12*x+3*q^11*x^2-3*q^12-5*q^11*x+4*q^10*x^2-3*q^11-3*q^10*x+4*q^9*x^2-q^10-3*q^9*x+2*q^8*x^2+q^9-3*q^8*x+2*q^8-6*q^7*x+3*q^7-4*q^6*x+q^6-3*q^5*x+2*q^5-4*q^4*x+4*q^4-4*q^3*x+6*q^3-2*q^2*x+3*q^2-1)/q^8/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^5+q^4+q+1)/(q^3-q-1)/x^3
+N3(4,-4,-2,-2)*(q^37*x^5+2*q^36*x^5+2*q^35*x^5+q^35*x^4+q^34*x^5+2*q^34*x^4+2*q^33*x^4+2*q^32*x^4-q^31*x^5+q^32*x^3-4*q^30*x^5+q^31*x^3-2*q^30*x^4-8*q^29*x^5-6*q^29*x^4-10*q^28*x^5+q^30*x^2-2*q^29*x^3-9*q^28*x^4-10*q^27*x^5+q^29*x^2-5*q^28*x^3-11*q^27*x^4-9*q^26*x^5-q^28*x^2-7*q^27*x^3-14*q^26*x^4-8*q^25*x^5-2*q^27*x^2-8*q^26*x^3-12*q^25*x^4-8*q^24*x^5-4*q^26*x^2-5*q^25*x^3-7*q^24*x^4-7*q^23*x^5-3*q^25*x^2-6*q^24*x^3+q^23*x^4-4*q^22*x^5-2*q^24*x^2+4*q^22*x^4-q^21*x^5-q^24*x+5*q^22*x^3+9*q^21*x^4-q^23*x+12*q^21*x^3+15*q^20*x^4+q^22*x+3*q^21*x^2+18*q^20*x^3+19*q^19*x^4+2*q^21*x+6*q^20*x^2+24*q^19*x^3+19*q^18*x^4+2*q^20*x+6*q^19*x^2+26*q^18*x^3+17*q^17*x^4+q^19*x+11*q^18*x^2+21*q^17*x^3+13*q^16*x^4+3*q^18*x+11*q^17*x^2+19*q^16*x^3+9*q^15*x^4+3*q^17*x+10*q^16*x^2+12*q^15*x^3+8*q^14*x^4+6*q^16*x+2*q^15*x^2+4*q^14*x^3+7*q^13*x^4+4*q^15*x-4*q^13*x^3+4*q^12*x^4+2*q^14*x-9*q^13*x^2-5*q^12*x^3+q^11*x^4+q^14-q^13*x-14*q^12*x^2-8*q^11*x^3+q^13-3*q^12*x-16*q^11*x^2-11*q^10*x^3-q^12-6*q^11*x-17*q^10*x^2-11*q^9*x^3-2*q^11-7*q^10*x-18*q^9*x^2-9*q^8*x^3-3*q^10-4*q^9*x-17*q^8*x^2-7*q^7*x^3-2*q^9-6*q^8*x-11*q^7*x^2-4*q^6*x^3-2*q^8-4*q^7*x-7*q^6*x^2-q^5*x^3-q^7-2*q^6*x-2*q^5*x^2-2*q^6+2*q^5*x+2*q^4*x^2-q^5+4*q^4*x+3*q^3*x^2+7*q^3*x+q^2*x^2+q^3+7*q^2*x+2*q^2+4*q*x+2*q+x+1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^3+q^2+q+1)/q^9/x^4
-N3(4,2,-4,-2)*q^6*(q^11-q^10+q^9-3*q^8-q^7-q^6+4*q^5+3*q^4+3*q^3-1)/(q^6+q^4+q^2+1)/(q^2+1)/(q+1)/(q^3-q-1)
-N3(4,2,0,0)*(q^37*x^3+6*q^36*x^3+18*q^35*x^3+37*q^34*x^3-q^34*x^2+56*q^33*x^3-6*q^33*x^2+65*q^32*x^3-17*q^32*x^2+56*q^31*x^3-33*q^31*x^2+24*q^30*x^3-52*q^30*x^2-31*q^29*x^3-3*q^30*x-71*q^29*x^2-104*q^28*x^3-10*q^29*x-86*q^28*x^2-186*q^27*x^3-19*q^28*x-86*q^27*x^2-269*q^26*x^3-23*q^27*x-55*q^26*x^2-344*q^25*x^3-23*q^26*x+5*q^25*x^2-399*q^24*x^3-13*q^25*x+95*q^24*x^2-420*q^23*x^3-2*q^24*x+194*q^23*x^2-398*q^22*x^3+17*q^23*x+298*q^22*x^2-340*q^21*x^3-2*q^23+30*q^22*x+383*q^21*x^2-265*q^20*x^3-2*q^22+51*q^21*x+445*q^20*x^2-192*q^19*x^3-5*q^21+63*q^20*x+461*q^19*x^2-131*q^18*x^3-2*q^20+77*q^19*x+431*q^18*x^2-82*q^17*x^3-2*q^19+71*q^18*x+353*q^17*x^2-44*q^16*x^3+3*q^18+64*q^17*x+255*q^16*x^2-21*q^15*x^3+3*q^17+47*q^16*x+155*q^15*x^2-17*q^14*x^3+6*q^16+40*q^15*x+80*q^14*x^2-26*q^13*x^3+4*q^15+24*q^14*x+24*q^13*x^2-36*q^12*x^3+6*q^14+18*q^13*x-6*q^12*x^2-40*q^11*x^3+4*q^13+7*q^12*x-20*q^11*x^2-37*q^10*x^3+4*q^12+10*q^11*x-13*q^10*x^2-30*q^9*x^3-2*q^11+7*q^10*x+q^9*x^2-22*q^8*x^3-3*q^10+12*q^9*x+17*q^8*x^2-15*q^7*x^3-8*q^9+8*q^8*x+26*q^7*x^2-9*q^6*x^3-6*q^8+8*q^7*x+28*q^6*x^2-4*q^5*x^3-7*q^7+4*q^6*x+24*q^5*x^2-q^4*x^3-4*q^6+4*q^5*x+19*q^4*x^2-4*q^5+2*q^4*x+14*q^3*x^2-2*q^4+q^3*x+9*q^2*x^2-q^3+4*q*x^2+x^2)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^3-q-1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
+N4(-4,2,0,-2)*(q^8+6*q^7+8*q^6+6*q^5-q^4-6*q^3-7*q^2-4*q-1)*q^4/(q^9-q^6-q^4-q^2-q-1)/(q^2+1)/(q+1)^2/x^2
+N4(0,-4,-2,0)*(q^42*x^3+10*q^41*x^3+49*q^40*x^3-q^40*x^2+158*q^39*x^3-8*q^39*x^2+381*q^38*x^3-34*q^38*x^2+733*q^37*x^3-q^38*x-102*q^37*x^2+1169*q^36*x^3-4*q^37*x-242*q^36*x^2+1572*q^35*x^3-7*q^36*x-479*q^35*x^2+1767*q^34*x^3-7*q^35*x-820*q^34*x^2+1556*q^33*x^3-6*q^34*x-1238*q^33*x^2+764*q^32*x^3-18*q^33*x-1657*q^32*x^2-719*q^31*x^3-67*q^32*x-1953*q^31*x^2-2897*q^30*x^3-190*q^31*x-1962*q^30*x^2-5630*q^29*x^3-375*q^30*x-1524*q^29*x^2-8637*q^28*x^3-3*q^30-595*q^29*x-496*q^28*x^2-11543*q^27*x^3-4*q^29-770*q^28*x+1192*q^27*x^2-13954*q^26*x^3-7*q^28-832*q^27*x+3487*q^26*x^2-15533*q^25*x^3-8*q^27-692*q^26*x+6221*q^25*x^2-16071*q^24*x^3-18*q^26-341*q^25*x+9057*q^24*x^2-15529*q^23*x^3-26*q^25+237*q^24*x+11623*q^23*x^2-14038*q^22*x^3-41*q^24+932*q^23*x+13467*q^22*x^2-11863*q^21*x^3-42*q^23+1676*q^22*x+14351*q^21*x^2-9347*q^20*x^3-38*q^22+2325*q^21*x+14093*q^20*x^2-6843*q^19*x^3-16*q^21+2852*q^20*x+12839*q^19*x^2-4629*q^18*x^3+7*q^20+3120*q^19*x+10765*q^18*x^2-2859*q^17*x^3+37*q^19+3137*q^18*x+8301*q^17*x^2-1574*q^16*x^3+54*q^18+2866*q^17*x+5791*q^16*x^2-738*q^15*x^3+74*q^17+2427*q^16*x+3622*q^15*x^2-267*q^14*x^3+91*q^16+1901*q^15*x+1943*q^14*x^2-57*q^13*x^3+110*q^15+1422*q^14*x+827*q^13*x^2-q^12*x^3+117*q^14+1018*q^13*x+179*q^12*x^2-2*q^11*x^3+116*q^13+729*q^12*x-117*q^11*x^2-q^10*x^3+103*q^12+542*q^11*x-199*q^10*x^2+10*q^9*x^3+92*q^11+442*q^10*x-169*q^9*x^2+16*q^8*x^3+87*q^10+378*q^9*x-112*q^8*x^2+12*q^7*x^3+85*q^9+321*q^8*x-73*q^7*x^2+5*q^6*x^3+80*q^8+251*q^7*x-52*q^6*x^2+q^5*x^3+71*q^7+175*q^6*x-35*q^5*x^2+57*q^6+113*q^5*x-18*q^4*x^2+41*q^5+69*q^4*x-6*q^3*x^2+28*q^4+39*q^3*x-q^2*x^2+18*q^3+18*q^2*x+10*q^2+6*q*x+4*q+x+1)/q^4/(q^3+q^2+q+1)/(q^16*x+2*q^15*x+2*q^14*x-q^14+2*q^13*x-2*q^13+3*q^12*x-2*q^12+4*q^11*x-2*q^11+3*q^10*x-2*q^10+2*q^9*x-2*q^9+3*q^8*x-2*q^8+4*q^7*x-2*q^7+2*q^6*x-2*q^6-2*q^5+q^4*x-q^4+2*q^3*x+q^2*x-q^2-2*q-1)/(q^7-q^5-q^4+q^3-q-1)/x^2
-N4(0,-2,2,0)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*q^9/x^2/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^4+1)
-N4(0,0,-4,-2)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3313*q^36*x-1590*q^35*x^2-207*q^36-3820*q^35*x-5484*q^34*x^2-439*q^35-3795*q^34*x-10311*q^33*x^2-773*q^34-2953*q^33*x-15679*q^32*x^2-1131*q^33-1063*q^32*x-21087*q^31*x^2-1393*q^32+1988*q^31*x-26015*q^30*x^2-1413*q^31+6125*q^30*x-30023*q^29*x^2-1107*q^30+11048*q^29*x-32825*q^28*x^2-455*q^29+16313*q^28*x-34323*q^27*x^2+454*q^28+21334*q^27*x-34586*q^26*x^2+1521*q^27+25575*q^26*x-33797*q^25*x^2+2600*q^26+28562*q^25*x-32190*q^24*x^2+3598*q^25+30192*q^24*x-29986*q^23*x^2+4401*q^24+30500*q^23*x-27352*q^22*x^2+4982*q^23+29793*q^22*x-24397*q^21*x^2+5278*q^22+28297*q^21*x-21200*q^20*x^2+5329*q^21+26357*q^20*x-17852*q^19*x^2+5184*q^20+24102*q^19*x-14487*q^18*x^2+4957*q^19+21694*q^18*x-11272*q^17*x^2+4689*q^18+19087*q^17*x-8368*q^16*x^2+4405*q^17+16309*q^16*x-5891*q^15*x^2+4058*q^16+13349*q^15*x-3900*q^14*x^2+3626*q^15+10379*q^14*x-2406*q^13*x^2+3092*q^14+7574*q^13*x-1382*q^12*x^2+2496*q^13+5167*q^12*x-760*q^11*x^2+1888*q^12+3276*q^11*x-432*q^10*x^2+1331*q^11+1944*q^10*x-275*q^9*x^2+875*q^10+1097*q^9*x-189*q^8*x^2+544*q^9+622*q^8*x-122*q^7*x^2+337*q^8+383*q^7*x-65*q^6*x^2+225*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/x/(q^4+2*q^3+2*q^2+2*q+1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^7-q^5-q^4+q^3-q-1)/q^12
-N4(0,0,-2,0)*(q^50*x^3+10*q^49*x^3+50*q^48*x^3-q^48*x^2+170*q^47*x^3-8*q^47*x^2+439*q^46*x^3-35*q^46*x^2+918*q^45*x^3-q^46*x-112*q^45*x^2+1612*q^44*x^3-4*q^45*x-286*q^44*x^2+2428*q^43*x^3-8*q^44*x-613*q^43*x^2+3165*q^42*x^3-11*q^43*x-1139*q^42*x^2+3549*q^41*x^3-15*q^42*x-1870*q^41*x^2+3298*q^40*x^3-24*q^41*x-2749*q^40*x^2+2173*q^39*x^3-72*q^40*x-3641*q^39*x^2+14*q^38*x^3+3*q^40-194*q^39*x-4344*q^38*x^2-3257*q^37*x^3+4*q^39-423*q^38*x-4615*q^37*x^2-7638*q^36*x^3+10*q^38-741*q^37*x-4184*q^36*x^2-13046*q^35*x^3+12*q^37-1094*q^36*x-2824*q^35*x^2-19318*q^34*x^3+25*q^36-1348*q^35*x-336*q^34*x^2-26222*q^33*x^3+34*q^35-1436*q^34*x+3328*q^33*x^2-33473*q^32*x^3+59*q^34-1269*q^33*x+8146*q^32*x^2-40738*q^31*x^3+68*q^33-898*q^32*x+13879*q^31*x^2-47632*q^30*x^3+79*q^32-350*q^31*x+20273*q^30*x^2-53700*q^29*x^3+58*q^31+280*q^30*x+26940*q^29*x^2-58444*q^28*x^3+28*q^30+1035*q^29*x+33584*q^28*x^2-61383*q^27*x^3-25*q^29+1897*q^28*x+39903*q^27*x^2-62134*q^26*x^3-68*q^28+2940*q^27*x+45591*q^26*x^2-60488*q^25*x^3-119*q^27+4143*q^26*x+50322*q^25*x^2-56479*q^24*x^3-163*q^26+5449*q^25*x+53621*q^24*x^2-50421*q^23*x^3-210*q^25+6763*q^24*x+55149*q^23*x^2-42894*q^22*x^3-249*q^24+7957*q^23*x+54470*q^22*x^2-34659*q^21*x^3-268*q^23+8939*q^22*x+51584*q^21*x^2-26508*q^20*x^3-258*q^22+9556*q^21*x+46499*q^20*x^2-19119*q^19*x^3-224*q^21+9761*q^20*x+39781*q^19*x^2-12941*q^18*x^3-183*q^20+9405*q^19*x+31984*q^18*x^2-8163*q^17*x^3-140*q^19+8545*q^18*x+24084*q^17*x^2-4761*q^16*x^3-113*q^18+7249*q^17*x+16804*q^16*x^2-2565*q^15*x^3-82*q^17+5773*q^16*x+10841*q^15*x^2-1307*q^14*x^3-46*q^16+4305*q^15*x+6386*q^14*x^2-679*q^13*x^3-2*q^15+3054*q^14*x+3434*q^13*x^2-398*q^12*x^3+32*q^14+2078*q^13*x+1678*q^12*x^2-256*q^11*x^3+57*q^13+1411*q^12*x+775*q^11*x^2-149*q^10*x^3+65*q^12+999*q^11*x+373*q^10*x^2-62*q^9*x^3+70*q^11+766*q^10*x+217*q^9*x^2-11*q^8*x^3+76*q^10+611*q^9*x+141*q^8*x^2+5*q^7*x^3+81*q^9+476*q^8*x+75*q^7*x^2+4*q^6*x^3+79*q^8+341*q^7*x+20*q^6*x^2+q^5*x^3+71*q^7+218*q^6*x-8*q^5*x^2+57*q^6+130*q^5*x-11*q^4*x^2+41*q^5+74*q^4*x-5*q^3*x^2+28*q^4+40*q^3*x-q^2*x^2+18*q^3+18*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q^3+q^2+q+1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^7-q^5-q^4+q^3-q-1)/q^14/x^2
+N4(0,2,4,0)*q^2/x^2*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^6+q^4+q^2+1)
-N4(0,4,0,0)/q^4*(q^16-q^14-q^13-q^12+q^11+4*q^10+2*q^9-4*q^8-7*q^7-6*q^6-q^5+q^4+2*q^3-q-1)/(q+1)/(q^9-q^6-q^4-q^2-q-1)/(q^2+1)^2/x
+N4(0,4,2,0)*(q^20*x^2+4*q^19*x^2+7*q^18*x^2+7*q^17*x^2-q^17*x+4*q^16*x^2-4*q^16*x-7*q^15*x-5*q^14*x^2-q^15-7*q^14*x-12*q^13*x^2-2*q^14-7*q^13*x-20*q^12*x^2-3*q^13-4*q^12*x-27*q^11*x^2-3*q^12-31*q^10*x^2-2*q^11+6*q^10*x-31*q^9*x^2+13*q^9*x-28*q^8*x^2+3*q^9+21*q^8*x-24*q^7*x^2+5*q^8+28*q^7*x-19*q^6*x^2+7*q^7+30*q^6*x-12*q^5*x^2+8*q^6+28*q^5*x-5*q^4*x^2+8*q^5+24*q^4*x-q^3*x^2+7*q^4+19*q^3*x+6*q^3+12*q^2*x+5*q^2+5*q*x+3*q+x+1)/q^7/(q^6+q^4+q^2+1)/(q^3-q-1)/(q+1)/x^2
+N4(0,10,8,2)*q/x^2*(q^27*x^2+3*q^26*x^2+2*q^25*x^2-7*q^24*x^2-23*q^23*x^2+q^23*x-38*q^22*x^2+6*q^22*x-44*q^21*x^2-q^22+18*q^21*x-38*q^20*x^2+35*q^20*x-21*q^19*x^2-q^20+49*q^19*x+6*q^18*x^2+2*q^19+58*q^18*x+42*q^17*x^2+2*q^18+53*q^17*x+87*q^16*x^2+7*q^17+36*q^16*x+140*q^15*x^2+10*q^16-q^15*x+192*q^14*x^2+13*q^15-45*q^14*x+228*q^13*x^2+9*q^14-108*q^13*x+239*q^12*x^2+3*q^13-175*q^12*x+227*q^11*x^2+q^12-247*q^11*x+199*q^10*x^2-4*q^11-291*q^10*x+164*q^9*x^2-11*q^10-311*q^9*x+128*q^8*x^2-21*q^9-295*q^8*x+91*q^7*x^2-22*q^8-260*q^7*x+54*q^6*x^2-21*q^7-206*q^6*x+24*q^5*x^2-18*q^6-150*q^5*x+7*q^4*x^2-17*q^5-98*q^4*x+q^3*x^2-12*q^4-55*q^3*x-6*q^3-24*q^2*x-q^2-7*q*x-x)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)
+N4(4,4,0,-2)*(q^37*x^2+11*q^36*x^2+56*q^35*x^2-q^35*x+184*q^34*x^2-9*q^34*x+447*q^33*x^2-41*q^33*x+856*q^32*x^2-q^33-127*q^32*x+1333*q^31*x^2-5*q^32-303*q^31*x+1704*q^30*x^2-10*q^31-595*q^30*x+1749*q^29*x^2-7*q^30-1002*q^29*x+1275*q^28*x^2+4*q^29-1476*q^28*x+173*q^27*x^2+3*q^28-1906*q^27*x-1565*q^26*x^2-47*q^27-2131*q^26*x-3858*q^25*x^2-183*q^26-1960*q^25*x-6533*q^24*x^2-389*q^25-1221*q^24*x-9306*q^23*x^2-602*q^24+189*q^23*x-11800*q^22*x^2-721*q^23+2270*q^22*x-13631*q^21*x^2-664*q^22+4898*q^21*x-14522*q^20*x^2-390*q^21+7814*q^20*x-14392*q^19*x^2+64*q^20+10627*q^19*x-13364*q^18*x^2+629*q^19+12920*q^18*x-11686*q^17*x^2+1214*q^18+14302*q^17*x-9638*q^16*x^2+1750*q^17+14581*q^16*x-7482*q^15*x^2+2163*q^16+13757*q^15*x-5446*q^14*x^2+2401*q^15+12083*q^14*x-3708*q^13*x^2+2408*q^14+9887*q^13*x-2373*q^12*x^2+2184*q^13+7564*q^12*x-1452*q^11*x^2+1778*q^12+5410*q^11*x-871*q^10*x^2+1302*q^11+3638*q^10*x-519*q^9*x^2+870*q^10+2316*q^9*x-301*q^8*x^2+555*q^9+1423*q^8*x-161*q^7*x^2+362*q^8+861*q^7*x-74*q^6*x^2+252*q^7+517*q^6*x-27*q^5*x^2+180*q^6+301*q^5*x-7*q^4*x^2+122*q^5+161*q^4*x-q^3*x^2+74*q^4+74*q^3*x+38*q^3+27*q^2*x+16*q^2+7*q*x+5*q+x+1)/q^7/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^9-q^6-q^4-q^2-q-1)/(q+1)^3/x
+N4(4,6,2,-2)*(q^28*x^2+5*q^27*x^2+15*q^26*x^2-q^26*x+34*q^25*x^2-5*q^25*x+59*q^24*x^2-14*q^24*x+78*q^23*x^2-q^24-29*q^23*x+78*q^22*x^2-q^23-51*q^22*x+52*q^21*x^2+3*q^22-80*q^21*x-q^20*x^2+3*q^21-106*q^20*x-76*q^19*x^2-q^20-114*q^19*x-168*q^18*x^2-11*q^19-95*q^18*x-275*q^17*x^2-15*q^18-41*q^17*x-388*q^16*x^2-15*q^17+50*q^16*x-485*q^15*x^2-10*q^16+166*q^15*x-544*q^14*x^2-3*q^15+308*q^14*x-555*q^13*x^2+3*q^14+454*q^13*x-521*q^12*x^2+18*q^13+588*q^12*x-456*q^11*x^2+34*q^12+673*q^11*x-375*q^10*x^2+54*q^11+703*q^10*x-287*q^9*x^2+62*q^10+668*q^9*x-199*q^8*x^2+67*q^9+583*q^8*x-121*q^7*x^2+61*q^8+467*q^7*x-62*q^6*x^2+54*q^7+341*q^6*x-25*q^5*x^2+42*q^6+223*q^5*x-7*q^4*x^2+31*q^5+128*q^4*x-q^3*x^2+17*q^4+63*q^3*x+7*q^3+25*q^2*x+q^2+7*q*x+x)/q^3/(q^4+2*q^3+2*q^2+2*q+1)/(q^5+q^4+q+1)/(q^7-q^5-q^4+q^3-q-1)/x
-N4(4,6,4,-2)*(q^38*x^3+4*q^37*x^3+8*q^36*x^3-q^36*x^2+11*q^35*x^3-5*q^35*x^2+12*q^34*x^3-11*q^34*x^2+9*q^33*x^3-14*q^33*x^2+3*q^32*x^3-10*q^32*x^2-6*q^31*x^3+2*q^32*x-3*q^31*x^2-19*q^30*x^3+3*q^31*x+5*q^30*x^2-36*q^29*x^3+3*q^30*x+12*q^29*x^2-58*q^28*x^3+20*q^28*x^2-80*q^27*x^3+q^29-q^28*x+31*q^27*x^2-90*q^26*x^3-4*q^27*x+43*q^26*x^2-83*q^25*x^3+3*q^27-3*q^26*x+52*q^25*x^2-67*q^24*x^3+3*q^26-11*q^25*x+49*q^24*x^2-49*q^23*x^3+5*q^25-20*q^24*x+35*q^23*x^2-31*q^22*x^3+q^24-27*q^23*x+17*q^22*x^2-13*q^21*x^3-4*q^23-20*q^22*x+20*q^21*x^2+8*q^20*x^3-10*q^22-8*q^21*x+26*q^20*x^2+30*q^19*x^3-9*q^21+18*q^20*x+33*q^19*x^2+41*q^18*x^3-5*q^20+36*q^19*x+26*q^18*x^2+38*q^17*x^3+q^19+46*q^18*x+26*q^17*x^2+28*q^16*x^3+5*q^18+51*q^17*x+20*q^16*x^2+19*q^15*x^3+5*q^17+64*q^16*x+21*q^15*x^2+13*q^14*x^3+3*q^16+60*q^15*x+19*q^14*x^2+9*q^13*x^3+6*q^15+43*q^14*x+14*q^13*x^2+6*q^12*x^3+9*q^14+5*q^13*x+3*q^12*x^2+3*q^11*x^3+7*q^13-27*q^12*x-2*q^11*x^2+q^10*x^3+q^12-57*q^11*x-3*q^10*x^2-7*q^11-61*q^10*x-3*q^9*x^2-9*q^10-56*q^9*x-4*q^8*x^2-8*q^9-43*q^8*x-3*q^7*x^2-2*q^8-34*q^7*x-q^6*x^2-20*q^6*x+4*q^6-8*q^5*x+5*q^5-q^4*x+7*q^4+5*q^3+4*q^2+2*q+1)/q^5/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
-N4(4,10,8,2)*(q^48*x^2+3*q^47*x^2+3*q^46*x^2-5*q^45*x^2-q^44*x^3-25*q^44*x^2-3*q^43*x^3+q^44*x-51*q^43*x^2-5*q^42*x^3+6*q^43*x-66*q^42*x^2-6*q^41*x^3-q^43+19*q^42*x-51*q^41*x^2-5*q^40*x^3+40*q^41*x+q^40*x^2-3*q^39*x^3-2*q^41+60*q^40*x+77*q^39*x^2-5*q^38*x^3+3*q^40+69*q^39*x+151*q^38*x^2-15*q^37*x^3+2*q^39+42*q^38*x+196*q^37*x^2-38*q^36*x^3+11*q^38-12*q^37*x+213*q^36*x^2-68*q^35*x^3+12*q^37-109*q^36*x+199*q^35*x^2-85*q^34*x^3+17*q^36-199*q^35*x+189*q^34*x^2-68*q^33*x^3+8*q^35-287*q^34*x+155*q^33*x^2-6*q^32*x^3-5*q^34-321*q^33*x+130*q^32*x^2+101*q^31*x^3-24*q^33-315*q^32*x+57*q^31*x^2+243*q^30*x^3-37*q^32-223*q^31*x-4*q^30*x^2+400*q^29*x^3-46*q^31-68*q^30*x-103*q^29*x^2+551*q^28*x^3-41*q^30+152*q^29*x-177*q^28*x^2+668*q^27*x^3-31*q^29+378*q^28*x-308*q^27*x^2+722*q^26*x^3-5*q^28+570*q^27*x-452*q^26*x^2+691*q^25*x^3+18*q^27+658*q^26*x-673*q^25*x^2+561*q^24*x^3+43*q^26+608*q^25*x-867*q^24*x^2+337*q^23*x^3+58*q^25+411*q^24*x-1030*q^23*x^2+52*q^22*x^3+58*q^24+121*q^23*x-1033*q^22*x^2-252*q^21*x^3+48*q^23-197*q^22*x-892*q^21*x^2-538*q^20*x^3+22*q^22-474*q^21*x-556*q^20*x^2-777*q^19*x^3+11*q^21-652*q^20*x-129*q^19*x^2-947*q^18*x^3-14*q^20-707*q^19*x+376*q^18*x^2-1038*q^17*x^3-27*q^19-651*q^18*x+857*q^17*x^2-1049*q^16*x^3-43*q^18-527*q^17*x+1285*q^16*x^2-990*q^15*x^3-29*q^17-346*q^16*x+1568*q^15*x^2-881*q^14*x^3-19*q^16-161*q^15*x+1701*q^14*x^2-742*q^13*x^3+3*q^14*x+1679*q^13*x^2-589*q^12*x^3+96*q^13*x+1530*q^12*x^2-436*q^11*x^3+7*q^13+135*q^12*x+1304*q^11*x^2-301*q^10*x^3-7*q^12+129*q^11*x+1043*q^10*x^2-195*q^9*x^3-10*q^11+106*q^10*x+792*q^9*x^2-117*q^8*x^3-24*q^10+72*q^9*x+558*q^8*x^2-61*q^7*x^3-20*q^9+37*q^8*x+365*q^7*x^2-25*q^6*x^3-28*q^8+14*q^7*x+220*q^6*x^2-7*q^5*x^3-25*q^7+124*q^5*x^2-q^4*x^3-29*q^6-2*q^5*x+62*q^4*x^2-20*q^5-5*q^4*x+25*q^3*x^2-16*q^4-3*q^3*x+7*q^2*x^2-9*q^3-2*q^2*x+q*x^2-8*q^2-4*q-2)/q^8/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^9-q^6-q^4-q^2-q-1)/x^2/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N4(4,12,6,4)/q^7*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3314*q^36*x-1590*q^35*x^2-207*q^36-3823*q^35*x-5484*q^34*x^2-439*q^35-3796*q^34*x-10311*q^33*x^2-772*q^34-2945*q^33*x-15679*q^32*x^2-1128*q^33-1049*q^32*x-21087*q^31*x^2-1392*q^32+1994*q^31*x-26015*q^30*x^2-1421*q^31+6117*q^30*x-30023*q^29*x^2-1122*q^30+11034*q^29*x-32825*q^28*x^2-464*q^29+16293*q^28*x-34323*q^27*x^2+462*q^28+21293*q^27*x-34586*q^26*x^2+1546*q^27+25513*q^26*x-33797*q^25*x^2+2635*q^26+28502*q^25*x-32190*q^24*x^2+3637*q^25+30141*q^24*x-29986*q^23*x^2+4440*q^24+30436*q^23*x-27352*q^22*x^2+5019*q^23+29710*q^22*x-24397*q^21*x^2+5318*q^22+28224*q^21*x-21200*q^20*x^2+5380*q^21+26314*q^20*x-17852*q^19*x^2+5239*q^20+24074*q^19*x-14487*q^18*x^2+4995*q^19+21661*q^18*x-11272*q^17*x^2+4705*q^18+19051*q^17*x-8368*q^16*x^2+4419*q^17+16282*q^16*x-5891*q^15*x^2+4086*q^16+13335*q^15*x-3900*q^14*x^2+3661*q^15+10374*q^14*x-2406*q^13*x^2+3119*q^14+7573*q^13*x-1382*q^12*x^2+2510*q^13+5167*q^12*x-760*q^11*x^2+1893*q^12+3276*q^11*x-432*q^10*x^2+1332*q^11+1944*q^10*x-275*q^9*x^2+875*q^10+1097*q^9*x-189*q^8*x^2+544*q^9+622*q^8*x-122*q^7*x^2+337*q^8+383*q^7*x-65*q^6*x^2+225*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^17*x+q^16*x+2*q^15*x-q^15+2*q^14*x-q^14+3*q^13*x-2*q^13+3*q^12*x-2*q^12+3*q^11*x-2*q^11+3*q^10*x-2*q^10+3*q^9*x-2*q^9+3*q^8*x-2*q^8+2*q^7*x-2*q^7+2*q^6*x-2*q^6+q^5*x-q^5+q^4*x-q^4+q^3*x-q^3+q^2*x-q^2-q-1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^3-q-1)/(q^6+q^4+q^2+1)
-N4(4,14,10,2)*(q^28*x^2+4*q^27*x^2+5*q^26*x^2-5*q^25*x^2-30*q^24*x^2+q^24*x-61*q^23*x^2+7*q^23*x-82*q^22*x^2-q^23+24*q^22*x-82*q^21*x^2-q^22+53*q^21*x-59*q^20*x^2-q^21+84*q^20*x-15*q^19*x^2+q^20+107*q^19*x+48*q^18*x^2+4*q^19+111*q^18*x+129*q^17*x^2+9*q^18+90*q^17*x+227*q^16*x^2+17*q^17+36*q^16*x+332*q^15*x^2+23*q^16-44*q^15*x+420*q^14*x^2+22*q^15-152*q^14*x+467*q^13*x^2+12*q^14-281*q^13*x+466*q^12*x^2+4*q^13-421*q^12*x+426*q^11*x^2-3*q^12-536*q^11*x+363*q^10*x^2-15*q^11-601*q^10*x+292*q^9*x^2-32*q^10-605*q^9*x+219*q^8*x^2-43*q^9-555*q^8*x+145*q^7*x^2-43*q^8-466*q^7*x+78*q^6*x^2-39*q^7-356*q^6*x+31*q^5*x^2-35*q^6-248*q^5*x+8*q^4*x^2-29*q^5-153*q^4*x+q^3*x^2-18*q^4-79*q^3*x-7*q^3-31*q^2*x-q^2-8*q*x-x)/x/(q^2+1)/(q^2+2*q+1)/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)
-N4(8,6,4,0)*q^16*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^4+1)
+N4(8,8,0,0)*x*q*(q^45*x^2+10*q^44*x^2+49*q^43*x^2-q^43*x+158*q^42*x^2-8*q^42*x+381*q^41*x^2-34*q^41*x+735*q^40*x^2-q^41-102*q^40*x+1179*q^39*x^2-4*q^40-242*q^39*x+1605*q^38*x^2-7*q^39-481*q^38*x+1859*q^37*x^2-7*q^38-831*q^37*x+1779*q^36*x^2-6*q^37-1274*q^36*x+1228*q^35*x^2-18*q^36-1747*q^35*x+106*q^34*x^2-70*q^35-2143*q^34*x-1640*q^33*x^2-193*q^34-2321*q^33*x-3995*q^32*x^2-376*q^33-2138*q^32*x-6861*q^31*x^2-585*q^32-1456*q^31*x-10063*q^30*x^2-755*q^31-172*q^30*x-13379*q^29*x^2-821*q^30+1752*q^29*x-16581*q^28*x^2-733*q^29+4269*q^28*x-19462*q^27*x^2-496*q^28+7219*q^27*x-21834*q^26*x^2-118*q^27+10369*q^26*x-23532*q^25*x^2+356*q^26+13434*q^25*x-24436*q^24*x^2+900*q^25+16203*q^24*x-24491*q^23*x^2+1483*q^24+18469*q^23*x-23706*q^22*x^2+2104*q^23+20162*q^22*x-22139*q^21*x^2+2700*q^22+21182*q^21*x-19890*q^20*x^2+3228*q^21+21506*q^20*x-17119*q^19*x^2+3617*q^20+21039*q^19*x-14062*q^18*x^2+3858*q^19+19866*q^18*x-10998*q^17*x^2+3950*q^18+18032*q^17*x-8179*q^16*x^2+3931*q^17+15691*q^16*x-5769*q^15*x^2+3765*q^16+12960*q^15*x-3835*q^14*x^2+3435*q^15+10111*q^14*x-2380*q^13*x^2+2951*q^14+7385*q^13*x-1375*q^12*x^2+2391*q^13+5045*q^12*x-759*q^11*x^2+1819*q^12+3211*q^11*x-432*q^10*x^2+1294*q^11+1918*q^10*x-275*q^9*x^2+859*q^10+1090*q^9*x-189*q^8*x^2+539*q^9+621*q^8*x-122*q^7*x^2+336*q^8+383*q^7*x-65*q^6*x^2+225*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^4+2*q^3+2*q^2+2*q+1)
-N4(8,10,4,2)/q^12*(q^52*x^3+7*q^51*x^3+27*q^50*x^3-2*q^50*x^2+74*q^49*x^3-14*q^49*x^2+158*q^48*x^3-53*q^48*x^2+278*q^47*x^3-144*q^47*x^2+419*q^46*x^3+4*q^47*x-315*q^46*x^2+551*q^45*x^3+25*q^46*x-595*q^45*x^2+629*q^44*x^3+q^46+76*q^45*x-1007*q^44*x^2+603*q^43*x^3+3*q^45+171*q^44*x-1545*q^43*x^2+429*q^42*x^3+q^44+322*q^43*x-2144*q^42*x^2+66*q^41*x^3-5*q^43+546*q^42*x-2667*q^41*x^2-526*q^40*x^3-13*q^42+853*q^41*x-2913*q^40*x^2-1367*q^39*x^3-16*q^41+1231*q^40*x-2638*q^39*x^2-2434*q^38*x^3-6*q^40+1640*q^39*x-1595*q^38*x^2-3666*q^37*x^3+22*q^39+2004*q^38*x+395*q^37*x^2-4983*q^36*x^3+74*q^38+2222*q^37*x+3380*q^36*x^2-6288*q^35*x^3+158*q^37+2158*q^36*x+7256*q^35*x^2-7469*q^34*x^3+291*q^36+1674*q^35*x+11813*q^34*x^2-8428*q^33*x^3+453*q^35+665*q^34*x+16808*q^33*x^2-9103*q^32*x^3+619*q^34-918*q^33*x+21996*q^32*x^2-9456*q^31*x^3+731*q^33-3055*q^32*x+27152*q^31*x^2-9462*q^30*x^3+724*q^32-5670*q^31*x+32101*q^30*x^2-9118*q^29*x^3+547*q^31-8658*q^30*x+36712*q^29*x^2-8459*q^28*x^3+216*q^30-11881*q^29*x+40851*q^28*x^2-7569*q^27*x^3-228*q^29-15196*q^28*x+44367*q^27*x^2-6561*q^26*x^3-688*q^28-18483*q^27*x+47092*q^26*x^2-5522*q^25*x^3-1126*q^27-21714*q^26*x+48826*q^25*x^2-4490*q^24*x^3-1544*q^26-24851*q^25*x+49336*q^24*x^2-3495*q^23*x^3-2019*q^25-27918*q^24*x+48400*q^23*x^2-2594*q^22*x^3-2577*q^24-30811*q^23*x+45882*q^22*x^2-1846*q^21*x^3-3252*q^23-33380*q^22*x+41828*q^21*x^2-1268*q^20*x^3-3997*q^22-35251*q^21*x+36530*q^20*x^2-833*q^19*x^3-4775*q^21-36133*q^20*x+30481*q^19*x^2-506*q^18*x^3-5498*q^20-35647*q^19*x+24238*q^18*x^2-270*q^17*x^3-6108*q^19-33689*q^18*x+18291*q^17*x^2-119*q^16*x^3-6475*q^18-30251*q^17*x+13020*q^16*x^2-40*q^15*x^3-6530*q^17-25725*q^16*x+8688*q^15*x^2-9*q^14*x^3-6202*q^16-20562*q^15*x+5419*q^14*x^2-q^13*x^3-5538*q^15-15406*q^14*x+3177*q^13*x^2-4609*q^14-10740*q^13*x+1791*q^12*x^2-3567*q^13-6976*q^12*x+1018*q^11*x^2-2563*q^12-4233*q^11*x+615*q^10*x^2-1730*q^11-2457*q^10*x+396*q^9*x^2-1123*q^10-1417*q^9*x+254*q^8*x^2-726*q^9-860*q^8*x+148*q^7*x^2-485*q^8-564*q^7*x+72*q^6*x^2-338*q^7-385*q^6*x+27*q^5*x^2-238*q^6-253*q^5*x+7*q^4*x^2-156*q^5-148*q^4*x+q^3*x^2-90*q^4-72*q^3*x-43*q^3-27*q^2*x-17*q^2-7*q*x-5*q-x-1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^2+1)/(q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)
-N4(8,14,6,4)*x/q^5*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2990*q^39*x^2-11*q^40-1072*q^39*x+3236*q^38*x^2-13*q^39-1748*q^38*x+2755*q^37*x^2-25*q^38-2548*q^37*x+1308*q^36*x^2-75*q^37-3328*q^36*x-1209*q^35*x^2-206*q^36-3865*q^35*x-4749*q^34*x^2-437*q^35-3903*q^34*x-9133*q^33*x^2-770*q^34-3182*q^33*x-14084*q^32*x^2-1127*q^33-1508*q^32*x-19277*q^31*x^2-1395*q^32+1203*q^31*x-24394*q^30*x^2-1435*q^31+4899*q^30*x-29176*q^29*x^2-1167*q^30+9361*q^29*x-33454*q^28*x^2-577*q^29+14259*q^28*x-37141*q^27*x^2+226*q^28+19162*q^27*x-40176*q^26*x^2+1150*q^27+23731*q^26*x-42468*q^25*x^2+2076*q^26+27681*q^25*x-43874*q^24*x^2+2971*q^25+30974*q^24*x-44212*q^23*x^2+3784*q^24+33577*q^23*x-43304*q^22*x^2+4549*q^23+35651*q^22*x-41041*q^21*x^2+5236*q^22+37147*q^21*x-37444*q^20*x^2+5878*q^21+37992*q^20*x-32713*q^19*x^2+6430*q^20+37826*q^19*x-27239*q^18*x^2+6889*q^19+36521*q^18*x-21537*q^17*x^2+7200*q^18+33893*q^17*x-16122*q^16*x^2+7347*q^17+30054*q^16*x-11386*q^15*x^2+7202*q^16+25174*q^15*x-7546*q^14*x^2+6704*q^15+19815*q^14*x-4664*q^13*x^2+5849*q^14+14533*q^13*x-2692*q^12*x^2+4777*q^13+9929*q^12*x-1493*q^11*x^2+3632*q^12+6300*q^11*x-857*q^10*x^2+2565*q^11+3749*q^10*x-549*q^9*x^2+1684*q^10+2130*q^9*x-378*q^8*x^2+1045*q^9+1221*q^8*x-244*q^7*x^2+648*q^8+760*q^7*x-130*q^6*x^2+437*q^7+527*q^6*x-52*q^5*x^2+325*q^6+376*q^5*x-14*q^4*x^2+235*q^5+244*q^4*x-2*q^3*x^2+148*q^4+130*q^3*x+76*q^3+52*q^2*x+32*q^2+14*q*x+10*q+2*x+2)/(q^4+2*q^3+2*q^2+2*q+1)/(q^9-q^6-q^4-q^2-q-1)/(q^17*x+q^16*x+2*q^15*x-q^15+2*q^14*x-q^14+3*q^13*x-2*q^13+3*q^12*x-2*q^12+3*q^11*x-2*q^11+3*q^10*x-2*q^10+3*q^9*x-2*q^9+3*q^8*x-2*q^8+2*q^7*x-2*q^7+2*q^6*x-2*q^6+q^5*x-q^5+q^4*x-q^4+q^3*x-q^3+q^2*x-q^2-q-1)
-N4(8,4,2,2)/q^13/x^2*(q^10*x-1)*(q^6*x-1)/(q^2+1)^2*(q^42*x^3+10*q^41*x^3+49*q^40*x^3-q^40*x^2+158*q^39*x^3-8*q^39*x^2+381*q^38*x^3-34*q^38*x^2+733*q^37*x^3-q^38*x-102*q^37*x^2+1169*q^36*x^3-4*q^37*x-242*q^36*x^2+1572*q^35*x^3-7*q^36*x-479*q^35*x^2+1767*q^34*x^3-7*q^35*x-820*q^34*x^2+1556*q^33*x^3-6*q^34*x-1238*q^33*x^2+764*q^32*x^3-18*q^33*x-1657*q^32*x^2-719*q^31*x^3-67*q^32*x-1953*q^31*x^2-2897*q^30*x^3-190*q^31*x-1962*q^30*x^2-5630*q^29*x^3-375*q^30*x-1524*q^29*x^2-8637*q^28*x^3-3*q^30-595*q^29*x-496*q^28*x^2-11543*q^27*x^3-4*q^29-770*q^28*x+1192*q^27*x^2-13954*q^26*x^3-7*q^28-832*q^27*x+3487*q^26*x^2-15533*q^25*x^3-8*q^27-692*q^26*x+6221*q^25*x^2-16071*q^24*x^3-18*q^26-341*q^25*x+9057*q^24*x^2-15529*q^23*x^3-26*q^25+237*q^24*x+11623*q^23*x^2-14038*q^22*x^3-41*q^24+932*q^23*x+13467*q^22*x^2-11863*q^21*x^3-42*q^23+1676*q^22*x+14351*q^21*x^2-9347*q^20*x^3-38*q^22+2325*q^21*x+14093*q^20*x^2-6843*q^19*x^3-16*q^21+2852*q^20*x+12839*q^19*x^2-4629*q^18*x^3+7*q^20+3120*q^19*x+10765*q^18*x^2-2859*q^17*x^3+37*q^19+3137*q^18*x+8301*q^17*x^2-1574*q^16*x^3+54*q^18+2866*q^17*x+5791*q^16*x^2-738*q^15*x^3+74*q^17+2427*q^16*x+3622*q^15*x^2-267*q^14*x^3+91*q^16+1901*q^15*x+1943*q^14*x^2-57*q^13*x^3+110*q^15+1422*q^14*x+827*q^13*x^2-q^12*x^3+117*q^14+1018*q^13*x+179*q^12*x^2-2*q^11*x^3+116*q^13+729*q^12*x-117*q^11*x^2-q^10*x^3+103*q^12+542*q^11*x-199*q^10*x^2+10*q^9*x^3+92*q^11+442*q^10*x-169*q^9*x^2+16*q^8*x^3+87*q^10+378*q^9*x-112*q^8*x^2+12*q^7*x^3+85*q^9+321*q^8*x-73*q^7*x^2+5*q^6*x^3+80*q^8+251*q^7*x-52*q^6*x^2+q^5*x^3+71*q^7+175*q^6*x-35*q^5*x^2+57*q^6+113*q^5*x-18*q^4*x^2+41*q^5+69*q^4*x-6*q^3*x^2+28*q^4+39*q^3*x-q^2*x^2+18*q^3+18*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q^4+1)/(q^3-q-1)/(q^2+2*q+1)/(q+1)/(q^6+q^4+q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)
+N2(0,8,6,2)*q^4*(q^8+q^7-q^6-3*q^5-4*q^4-5*q^3-3*q^2-2*q-1)/(q+1)/(q^9-q^6-q^4-q^2-q-1)/(q^2+1)/x
+N2(0,8,6,4)*(q^8-q^7-q^5+q^4+2*q^2+q+1)*q^4/(q^4+1)/(q^3-q-1)/(q^2+1)^2/x
-N2(4,0,-4,-2)*q^6*(q^11-q^10+q^9-3*q^8-q^7-q^6+4*q^5+3*q^4+3*q^3-1)/(q^6+q^4+q^2+1)/(q^2+1)/(q+1)/(q^3-q-1)
-N2(4,2,4,0)/x*q^6*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^6+q^4+q^2+1)
+N2(4,2,4,2)*(q^43*x^4+6*q^42*x^4-2*q^42*x^3+18*q^41*x^4-11*q^41*x^3+37*q^40*x^4-32*q^40*x^3+58*q^39*x^4-64*q^39*x^3+72*q^38*x^4-97*q^38*x^3+70*q^37*x^4+3*q^38*x^2-112*q^37*x^3+45*q^36*x^4+7*q^37*x^2-101*q^36*x^3-6*q^35*x^4+15*q^36*x^2-62*q^35*x^3-81*q^34*x^4+q^36*x+16*q^35*x^2+3*q^34*x^3-175*q^33*x^4+2*q^35*x+31*q^34*x^2+94*q^33*x^3-280*q^32*x^4+12*q^34*x+44*q^33*x^2+216*q^32*x^3-383*q^31*x^4+19*q^33*x+80*q^32*x^2+369*q^31*x^3-468*q^30*x^4+34*q^32*x+96*q^31*x^2+539*q^30*x^3-521*q^29*x^4+q^32+33*q^31*x+105*q^30*x^2+687*q^29*x^3-532*q^28*x^4-q^31+31*q^30*x+54*q^29*x^2+778*q^28*x^3-500*q^27*x^4+q^30+2*q^29*x-32*q^28*x^2+796*q^27*x^3-436*q^26*x^4-20*q^28*x-173*q^27*x^2+753*q^26*x^3-355*q^25*x^4+4*q^28-56*q^27*x-319*q^26*x^2+671*q^25*x^3-269*q^24*x^4+2*q^27-70*q^26*x-469*q^25*x^2+556*q^24*x^3-187*q^23*x^4-99*q^25*x-580*q^24*x^2+405*q^23*x^3-116*q^22*x^4-7*q^25-112*q^24*x-654*q^23*x^2+223*q^22*x^3-61*q^21*x^4-13*q^24-136*q^23*x-649*q^22*x^2+30*q^21*x^3-25*q^20*x^4-16*q^23-126*q^22*x-566*q^21*x^2-144*q^20*x^3-7*q^19*x^4-18*q^22-112*q^21*x-386*q^20*x^2-280*q^19*x^3-q^18*x^4-9*q^21-62*q^20*x-149*q^19*x^2-380*q^18*x^3-4*q^20-17*q^19*x+125*q^18*x^2-457*q^17*x^3+5*q^19+34*q^18*x+398*q^17*x^2-515*q^16*x^3+9*q^18+65*q^17*x+644*q^16*x^2-549*q^15*x^3+22*q^17+100*q^16*x+843*q^15*x^2-551*q^14*x^3+25*q^16+125*q^15*x+971*q^14*x^2-516*q^13*x^3+31*q^15+147*q^14*x+1031*q^13*x^2-449*q^12*x^3+23*q^14+148*q^13*x+1006*q^12*x^2-362*q^11*x^3+20*q^13+133*q^12*x+925*q^11*x^2-271*q^10*x^3-q^12+106*q^11*x+794*q^10*x^2-187*q^9*x^3-9*q^11+77*q^10*x+645*q^9*x^2-116*q^8*x^3-24*q^10+51*q^9*x+483*q^8*x^2-61*q^7*x^3-20*q^9+25*q^8*x+335*q^7*x^2-25*q^6*x^3-28*q^8+10*q^7*x+212*q^6*x^2-7*q^5*x^3-25*q^7-q^6*x+123*q^5*x^2-q^4*x^3-29*q^6-2*q^5*x+62*q^4*x^2-20*q^5-5*q^4*x+25*q^3*x^2-16*q^4-3*q^3*x+7*q^2*x^2-9*q^3-2*q^2*x+q*x^2-8*q^2-4*q-2)/(q^9-q^6-q^4-q^2-q-1)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/q^9/x^3
+N2(4,6,2,2)*(2*q^47*x^2+20*q^46*x^2+98*q^45*x^2-2*q^45*x+316*q^44*x^2-16*q^44*x+762*q^43*x^2-68*q^43*x+1470*q^42*x^2-2*q^43-204*q^42*x+2357*q^41*x^2-8*q^42-484*q^41*x+3200*q^40*x^2-14*q^41-962*q^40*x+3670*q^39*x^2-14*q^40-1661*q^39*x+3410*q^38*x^2-12*q^39-2539*q^38*x+2124*q^37*x^2-36*q^38-3458*q^37*x-365*q^36*x^2-139*q^37-4189*q^36*x-4077*q^35*x^2-383*q^36-4436*q^35*x-8850*q^34*x^2-749*q^35-3907*q^34*x-14354*q^33*x^2-1170*q^34-2339*q^33*x-20152*q^32*x^2-1509*q^33+426*q^32*x-25795*q^31*x^2-1620*q^32+4378*q^31*x-30912*q^30*x^2-1385*q^31+9325*q^30*x-35259*q^29*x^2-804*q^30+14858*q^29*x-38707*q^28*x^2+68*q^29+20455*q^28*x-41211*q^27*x^2+1076*q^28+25546*q^27*x-42778*q^26*x^2+2113*q^27+29805*q^26*x-43427*q^25*x^2+3086*q^26+33021*q^25*x-43144*q^24*x^2+4001*q^25+35293*q^24*x-41860*q^23*x^2+4782*q^24+36687*q^23*x-39488*q^22*x^2+5422*q^23+37404*q^22*x-36021*q^21*x^2+5883*q^22+37397*q^21*x-31616*q^20*x^2+6234*q^21+36708*q^20*x-26592*q^19*x^2+6500*q^20+35128*q^19*x-21356*q^18*x^2+6722*q^19+32604*q^18*x-16308*q^17*x^2+6804*q^18+29026*q^17*x-11778*q^16*x^2+6668*q^17+24630*q^16*x-7997*q^15*x^2+6227*q^16+19716*q^15*x-5086*q^14*x^2+5515*q^15+14833*q^14*x-3043*q^13*x^2+4585*q^14+10410*q^13*x-1749*q^12*x^2+3563*q^13+6822*q^12*x-1009*q^11*x^2+2579*q^12+4178*q^11*x-614*q^10*x^2+1751*q^11+2443*q^10*x-396*q^9*x^2+1137*q^10+1415*q^9*x-254*q^8*x^2+731*q^9+860*q^8*x-148*q^7*x^2+486*q^8+564*q^7*x-72*q^6*x^2+338*q^7+385*q^6*x-27*q^5*x^2+238*q^6+253*q^5*x-7*q^4*x^2+156*q^5+148*q^4*x-q^3*x^2+90*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/(q^7-q^5-q^4+q^3-q-1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^3+q^2+q+1)/(q^2+1)/q^12
-N2(8,4,0,2)*(q^53*x^3+10*q^52*x^3+50*q^51*x^3-2*q^51*x^2+168*q^50*x^3-18*q^50*x^2+429*q^49*x^3-84*q^49*x^2+887*q^48*x^3-268*q^48*x^2+1539*q^47*x^3+4*q^48*x-654*q^47*x^2+2276*q^46*x^3+26*q^47*x-1297*q^46*x^2+2859*q^45*x^3+q^47+91*q^46*x-2168*q^45*x^2+2941*q^44*x^3+4*q^46+228*q^45*x-3113*q^44*x^2+2136*q^43*x^3+7*q^45+444*q^44*x-3857*q^43*x^2+119*q^42*x^3+7*q^44+707*q^43*x-4063*q^42*x^2-3270*q^41*x^3+4*q^43+938*q^42*x-3401*q^41*x^2-7942*q^40*x^3+13*q^42+1025*q^41*x-1597*q^40*x^2-13508*q^39*x^3+65*q^41+843*q^40*x+1568*q^39*x^2-19279*q^38*x^3+188*q^40+334*q^39*x+6218*q^38*x^2-24345*q^37*x^3+371*q^39-499*q^38*x+12317*q^37*x^2-27731*q^36*x^3+559*q^38-1547*q^37*x+19533*q^36*x^2-28624*q^35*x^3+654*q^37-2678*q^36*x+27140*q^35*x^2-26597*q^34*x^3+577*q^36-3769*q^35*x+34108*q^34*x^2-21742*q^33*x^3+301*q^35-4765*q^34*x+39193*q^33*x^2-14655*q^32*x^3-105*q^34-5610*q^33*x+41305*q^32*x^2-6292*q^31*x^3-553*q^33-6333*q^32*x+39576*q^31*x^2+2232*q^30*x^3-954*q^32-6915*q^31*x+33702*q^30*x^2+9843*q^29*x^3-1322*q^31-7419*q^30*x+23839*q^29*x^2+15664*q^28*x^3-1704*q^30-7802*q^29*x+10858*q^28*x^2+19154*q^27*x^3-2137*q^29-8047*q^28*x-3902*q^27*x^2+20203*q^26*x^3-2581*q^28-7891*q^27*x-18662*q^26*x^2+19138*q^25*x^3-2940*q^27-7008*q^26*x-31626*q^25*x^2+16601*q^24*x^3-3087*q^26-4950*q^25*x-41318*q^24*x^2+13331*q^23*x^3-2941*q^25-1421*q^24*x-46865*q^23*x^2+9964*q^22*x^3-2467*q^24+3539*q^23*x-48169*q^22*x^2+6935*q^21*x^3-1663*q^23+9463*q^22*x-45706*q^21*x^2+4484*q^20*x^3-558*q^22+15488*q^21*x-40468*q^20*x^2+2697*q^19*x^3+791*q^21+20706*q^20*x-33566*q^19*x^2+1540*q^18*x^3+2260*q^20+24251*q^19*x-26180*q^18*x^2+884*q^17*x^3+3682*q^19+25688*q^18*x-19238*q^17*x^2+549*q^16*x^3+4801*q^18+24870*q^17*x-13385*q^16*x^2+370*q^15*x^3+5439*q^17+22171*q^16*x-8864*q^15*x^2+247*q^14*x^3+5480*q^16+18176*q^15*x-5633*q^14*x^2+147*q^13*x^3+5008*q^15+13757*q^14*x-3465*q^13*x^2+72*q^12*x^3+4190*q^14+9611*q^13*x-2087*q^12*x^2+27*q^11*x^3+3260*q^13+6260*q^12*x-1252*q^11*x^2+7*q^10*x^3+2378*q^12+3839*q^11*x-761*q^10*x^2+q^9*x^3+1643*q^11+2277*q^10*x-468*q^9*x^2+1090*q^10+1351*q^9*x-281*q^8*x^2+716*q^9+840*q^8*x-155*q^7*x^2+483*q^8+559*q^7*x-73*q^6*x^2+338*q^7+384*q^6*x-27*q^5*x^2+238*q^6+253*q^5*x-7*q^4*x^2+156*q^5+148*q^4*x-q^3*x^2+90*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^4+2*q^3+2*q^2+2*q+1)/q^5
-N2(8,4,4,0)*q^16*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^4+1)
+N2(8,10,4,2)*q^4*x*(q^11-q^10+q^9-3*q^8-q^7-q^6+4*q^5+3*q^4+3*q^3-1)/(q^6+q^4+q^2+1)/(q+1)/(q^3-q-1)
-N2(8,10,6,2)/q^4*(q^32*x^2+4*q^31*x^2+10*q^30*x^2-q^30*x+17*q^29*x^2-4*q^29*x+17*q^28*x^2-9*q^28*x+3*q^27*x^2-q^28-13*q^27*x-23*q^26*x^2-14*q^26*x-51*q^25*x^2+4*q^26-7*q^25*x-69*q^24*x^2+3*q^25+10*q^24*x-71*q^23*x^2+7*q^24+33*q^23*x-62*q^22*x^2+q^23+60*q^22*x-48*q^21*x^2+6*q^22+83*q^21*x-25*q^20*x^2+2*q^21+93*q^20*x+16*q^19*x^2+q^20+79*q^19*x+72*q^18*x^2-12*q^19+47*q^18*x+126*q^17*x^2-19*q^18-9*q^17*x+156*q^16*x^2-17*q^17-75*q^16*x+151*q^15*x^2-20*q^16-150*q^15*x+120*q^14*x^2-16*q^15-208*q^14*x+81*q^13*x^2-26*q^14-249*q^13*x+46*q^12*x^2-19*q^13-248*q^12*x+14*q^11*x^2-18*q^12-212*q^11*x-17*q^10*x^2+q^11-146*q^10*x-43*q^9*x^2+4*q^10-71*q^9*x-56*q^8*x^2+11*q^9-2*q^8*x-52*q^7*x^2+5*q^8+48*q^7*x-36*q^6*x^2+10*q^7+72*q^6*x-18*q^5*x^2+10*q^6+73*q^5*x-6*q^4*x^2+14*q^5+58*q^4*x-q^3*x^2+10*q^4+37*q^3*x+6*q^3+18*q^2*x+q^2+6*q*x+x)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^2+1)/(q+1)/(q^7-q^5-q^4+q^3-q-1)
+N3(-4,-4,-4,-2)/q^4*(q^21*x^2+3*q^20*x^2+3*q^19*x^2-2*q^17*x^2-q^16*x^2-q^16*x-q^15*x^2-4*q^14*x^2-8*q^13*x^2-q^14-2*q^13*x-11*q^12*x^2+q^13-q^12*x-11*q^11*x^2+3*q^12+3*q^11*x-8*q^10*x^2+3*q^11+2*q^10*x-6*q^9*x^2+q^10-q^9*x-7*q^8*x^2-q^9+2*q^8*x-7*q^7*x^2-2*q^8+6*q^7*x-4*q^6*x^2-3*q^7+6*q^6*x-q^5*x^2-q^6+4*q^5*x-2*q^5+5*q^4*x-4*q^4+4*q^3*x-6*q^3+2*q^2*x-3*q^2+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/x^3
-N3(-4,-2,-4,-2)*q*(q^9-q^8-3*q^7-3*q^6+4*q^4+8*q^3+8*q^2+5*q+1)/(q+1)^2/(q^2+1)/(q^7-q^5-q^4+q^3-q-1)/x^2
+N3(-4,0,-2,-2)*q^3*(q^8+q^7-q^6-2*q^5-4*q^4-3*q^3-3*q^2-q-1)/x^2/(q+1)/(q^9-q^6-q^4-q^2-q-1)/(q^2+1)
+N3(-4,2,0,0)*q^7*(2*q^2+2*q+1)/(q+1)^2/(q^2+1)/(q^7-q^5-q^4+q^3-q-1)/x^2
-N3(0,-4,-4,-2)/q^8*(q^21*x^2+2*q^20*x^2+3*q^19*x^2-q^18*x^2-q^18*x-5*q^17*x^2+q^17*x-4*q^16*x^2+2*q^16*x+3*q^15*x-2*q^14*x^2-q^14*x-7*q^13*x^2-q^14-5*q^13*x-7*q^12*x^2+q^13-6*q^12*x-3*q^11*x^2+3*q^12-2*q^11*x-q^10*x^2+3*q^11-3*q^10*x-q^9*x^2+q^10-6*q^9*x-q^9-6*q^8*x+q^7*x^2-2*q^8-2*q^7*x+q^6*x^2-3*q^7+q^6*x-q^6+3*q^5*x-2*q^5+5*q^4*x-4*q^4+4*q^3*x-6*q^3+2*q^2*x-3*q^2+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q+1)/(q^3-q-1)/x^3
-N3(0,-4,-2,-2)*(q^25*x^4+2*q^24*x^4+2*q^23*x^4+q^23*x^3+q^22*x^4+2*q^22*x^3+3*q^21*x^3+4*q^20*x^3-q^19*x^4+q^20*x^2+3*q^19*x^3-4*q^18*x^4+2*q^19*x^2+q^18*x^3-8*q^17*x^4+2*q^18*x^2-4*q^17*x^3-10*q^16*x^4+q^18*x+q^17*x^2-8*q^16*x^3-10*q^15*x^4+q^17*x-q^16*x^2-11*q^15*x^3-9*q^14*x^4-4*q^15*x^2-16*q^14*x^3-8*q^13*x^4-q^15*x-6*q^14*x^2-19*q^13*x^3-8*q^12*x^4-3*q^14*x-7*q^13*x^2-20*q^12*x^3-7*q^11*x^4+q^14-3*q^13*x-12*q^12*x^2-17*q^11*x^3-4*q^10*x^4+q^13-5*q^12*x-12*q^11*x^2-15*q^10*x^3-q^9*x^4-q^12-6*q^11*x-13*q^10*x^2-10*q^9*x^3-2*q^11-8*q^10*x-9*q^9*x^2-6*q^8*x^3-3*q^10-4*q^9*x-6*q^8*x^2-4*q^7*x^3-2*q^9-4*q^8*x-3*q^6*x^3-2*q^8-q^7*x+q^6*x^2-q^5*x^3-q^7+q^6*x+2*q^5*x^2-2*q^6+4*q^5*x+3*q^4*x^2-q^5+5*q^4*x+3*q^3*x^2+7*q^3*x+q^2*x^2+q^3+7*q^2*x+2*q^2+4*q*x+2*q+x+1)/q^9/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^2+1)/(q^3-q-1)/x^4
-N3(0,0,-4,-2)*(q^16-2*q^13-3*q^12-3*q^11+q^10+4*q^9+5*q^8+6*q^7+8*q^6+8*q^5+6*q^4+3*q^3-q-1)/q^2/x/(q^2+2*q+1)/(q^4+2*q^2+1)/(q^7-q^5-q^4+q^3-q-1)
-N3(0,2,0,-2)*(q^15*x^2+3*q^14*x^2+3*q^13*x^2-q^12*x-3*q^11*x^2-q^12-3*q^11*x-4*q^10*x^2-q^11-3*q^10*x-4*q^9*x^2-2*q^10-4*q^8*x^2-q^9+q^8*x-5*q^7*x^2+2*q^7*x-7*q^6*x^2+q^7+3*q^6*x-7*q^5*x^2+q^6+4*q^5*x-4*q^4*x^2+q^5+5*q^4*x-q^3*x^2+q^4+7*q^3*x+q^3+7*q^2*x+2*q^2+4*q*x+2*q+x+1)/(q^3+q^2+q+1)/(q^3-q-1)/(q+1)/q^5/x^2
+N3(0,2,0,0)*(q^9*x^2+3*q^8*x^2+3*q^7*x^2-4*q^5*x^2-7*q^4*x^2-7*q^3*x^2-2*q^4-4*q^2*x^2-2*q^3-2*q^2*x-q*x^2-q^2-2*q*x-x)*q/(q+1)^2/(q^2+1)/(q^3-q-1)/x^2
-N3(4,0,-4,-2)*(q^24*x+3*q^23*x+4*q^22*x+q^22+6*q^21*x-q^21+5*q^20*x-q^20+3*q^19*x-5*q^19-6*q^18-8*q^17*x-6*q^17-15*q^16*x-q^16-22*q^15*x+3*q^15-21*q^14*x+7*q^14-24*q^13*x+10*q^13-25*q^12*x+9*q^12-25*q^11*x+14*q^11-17*q^10*x+19*q^10-8*q^9*x+22*q^9-q^8*x+14*q^8+q^7*x+9*q^7+q^6*x+5*q^6+6*q^5+4*q^4+3*q^3-q-1)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^2+1)/(q^7-q^5-q^4+q^3-q-1)/x
-N3(4,0,-2,0)/q^5*(q^20*x^2+2*q^19*x^2+q^18*x^3+3*q^18*x^2+q^17*x^3+3*q^17*x^2+q^16*x^3+3*q^16*x^2+q^15*x^3+2*q^15*x^2+2*q^14*x^2+q^14*x+2*q^13*x^2+q^12*x^2+2*q^12*x+q^11*x^2-2*q^12+2*q^10*x-3*q^10+2*q^8*x-3*q^8+2*q^6*x-2*q^6+q^4*x-2*q^4-q^2-1)/(q^4+1)/(q^2+1)/x^2
-N3(4,0,0,-2)*(q^19*x^4+2*q^18*x^4+2*q^17*x^4-q^17*x^3+2*q^16*x^4-3*q^16*x^3+2*q^15*x^4-4*q^15*x^3+2*q^14*x^4-3*q^14*x^3+2*q^13*x^4-5*q^13*x^3+2*q^12*x^4+2*q^13*x^2-6*q^12*x^3+q^11*x^4-6*q^11*x^3+q^12*x+3*q^11*x^2-6*q^10*x^3+4*q^10*x^2-5*q^9*x^3+q^10*x+6*q^9*x^2-3*q^8*x^3+4*q^8*x^2-2*q^7*x^3+q^8*x+6*q^7*x^2-2*q^6*x^3-2*q^7*x+5*q^6*x^2-q^5*x^3+q^6*x+4*q^5*x^2-q^6-2*q^5*x+4*q^4*x^2-q^4*x+3*q^3*x^2-q^4-2*q^3*x+q^2*x^2-q^2*x-q^2-2*q*x-x-1)/q^5/(q^6+q^4+q^2+1)/x^3/(q+1)
+N3(4,2,0,-2)*(q^21*x^3+3*q^20*x^3+4*q^19*x^3-q^19*x^2+3*q^18*x^3-4*q^18*x^2-6*q^17*x^2-4*q^16*x^3-3*q^16*x^2-7*q^15*x^3-8*q^14*x^3+2*q^15*x-9*q^13*x^3+2*q^14*x+3*q^13*x^2-11*q^12*x^3+q^14+8*q^12*x^2-12*q^11*x^3+q^13+q^12*x+14*q^11*x^2-11*q^10*x^3+3*q^11*x+19*q^10*x^2-8*q^9*x^3-q^11+2*q^10*x+22*q^9*x^2-4*q^8*x^3-q^10-2*q^9*x+20*q^8*x^2-q^7*x^3-q^9-3*q^8*x+17*q^7*x^2-2*q^8-6*q^7*x+15*q^6*x^2-2*q^7-7*q^6*x+11*q^5*x^2-3*q^6-6*q^5*x+5*q^4*x^2-3*q^5-5*q^4*x+q^3*x^2-2*q^4-7*q^3*x-q^3-7*q^2*x-2*q^2-4*q*x-2*q-x-1)/q^3/(q^7-q^5-q^4+q^3-q-1)/(q^4+2*q^3+2*q^2+2*q+1)/x^2
+N4(-4,0,2,-2)/q/x^3*(q+1)*(q^11*x^2+2*q^10*x^2+2*q^9*x^2+2*q^8*x^2-q^8*x+2*q^7*x^2-2*q^7*x+2*q^6*x^2-q^6*x+2*q^5*x^2-q^6-2*q^5*x+2*q^4*x^2-2*q^4*x+q^3*x^2-q^4-2*q^3*x-2*q^2*x-q^2-2*q*x-x-1)/(q^6+q^4+q^2+1)
+N4(-4,2,2,-2)*(q^27*x^2+3*q^26*x^2+2*q^25*x^2-7*q^24*x^2-23*q^23*x^2+q^23*x-38*q^22*x^2+6*q^22*x-44*q^21*x^2-q^22+18*q^21*x-38*q^20*x^2+35*q^20*x-21*q^19*x^2-q^20+49*q^19*x+6*q^18*x^2+2*q^19+58*q^18*x+42*q^17*x^2+2*q^18+53*q^17*x+87*q^16*x^2+7*q^17+36*q^16*x+140*q^15*x^2+10*q^16-q^15*x+192*q^14*x^2+13*q^15-45*q^14*x+228*q^13*x^2+9*q^14-108*q^13*x+239*q^12*x^2+3*q^13-175*q^12*x+227*q^11*x^2+q^12-247*q^11*x+199*q^10*x^2-4*q^11-291*q^10*x+164*q^9*x^2-11*q^10-311*q^9*x+128*q^8*x^2-21*q^9-295*q^8*x+91*q^7*x^2-22*q^8-260*q^7*x+54*q^6*x^2-21*q^7-206*q^6*x+24*q^5*x^2-18*q^6-150*q^5*x+7*q^4*x^2-17*q^5-98*q^4*x+q^3*x^2-12*q^4-55*q^3*x-6*q^3-24*q^2*x-q^2-7*q*x-x)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/x^3
+N4(4,4,-2,-2)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-102*q^34*x+1178*q^33*x^2-4*q^34-242*q^33*x+1595*q^32*x^2-7*q^33-481*q^32*x+1810*q^31*x^2-7*q^32-830*q^31*x+1621*q^30*x^2-6*q^31-1266*q^30*x+847*q^29*x^2-18*q^30-1713*q^29*x-629*q^28*x^2-69*q^29-2040*q^28*x-2818*q^27*x^2-189*q^28-2076*q^27*x-5590*q^26*x^2-369*q^27-1653*q^26*x-8671*q^25*x^2-579*q^26-624*q^25*x-11684*q^24*x^2-752*q^25+1089*q^24*x-14226*q^23*x^2-807*q^24+3450*q^23*x-15952*q^22*x^2-666*q^23+6289*q^22*x-16644*q^21*x^2-301*q^22+9282*q^21*x-16244*q^20*x^2+269*q^21+12024*q^20*x-14861*q^19*x^2+958*q^20+14074*q^19*x-12752*q^18*x^2+1664*q^19+15144*q^18*x-10265*q^17*x^2+2279*q^18+15068*q^17*x-7754*q^16*x^2+2737*q^17+13938*q^16*x-5495*q^15*x^2+2957*q^16+11967*q^15*x-3646*q^14*x^2+2915*q^15+9548*q^14*x-2258*q^13*x^2+2618*q^14+7042*q^13*x-1310*q^12*x^2+2152*q^13+4808*q^12*x-733*q^11*x^2+1622*q^12+3035*q^11*x-425*q^10*x^2+1137*q^11+1795*q^10*x-274*q^9*x^2+755*q^10+1019*q^9*x-189*q^8*x^2+488*q^9+591*q^8*x-122*q^7*x^2+321*q^8+375*q^7*x-65*q^6*x^2+226*q^7+263*q^6*x-26*q^5*x^2+168*q^6+188*q^5*x-7*q^4*x^2+119*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^7-q^5-q^4+q^3-q-1)/(q^3+q^2+q+1)/q
-N4(4,4,-2,0)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-9*q^36*x+381*q^35*x^2-37*q^35*x+735*q^34*x^2-q^35-107*q^34*x+1178*q^33*x^2-3*q^34-247*q^33*x+1595*q^32*x^2-4*q^33-480*q^32*x+1810*q^31*x^2-2*q^32-817*q^31*x+1621*q^30*x^2-q^31-1241*q^30*x+847*q^29*x^2-20*q^30-1685*q^29*x-629*q^28*x^2-85*q^29-2022*q^28*x-2818*q^27*x^2-218*q^28-2079*q^27*x-5590*q^26*x^2-399*q^27-1685*q^26*x-8671*q^25*x^2-591*q^26-689*q^25*x-11684*q^24*x^2-731*q^25+994*q^24*x-14226*q^23*x^2-752*q^24+3334*q^23*x-15952*q^22*x^2-589*q^23+6158*q^22*x-16644*q^21*x^2-216*q^22+9138*q^21*x-16244*q^20*x^2+355*q^21+11872*q^20*x-14861*q^19*x^2+1048*q^20+13926*q^19*x-12752*q^18*x^2+1763*q^19+15016*q^18*x-10265*q^17*x^2+2381*q^18+14971*q^17*x-7754*q^16*x^2+2826*q^17+13868*q^16*x-5495*q^15*x^2+3022*q^16+11909*q^15*x-3646*q^14*x^2+2960*q^15+9494*q^14*x-2258*q^13*x^2+2659*q^14+6998*q^13*x-1310*q^12*x^2+2203*q^13+4783*q^12*x-733*q^11*x^2+1681*q^12+3029*q^11*x-425*q^10*x^2+1188*q^11+1800*q^10*x-274*q^9*x^2+784*q^10+1026*q^9*x-189*q^8*x^2+495*q^9+595*q^8*x-122*q^7*x^2+316*q^8+376*q^7*x-65*q^6*x^2+219*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^7-q^5-q^4+q^3-q-1)/(q^3+q^2+q+1)/q^7
-N4(4,6,0,0)*(q^45*x^2+10*q^44*x^2+49*q^43*x^2-q^43*x+158*q^42*x^2-8*q^42*x+381*q^41*x^2-34*q^41*x+735*q^40*x^2-q^41-102*q^40*x+1179*q^39*x^2-4*q^40-242*q^39*x+1605*q^38*x^2-7*q^39-482*q^38*x+1859*q^37*x^2-7*q^38-834*q^37*x+1779*q^36*x^2-6*q^37-1278*q^36*x+1228*q^35*x^2-17*q^36-1749*q^35*x+106*q^34*x^2-67*q^35-2139*q^34*x-1640*q^33*x^2-189*q^34-2308*q^33*x-3995*q^32*x^2-374*q^33-2117*q^32*x-6861*q^31*x^2-590*q^32-1434*q^31*x-10063*q^30*x^2-771*q^31-157*q^30*x-13379*q^29*x^2-845*q^30+1754*q^29*x-16581*q^28*x^2-754*q^29+4248*q^28*x-19462*q^27*x^2-503*q^28+7160*q^27*x-21834*q^26*x^2-105*q^27+10266*q^26*x-23532*q^25*x^2+393*q^26+13296*q^25*x-24436*q^24*x^2+965*q^25+16036*q^24*x-24491*q^23*x^2+1578*q^24+18269*q^23*x-23706*q^22*x^2+2226*q^23+19938*q^22*x-22139*q^21*x^2+2841*q^22+20963*q^21*x-19890*q^20*x^2+3378*q^21+21310*q^20*x-17119*q^19*x^2+3764*q^20+20860*q^19*x-14062*q^18*x^2+3990*q^19+19700*q^18*x-10998*q^17*x^2+4066*q^18+17891*q^17*x-8179*q^16*x^2+4041*q^17+15585*q^16*x-5769*q^15*x^2+3872*q^16+12885*q^15*x-3835*q^14*x^2+3529*q^15+10057*q^14*x-2380*q^13*x^2+3026*q^14+7345*q^13*x-1375*q^12*x^2+2453*q^13+5018*q^12*x-759*q^11*x^2+1874*q^12+3199*q^11*x-432*q^10*x^2+1340*q^11+1919*q^10*x-275*q^9*x^2+890*q^10+1096*q^9*x-189*q^8*x^2+552*q^9+625*q^8*x-122*q^7*x^2+335*q^8+384*q^7*x-65*q^6*x^2+219*q^7+264*q^6*x-26*q^5*x^2+161*q^6+188*q^5*x-7*q^4*x^2+117*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/q^7/(q^4+2*q^3+2*q^2+2*q+1)
-N4(4,10,6,2)/q^3/x*(q^8*x-q^7*x^2+q^8+2*q^7*x-2*q^6*x^2+2*q^6*x-2*q^5*x^2+q^6+2*q^5*x-2*q^4*x^2+2*q^4*x-q^3*x^2+q^4+2*q^3*x+2*q^2*x+q^2+2*q*x+x+1)/(q^2+1)/(q+1)
-N4(8,8,2,-2)*q^5*(q^30*x^2+5*q^29*x^2+15*q^28*x^2-q^28*x+32*q^27*x^2-5*q^27*x+52*q^26*x^2-14*q^26*x+70*q^25*x^2-q^26-29*q^25*x+82*q^24*x^2-q^25-50*q^24*x+78*q^23*x^2+3*q^24-77*q^23*x+44*q^22*x^2+4*q^23-106*q^22*x-24*q^21*x^2+6*q^22-129*q^21*x-122*q^20*x^2-2*q^21-130*q^20*x-244*q^19*x^2-9*q^20-92*q^19*x-378*q^18*x^2-19*q^19-12*q^18*x-507*q^17*x^2-16*q^18+105*q^17*x-617*q^16*x^2-12*q^17+261*q^16*x-693*q^15*x^2-9*q^16+438*q^15*x-719*q^14*x^2+619*q^14*x-692*q^13*x^2+14*q^14+773*q^13*x-622*q^12*x^2+38*q^13+884*q^12*x-523*q^11*x^2+53*q^12+923*q^11*x-410*q^10*x^2+70*q^11+889*q^10*x-299*q^9*x^2+74*q^10+793*q^9*x-201*q^8*x^2+77*q^9+657*q^8*x-121*q^7*x^2+66*q^8+503*q^7*x-62*q^6*x^2+54*q^7+353*q^6*x-25*q^5*x^2+38*q^6+225*q^5*x-7*q^4*x^2+28*q^5+128*q^4*x-q^3*x^2+16*q^4+63*q^3*x+7*q^3+25*q^2*x+q^2+7*q*x+x)/(q^4+2*q^3+2*q^2+2*q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)
+N4(8,12,4,2)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-102*q^34*x+1178*q^33*x^2-4*q^34-242*q^33*x+1595*q^32*x^2-7*q^33-481*q^32*x+1810*q^31*x^2-7*q^32-830*q^31*x+1621*q^30*x^2-6*q^31-1266*q^30*x+847*q^29*x^2-18*q^30-1713*q^29*x-629*q^28*x^2-69*q^29-2040*q^28*x-2818*q^27*x^2-189*q^28-2076*q^27*x-5590*q^26*x^2-369*q^27-1653*q^26*x-8671*q^25*x^2-579*q^26-624*q^25*x-11684*q^24*x^2-752*q^25+1089*q^24*x-14226*q^23*x^2-807*q^24+3450*q^23*x-15952*q^22*x^2-666*q^23+6289*q^22*x-16644*q^21*x^2-301*q^22+9282*q^21*x-16244*q^20*x^2+269*q^21+12024*q^20*x-14861*q^19*x^2+958*q^20+14074*q^19*x-12752*q^18*x^2+1664*q^19+15144*q^18*x-10265*q^17*x^2+2279*q^18+15068*q^17*x-7754*q^16*x^2+2737*q^17+13938*q^16*x-5495*q^15*x^2+2957*q^16+11967*q^15*x-3646*q^14*x^2+2915*q^15+9548*q^14*x-2258*q^13*x^2+2618*q^14+7042*q^13*x-1310*q^12*x^2+2152*q^13+4808*q^12*x-733*q^11*x^2+1622*q^12+3035*q^11*x-425*q^10*x^2+1137*q^11+1795*q^10*x-274*q^9*x^2+755*q^10+1019*q^9*x-189*q^8*x^2+488*q^9+591*q^8*x-122*q^7*x^2+321*q^8+375*q^7*x-65*q^6*x^2+226*q^7+263*q^6*x-26*q^5*x^2+168*q^6+188*q^5*x-7*q^4*x^2+119*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)*x/(q^4+2*q^3+2*q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)
-N4(8,14,12,4)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*q^6/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^4+1)
+N4(8,16,10,2)*q*(q^26*x^2+7*q^25*x^2+22*q^24*x^2-q^24*x+42*q^23*x^2-5*q^23*x+55*q^22*x^2-15*q^22*x+52*q^21*x^2-q^22-32*q^21*x+33*q^20*x^2-2*q^21-51*q^20*x-4*q^20-65*q^19*x-47*q^18*x^2-6*q^19-71*q^18*x-107*q^17*x^2-7*q^18-63*q^17*x-178*q^16*x^2-7*q^17-33*q^16*x-253*q^15*x^2-9*q^16+20*q^15*x-315*q^14*x^2-6*q^15+97*q^14*x-347*q^13*x^2+2*q^14+182*q^13*x-346*q^12*x^2+15*q^13+277*q^12*x-319*q^11*x^2+23*q^12+354*q^11*x-274*q^10*x^2+34*q^11+407*q^10*x-220*q^9*x^2+43*q^10+418*q^9*x-164*q^8*x^2+51*q^9+397*q^8*x-109*q^7*x^2+49*q^8+342*q^7*x-60*q^6*x^2+44*q^7+267*q^6*x-25*q^5*x^2+37*q^6+187*q^5*x-7*q^4*x^2+31*q^5+116*q^4*x-q^3*x^2+21*q^4+61*q^3*x+10*q^3+25*q^2*x+2*q^2+7*q*x+x)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)/(q+1)^2
-N4(8,18,12,4)*(q^15*x^2+3*q^14*x^2+3*q^13*x^2-q^12*x-3*q^11*x^2-q^12-3*q^11*x-4*q^10*x^2-q^11-3*q^10*x-4*q^9*x^2-2*q^10-4*q^8*x^2-q^9+q^8*x-5*q^7*x^2+2*q^7*x-7*q^6*x^2+q^7+3*q^6*x-7*q^5*x^2+q^6+4*q^5*x-4*q^4*x^2+q^5+5*q^4*x-q^3*x^2+q^4+7*q^3*x+q^3+7*q^2*x+2*q^2+4*q*x+2*q+x+1)*q/(q^3-q-1)/(q+1)/(q^2+1)
-N1(-4,2,4,2)*(q^27*x^2+3*q^26*x^2+2*q^25*x^2-7*q^24*x^2-24*q^23*x^2+q^23*x-42*q^22*x^2+6*q^22*x-51*q^21*x^2-q^22+18*q^21*x-45*q^20*x^2+36*q^20*x-25*q^19*x^2-q^20+53*q^19*x+6*q^18*x^2+2*q^19+64*q^18*x+46*q^17*x^2+3*q^18+58*q^17*x+95*q^16*x^2+9*q^17+39*q^16*x+154*q^15*x^2+12*q^16+216*q^14*x^2+14*q^15-47*q^14*x+262*q^13*x^2+9*q^14-114*q^13*x+277*q^12*x^2+2*q^13-187*q^12*x+263*q^11*x^2-q^12-269*q^11*x+231*q^10*x^2-7*q^11-322*q^10*x+192*q^9*x^2-17*q^10-345*q^9*x+152*q^8*x^2-30*q^9-328*q^8*x+110*q^7*x^2-32*q^8-291*q^7*x+66*q^6*x^2-30*q^7-234*q^6*x+29*q^5*x^2-26*q^6-174*q^5*x+8*q^4*x^2-24*q^5-117*q^4*x+q^3*x^2-18*q^4-67*q^3*x-11*q^3-29*q^2*x-4*q^2-8*q*x-q-x)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/x^3
+N1(-4,4,2,0)*q^7*(q^5+q^3+2*q^2+2*q+1)/x^2/(q+1)/(q^9-q^6-q^4-q^2-q-1)
+N1(-4,4,4,2)*(q^27*x^2+3*q^26*x^2+2*q^25*x^2-7*q^24*x^2-23*q^23*x^2+q^23*x-38*q^22*x^2+6*q^22*x-44*q^21*x^2-q^22+18*q^21*x-38*q^20*x^2+35*q^20*x-21*q^19*x^2-q^20+49*q^19*x+6*q^18*x^2+2*q^19+58*q^18*x+42*q^17*x^2+2*q^18+53*q^17*x+87*q^16*x^2+7*q^17+35*q^16*x+140*q^15*x^2+10*q^16-q^15*x+192*q^14*x^2+13*q^15-46*q^14*x+228*q^13*x^2+9*q^14-108*q^13*x+239*q^12*x^2+3*q^13-176*q^12*x+227*q^11*x^2+q^12-247*q^11*x+199*q^10*x^2-4*q^11-292*q^10*x+164*q^9*x^2-11*q^10-311*q^9*x+128*q^8*x^2-21*q^9-295*q^8*x+91*q^7*x^2-22*q^8-260*q^7*x+54*q^6*x^2-21*q^7-206*q^6*x+24*q^5*x^2-18*q^6-150*q^5*x+7*q^4*x^2-17*q^5-98*q^4*x+q^3*x^2-12*q^4-55*q^3*x-6*q^3-24*q^2*x-q^2-7*q*x-x)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/x^3
+N1(4,6,0,0)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3314*q^36*x-1590*q^35*x^2-207*q^36-3823*q^35*x-5484*q^34*x^2-439*q^35-3796*q^34*x-10311*q^33*x^2-772*q^34-2945*q^33*x-15679*q^32*x^2-1128*q^33-1049*q^32*x-21087*q^31*x^2-1392*q^32+1994*q^31*x-26015*q^30*x^2-1421*q^31+6117*q^30*x-30023*q^29*x^2-1122*q^30+11034*q^29*x-32825*q^28*x^2-464*q^29+16293*q^28*x-34323*q^27*x^2+462*q^28+21293*q^27*x-34586*q^26*x^2+1546*q^27+25513*q^26*x-33797*q^25*x^2+2635*q^26+28502*q^25*x-32190*q^24*x^2+3637*q^25+30141*q^24*x-29986*q^23*x^2+4440*q^24+30436*q^23*x-27352*q^22*x^2+5019*q^23+29710*q^22*x-24397*q^21*x^2+5318*q^22+28224*q^21*x-21200*q^20*x^2+5380*q^21+26314*q^20*x-17852*q^19*x^2+5239*q^20+24074*q^19*x-14487*q^18*x^2+4995*q^19+21661*q^18*x-11272*q^17*x^2+4705*q^18+19051*q^17*x-8368*q^16*x^2+4419*q^17+16282*q^16*x-5891*q^15*x^2+4086*q^16+13335*q^15*x-3900*q^14*x^2+3661*q^15+10374*q^14*x-2406*q^13*x^2+3119*q^14+7573*q^13*x-1382*q^12*x^2+2510*q^13+5167*q^12*x-760*q^11*x^2+1893*q^12+3276*q^11*x-432*q^10*x^2+1332*q^11+1944*q^10*x-275*q^9*x^2+875*q^10+1097*q^9*x-189*q^8*x^2+544*q^9+622*q^8*x-122*q^7*x^2+337*q^8+383*q^7*x-65*q^6*x^2+225*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/q^7/(q^4+2*q^3+2*q^2+2*q+1)
+N1(4,10,4,2)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-101*q^34*x+1178*q^33*x^2-4*q^34-240*q^33*x+1595*q^32*x^2-7*q^33-478*q^32*x+1810*q^31*x^2-8*q^32-828*q^31*x+1621*q^30*x^2-8*q^31-1269*q^30*x+847*q^29*x^2-21*q^30-1722*q^29*x-629*q^28*x^2-71*q^29-2053*q^28*x-2818*q^27*x^2-185*q^28-2087*q^27*x-5590*q^26*x^2-358*q^27-1658*q^26*x-8671*q^25*x^2-564*q^26-621*q^25*x-11684*q^24*x^2-741*q^25+1103*q^24*x-14226*q^23*x^2-808*q^24+3481*q^23*x-15952*q^22*x^2-680*q^23+6340*q^22*x-16644*q^21*x^2-324*q^22+9349*q^21*x-16244*q^20*x^2+238*q^21+12104*q^20*x-14861*q^19*x^2+916*q^20+14168*q^19*x-12752*q^18*x^2+1609*q^19+15251*q^18*x-10265*q^17*x^2+2211*q^18+15174*q^17*x-7754*q^16*x^2+2662*q^17+14027*q^16*x-5495*q^15*x^2+2886*q^16+12041*q^15*x-3646*q^14*x^2+2856*q^15+9621*q^14*x-2258*q^13*x^2+2570*q^14+7113*q^13*x-1310*q^12*x^2+2106*q^13+4862*q^12*x-733*q^11*x^2+1570*q^12+3067*q^11*x-425*q^10*x^2+1085*q^11+1814*q^10*x-274*q^9*x^2+716*q^10+1034*q^9*x-189*q^8*x^2+464*q^9+603*q^8*x-122*q^7*x^2+303*q^8+382*q^7*x-65*q^6*x^2+208*q^7+264*q^6*x-26*q^5*x^2+153*q^6+185*q^5*x-7*q^4*x^2+111*q^5+119*q^4*x-q^3*x^2+73*q^4+64*q^3*x+41*q^3+26*q^2*x+19*q^2+7*q*x+6*q+x+1)/q^4/(q^4+2*q^3+2*q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)
-N2(-4,0,0,0)*q^4*(q^6+2*q^5+q^4-q^3-2*q^2-2*q-1)/(q^7-q^5-q^4+q^3-q-1)/x^2/(q^2+1)^2
+N2(-4,0,2,0)/q/x^3*(q+1)*(q^11*x^2+2*q^10*x^2+2*q^9*x^2+2*q^8*x^2-q^8*x+2*q^7*x^2-2*q^7*x+2*q^6*x^2-q^6*x+2*q^5*x^2-q^6-2*q^5*x+2*q^4*x^2-2*q^4*x+q^3*x^2-q^4-2*q^3*x-2*q^2*x-q^2-2*q*x-x-1)/(q^6+q^4+q^2+1)
+N2(-4,0,4,2)*(q^11*x^2+2*q^10*x^2+2*q^9*x^2+2*q^8*x^2-q^8*x+2*q^7*x^2-2*q^7*x+2*q^6*x^2-q^6*x+2*q^5*x^2-q^6-2*q^5*x+2*q^4*x^2-2*q^4*x+q^3*x^2-q^4-2*q^3*x-2*q^2*x-q^2-2*q*x-x-1)*q/(q^2+1)/(q^4+1)/x^3
+N2(-4,2,4,2)*(q^27*x^2+3*q^26*x^2+2*q^25*x^2-7*q^24*x^2-23*q^23*x^2+q^23*x-38*q^22*x^2+6*q^22*x-44*q^21*x^2-q^22+18*q^21*x-38*q^20*x^2+35*q^20*x-21*q^19*x^2-q^20+49*q^19*x+6*q^18*x^2+2*q^19+58*q^18*x+42*q^17*x^2+2*q^18+53*q^17*x+87*q^16*x^2+7*q^17+36*q^16*x+140*q^15*x^2+10*q^16-q^15*x+192*q^14*x^2+13*q^15-45*q^14*x+228*q^13*x^2+9*q^14-108*q^13*x+239*q^12*x^2+3*q^13-175*q^12*x+227*q^11*x^2+q^12-247*q^11*x+199*q^10*x^2-4*q^11-291*q^10*x+164*q^9*x^2-11*q^10-311*q^9*x+128*q^8*x^2-21*q^9-295*q^8*x+91*q^7*x^2-22*q^8-260*q^7*x+54*q^6*x^2-21*q^7-206*q^6*x+24*q^5*x^2-18*q^6-150*q^5*x+7*q^4*x^2-17*q^5-98*q^4*x+q^3*x^2-12*q^4-55*q^3*x-6*q^3-24*q^2*x-q^2-7*q*x-x)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/x^3
-N2(0,0,2,0)/q^5/x^3*(q+1)*(q^11*x^3+q^11*x^2+2*q^10*x^3+2*q^10*x^2+2*q^9*x^3+2*q^9*x^2+2*q^8*x^3+q^8*x^2+2*q^7*x^3-q^8*x+2*q^6*x^3-2*q^7*x+q^6*x^2+2*q^5*x^3-2*q^6*x+2*q^4*x^3-q^6-2*q^5*x+q^3*x^3-3*q^4*x-q^3*x^2-q^4-2*q^3*x-2*q^2*x^2-3*q^2*x-2*q*x^2-q^2-2*q*x-x^2-2*x-1)/(q^2+1)
-N2(0,0,2,2)*(q^8*x-q^7*x^2+q^8+2*q^7*x-2*q^6*x^2+2*q^6*x-2*q^5*x^2+q^6+2*q^5*x-2*q^4*x^2+2*q^4*x-q^3*x^2+q^4+2*q^3*x+2*q^2*x+q^2+2*q*x+x+1)/(q^2+1)/x^2/(q+1)/q^4
+N2(0,2,0,-2)*(q^8-q^7-3*q^6-3*q^5+4*q^3+6*q^2+4*q+2)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^2+1)/(q^3-q-1)/x
-N2(0,2,2,2)*(q^8*x-q^7*x^2+q^8+2*q^7*x-2*q^6*x^2+2*q^6*x-2*q^5*x^2+q^6+2*q^5*x-2*q^4*x^2+2*q^4*x-q^3*x^2+q^4+2*q^3*x+2*q^2*x+q^2+2*q*x+x+1)/(q^2+1)/x^2/(q+1)/q^4
+N2(0,4,2,0)*q*(q^5+q^3+2*q^2+2*q+1)/(q+1)/(q^9-q^6-q^4-q^2-q-1)/x
-N2(0,6,4,2)/q*(q^10-2*q^9-3*q^8+q^7+6*q^6+7*q^5+5*q^4-q^3-4*q^2-5*q-2)/(q^9-q^6-q^4-q^2-q-1)/(q^2+2*q+1)/x
-N2(0,10,8,2)*(q^2+q+1)*q^12/(q+1)^2/x/(q^9-q^6-q^4-q^2-q-1)
+N2(4,2,-2,-2)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-102*q^34*x+1178*q^33*x^2-4*q^34-242*q^33*x+1595*q^32*x^2-7*q^33-481*q^32*x+1810*q^31*x^2-7*q^32-830*q^31*x+1621*q^30*x^2-6*q^31-1266*q^30*x+847*q^29*x^2-18*q^30-1713*q^29*x-629*q^28*x^2-69*q^29-2040*q^28*x-2818*q^27*x^2-189*q^28-2076*q^27*x-5590*q^26*x^2-369*q^27-1653*q^26*x-8671*q^25*x^2-579*q^26-624*q^25*x-11684*q^24*x^2-752*q^25+1089*q^24*x-14226*q^23*x^2-807*q^24+3450*q^23*x-15952*q^22*x^2-666*q^23+6289*q^22*x-16644*q^21*x^2-301*q^22+9282*q^21*x-16244*q^20*x^2+269*q^21+12024*q^20*x-14861*q^19*x^2+958*q^20+14074*q^19*x-12752*q^18*x^2+1664*q^19+15144*q^18*x-10265*q^17*x^2+2279*q^18+15068*q^17*x-7754*q^16*x^2+2737*q^17+13938*q^16*x-5495*q^15*x^2+2957*q^16+11967*q^15*x-3646*q^14*x^2+2915*q^15+9548*q^14*x-2258*q^13*x^2+2618*q^14+7042*q^13*x-1310*q^12*x^2+2152*q^13+4808*q^12*x-733*q^11*x^2+1622*q^12+3035*q^11*x-425*q^10*x^2+1137*q^11+1795*q^10*x-274*q^9*x^2+755*q^10+1019*q^9*x-189*q^8*x^2+488*q^9+591*q^8*x-122*q^7*x^2+321*q^8+375*q^7*x-65*q^6*x^2+226*q^7+263*q^6*x-26*q^5*x^2+168*q^6+188*q^5*x-7*q^4*x^2+119*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^7-q^5-q^4+q^3-q-1)/(q^3+q^2+q+1)/q
-N2(4,2,-2,0)*(q^43*x^2+10*q^42*x^2+48*q^41*x^2-q^41*x+148*q^40*x^2-8*q^40*x+333*q^39*x^2-33*q^39*x+587*q^38*x^2-q^39-94*q^38*x+846*q^37*x^2-4*q^38-209*q^37*x+1018*q^36*x^2-6*q^37-387*q^36*x+1013*q^35*x^2-3*q^36-622*q^35*x+761*q^34*x^2-888*q^34*x+215*q^33*x^2-15*q^34-1128*q^33*x-655*q^32*x^2-70*q^33-1259*q^32*x-1855*q^31*x^2-177*q^32-1195*q^31*x-3340*q^30*x^2-303*q^31-874*q^30*x-5006*q^29*x^2-404*q^30-246*q^29*x-6723*q^28*x^2-450*q^29+722*q^28*x-8373*q^27*x^2-423*q^28+2011*q^27*x-9858*q^26*x^2-301*q^27+3545*q^26*x-11089*q^25*x^2-96*q^26+5192*q^25*x-11976*q^24*x^2+171*q^25+6794*q^24*x-12443*q^23*x^2+463*q^24+8193*q^23*x-12460*q^22*x^2+762*q^23+9344*q^22*x-12048*q^21*x^2+1064*q^22+10209*q^21*x-11246*q^20*x^2+1386*q^21+10752*q^20*x-10091*q^19*x^2+1677*q^20+10896*q^19*x-8644*q^18*x^2+1884*q^19+10668*q^18*x-7028*q^17*x^2+1989*q^18+10072*q^17*x-5418*q^16*x^2+2031*q^17+9156*q^16*x-3970*q^15*x^2+2014*q^16+7934*q^15*x-2761*q^14*x^2+1932*q^15+6507*q^14*x-1799*q^13*x^2+1763*q^14+4994*q^13*x-1074*q^12*x^2+1516*q^13+3578*q^12*x-581*q^11*x^2+1217*q^12+2379*q^11*x-301*q^10*x^2+913*q^11+1468*q^10*x-178*q^9*x^2+632*q^10+838*q^9*x-131*q^8*x^2+394*q^9+454*q^8*x-97*q^7*x^2+226*q^8+253*q^7*x-58*q^6*x^2+139*q^7+167*q^6*x-25*q^5*x^2+106*q^6+130*q^5*x-7*q^4*x^2+85*q^5+97*q^4*x-q^3*x^2+59*q^4+58*q^3*x+33*q^3+25*q^2*x+15*q^2+7*q*x+5*q+x+1)/q^7/(q^3+q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^16*x+2*q^15*x+2*q^14*x-q^14+2*q^13*x-2*q^13+3*q^12*x-2*q^12+4*q^11*x-2*q^11+3*q^10*x-2*q^10+2*q^9*x-2*q^9+3*q^8*x-2*q^8+4*q^7*x-2*q^7+2*q^6*x-2*q^6-2*q^5+q^4*x-q^4+2*q^3*x+q^2*x-q^2-2*q-1)
+N2(4,2,-2,2)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-9*q^36*x+381*q^35*x^2-37*q^35*x+735*q^34*x^2-q^35-107*q^34*x+1178*q^33*x^2-3*q^34-247*q^33*x+1595*q^32*x^2-4*q^33-480*q^32*x+1810*q^31*x^2-2*q^32-817*q^31*x+1621*q^30*x^2-q^31-1241*q^30*x+847*q^29*x^2-20*q^30-1685*q^29*x-629*q^28*x^2-85*q^29-2022*q^28*x-2818*q^27*x^2-218*q^28-2079*q^27*x-5590*q^26*x^2-399*q^27-1685*q^26*x-8671*q^25*x^2-591*q^26-689*q^25*x-11684*q^24*x^2-731*q^25+994*q^24*x-14226*q^23*x^2-752*q^24+3334*q^23*x-15952*q^22*x^2-589*q^23+6158*q^22*x-16644*q^21*x^2-216*q^22+9138*q^21*x-16244*q^20*x^2+355*q^21+11872*q^20*x-14861*q^19*x^2+1048*q^20+13926*q^19*x-12752*q^18*x^2+1763*q^19+15016*q^18*x-10265*q^17*x^2+2381*q^18+14971*q^17*x-7754*q^16*x^2+2826*q^17+13868*q^16*x-5495*q^15*x^2+3022*q^16+11909*q^15*x-3646*q^14*x^2+2960*q^15+9494*q^14*x-2258*q^13*x^2+2659*q^14+6998*q^13*x-1310*q^12*x^2+2203*q^13+4783*q^12*x-733*q^11*x^2+1681*q^12+3029*q^11*x-425*q^10*x^2+1188*q^11+1800*q^10*x-274*q^9*x^2+784*q^10+1026*q^9*x-189*q^8*x^2+495*q^9+595*q^8*x-122*q^7*x^2+316*q^8+376*q^7*x-65*q^6*x^2+219*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^7-q^5-q^4+q^3-q-1)/(q^3+q^2+q+1)/q^7
-N2(4,10,6,2)*(q^12+2*q^11-q^10-11*q^9-20*q^8-20*q^7-5*q^6+19*q^5+33*q^4+33*q^3+20*q^2+9*q+2)/(q+1)/(q^9-q^6-q^4-q^2-q-1)/(q^2+2*q+1)/(q^2+1)
+N2(4,10,8,2)*(q^29*x^2+4*q^28*x^2+5*q^27*x^2-5*q^26*x^2-33*q^25*x^2+q^25*x-74*q^24*x^2+8*q^24*x-111*q^23*x^2+28*q^23*x-125*q^22*x^2+64*q^22*x-105*q^21*x^2+q^22+108*q^21*x-50*q^20*x^2+3*q^21+150*q^20*x+38*q^19*x^2+8*q^20+167*q^19*x+156*q^18*x^2+14*q^19+154*q^18*x+300*q^17*x^2+25*q^18+89*q^17*x+458*q^16*x^2+32*q^17-13*q^16*x+605*q^15*x^2+35*q^16-169*q^15*x+708*q^14*x^2+23*q^15-350*q^14*x+743*q^13*x^2+10*q^14-563*q^13*x+710*q^12*x^2-7*q^13-751*q^12*x+628*q^11*x^2-23*q^12-894*q^11*x+521*q^10*x^2-47*q^11-942*q^10*x+405*q^9*x^2-67*q^10-909*q^9*x+288*q^8*x^2-76*q^9-798*q^8*x+178*q^7*x^2-73*q^8-646*q^7*x+89*q^6*x^2-65*q^7-476*q^6*x+33*q^5*x^2-55*q^6-318*q^5*x+8*q^4*x^2-40*q^5-186*q^4*x+q^3*x^2-23*q^4-90*q^3*x-9*q^3-33*q^2*x-2*q^2-8*q*x-x)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^9-q^6-q^4-q^2-q-1)/q^4/x
-N2(8,6,2,-2)*q^5*(q^30*x^2+5*q^29*x^2+15*q^28*x^2-q^28*x+32*q^27*x^2-5*q^27*x+52*q^26*x^2-14*q^26*x+70*q^25*x^2-q^26-29*q^25*x+82*q^24*x^2-q^25-50*q^24*x+78*q^23*x^2+3*q^24-77*q^23*x+44*q^22*x^2+4*q^23-106*q^22*x-24*q^21*x^2+6*q^22-129*q^21*x-122*q^20*x^2-2*q^21-130*q^20*x-244*q^19*x^2-9*q^20-92*q^19*x-378*q^18*x^2-19*q^19-12*q^18*x-507*q^17*x^2-16*q^18+105*q^17*x-617*q^16*x^2-12*q^17+261*q^16*x-693*q^15*x^2-9*q^16+438*q^15*x-719*q^14*x^2+619*q^14*x-692*q^13*x^2+14*q^14+773*q^13*x-622*q^12*x^2+38*q^13+884*q^12*x-523*q^11*x^2+53*q^12+923*q^11*x-410*q^10*x^2+70*q^11+889*q^10*x-299*q^9*x^2+74*q^10+793*q^9*x-201*q^8*x^2+77*q^9+657*q^8*x-121*q^7*x^2+66*q^8+503*q^7*x-62*q^6*x^2+54*q^7+353*q^6*x-25*q^5*x^2+38*q^6+225*q^5*x-7*q^4*x^2+28*q^5+128*q^4*x-q^3*x^2+16*q^4+63*q^3*x+7*q^3+25*q^2*x+q^2+7*q*x+x)/(q^4+2*q^3+2*q^2+2*q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)
+N2(8,6,2,0)*q^5*(q^30*x^2+5*q^29*x^2+15*q^28*x^2-q^28*x+32*q^27*x^2-5*q^27*x+52*q^26*x^2-14*q^26*x+70*q^25*x^2-q^26-29*q^25*x+82*q^24*x^2-q^25-50*q^24*x+78*q^23*x^2+3*q^24-77*q^23*x+44*q^22*x^2+4*q^23-106*q^22*x-24*q^21*x^2+6*q^22-129*q^21*x-122*q^20*x^2-2*q^21-130*q^20*x-244*q^19*x^2-9*q^20-92*q^19*x-378*q^18*x^2-19*q^19-12*q^18*x-507*q^17*x^2-16*q^18+105*q^17*x-617*q^16*x^2-12*q^17+261*q^16*x-693*q^15*x^2-9*q^16+438*q^15*x-719*q^14*x^2+619*q^14*x-692*q^13*x^2+14*q^14+773*q^13*x-622*q^12*x^2+38*q^13+884*q^12*x-523*q^11*x^2+53*q^12+923*q^11*x-410*q^10*x^2+70*q^11+889*q^10*x-299*q^9*x^2+74*q^10+793*q^9*x-201*q^8*x^2+77*q^9+657*q^8*x-121*q^7*x^2+66*q^8+503*q^7*x-62*q^6*x^2+54*q^7+353*q^6*x-25*q^5*x^2+38*q^6+225*q^5*x-7*q^4*x^2+28*q^5+128*q^4*x-q^3*x^2+16*q^4+63*q^3*x+7*q^3+25*q^2*x+q^2+7*q*x+x)/(q^4+2*q^3+2*q^2+2*q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)
-N3(-4,-4,-2,0)/q^9*(q^17*x^3+q^16*x^3+q^16*x^2+2*q^15*x^3+2*q^15*x^2+3*q^14*x^3+3*q^14*x^2+3*q^13*x^3+4*q^13*x^2+4*q^12*x^3+5*q^12*x^2+4*q^11*x^3+3*q^11*x^2+3*q^10*x^3+5*q^10*x^2+2*q^9*x^3-q^10*x+2*q^9*x^2+q^8*x^3+3*q^8*x^2-q^8*x+q^7*x^2-2*q^8+q^6*x^2-2*q^6*x-3*q^6-2*q^4*x-3*q^4-q^2*x-2*q^2-1)/(q^4+1)/(q^2+1)^2/x^4
-N3(-4,-2,-2,0)*(q^16*x^2+2*q^15*x^2+3*q^14*x^2+4*q^13*x^2+4*q^12*x^2+4*q^11*x^2+4*q^10*x^2+q^10*x+4*q^9*x^2+3*q^8*x^2+2*q^8*x+2*q^7*x^2-2*q^8+q^6*x^2+q^6*x-3*q^6-3*q^4-2*q^2-1)/(q^2+1)/(q^6+q^4+q^2+1)/q^5/x^3
-N3(-4,0,-2,0)*q^3*(2*q^4+2*q^2+1)/x^2/(q^6+q^4+q^2+1)/(q^2+1)
-N3(-4,2,0,-2)*q^9/x^2*(q^2+q+1)/(q+1)^2/(q^9-q^6-q^4-q^2-q-1)
-N3(0,0,-2,0)*(q^16*x^2+2*q^15*x^2+3*q^14*x^2+4*q^13*x^2-2*q^14+4*q^12*x^2+4*q^11*x^2-4*q^12+4*q^10*x^2-q^10*x+4*q^9*x^2-6*q^10+3*q^8*x^2+2*q^7*x^2-7*q^8+q^6*x^2-6*q^6-4*q^4-2*q^2-1)/q^7/(q^4+2*q^2+1)/(q^4+1)/x^2
+N3(0,0,0,-2)*(q^11*x^3+q^11*x^2+2*q^10*x^3+2*q^10*x^2+2*q^9*x^3+2*q^9*x^2+2*q^8*x^3+q^8*x^2+2*q^7*x^3-q^8*x+2*q^6*x^3-2*q^7*x+q^6*x^2+2*q^5*x^3-2*q^6*x+2*q^4*x^3-q^6-2*q^5*x+q^3*x^3-3*q^4*x-q^3*x^2-q^4-2*q^3*x-2*q^2*x^2-3*q^2*x-2*q*x^2-q^2-2*q*x-x^2-2*x-1)/q^5/(q^2+1)/(q+1)/x^3
-N3(4,-4,-2,0)*(q^33*x^5+q^32*x^5+q^32*x^4+2*q^31*x^5+2*q^31*x^4+3*q^30*x^5+3*q^30*x^4+3*q^29*x^5+4*q^29*x^4+4*q^28*x^5+5*q^28*x^4+4*q^27*x^5+2*q^27*x^4+3*q^26*x^5+4*q^26*x^4+2*q^25*x^5-2*q^26*x^3+q^24*x^5-2*q^25*x^3-4*q^24*x^3-3*q^23*x^4-2*q^24*x^2-4*q^23*x^3-4*q^22*x^4-8*q^22*x^3-6*q^21*x^4-3*q^22*x^2-5*q^21*x^3-6*q^20*x^4-10*q^20*x^3-5*q^19*x^4-2*q^20*x^2-6*q^19*x^3-5*q^18*x^4-9*q^18*x^3-4*q^17*x^4-q^18*x^2-3*q^17*x^3-3*q^16*x^4+2*q^18*x-5*q^16*x^3-2*q^15*x^4+3*q^16*x^2-q^14*x^4+3*q^16*x+2*q^15*x^2+6*q^14*x^2+2*q^13*x^3+5*q^14*x+4*q^13*x^2+3*q^12*x^3+8*q^12*x^2+4*q^11*x^3+5*q^12*x+3*q^11*x^2+3*q^10*x^3+7*q^10*x^2+2*q^9*x^3+3*q^10*x+2*q^9*x^2+q^8*x^3+4*q^8*x^2+q^8*x+q^7*x^2-2*q^8+q^6*x^2-q^6*x-3*q^6-2*q^4*x-3*q^4-q^2*x-2*q^2-1)/(q^4+1)/(q^2+1)^2/q^13/x^4
+N3(4,-2,-2,0)*(q^29*x^4+q^28*x^4+q^28*x^3+2*q^27*x^4+2*q^27*x^3+3*q^26*x^4+4*q^26*x^3+3*q^25*x^4+6*q^25*x^3+5*q^24*x^4+9*q^24*x^3+5*q^23*x^4+7*q^23*x^3+5*q^22*x^4+10*q^22*x^3+4*q^21*x^4-2*q^22*x^2+5*q^21*x^3+2*q^20*x^4-2*q^21*x^2+6*q^20*x^3+q^19*x^4-3*q^20*x^2+2*q^19*x^3-2*q^20*x-4*q^19*x^2+2*q^18*x^3-5*q^18*x^2-q^17*x^3-5*q^18*x-5*q^17*x^2-q^16*x^3-8*q^16*x^2-2*q^15*x^3-7*q^16*x-7*q^15*x^2-2*q^14*x^3-9*q^14*x^2-2*q^13*x^3-7*q^14*x-6*q^13*x^2-q^12*x^3+2*q^14-7*q^12*x^2-q^11*x^3-5*q^12*x-4*q^11*x^2+3*q^12-5*q^10*x^2-4*q^10*x-3*q^9*x^2+5*q^10-3*q^8*x^2-3*q^8*x-q^7*x^2+7*q^8-q^6*x^2-q^6*x+7*q^6+5*q^4+3*q^2+1)/(q^6+q^4+q^2+1)/(q^2+1)/q^9/x^3
-N4(4,18,12,4)*(q^2+q+1)*q^15/(q+1)/(q^9-q^6-q^4-q^2-q-1)
+N4(8,16,12,4)*(q^11*x^3+q^11*x^2+2*q^10*x^3+2*q^10*x^2+2*q^9*x^3+2*q^9*x^2+2*q^8*x^3+q^8*x^2+2*q^7*x^3-q^8*x+2*q^6*x^3-2*q^7*x+q^6*x^2+2*q^5*x^3-2*q^6*x+2*q^4*x^3-q^6-2*q^5*x+q^3*x^3-3*q^4*x-q^3*x^2-q^4-2*q^3*x-2*q^2*x^2-3*q^2*x-2*q*x^2-q^2-2*q*x-x^2-2*x-1)*q/x/(q^2+1)
+N4(12,18,12,4)*(q^21*x^3+3*q^20*x^3+4*q^19*x^3-q^19*x^2+3*q^18*x^3-4*q^18*x^2-6*q^17*x^2-4*q^16*x^3-3*q^16*x^2-7*q^15*x^3-8*q^14*x^3+2*q^15*x-9*q^13*x^3+2*q^14*x+3*q^13*x^2-11*q^12*x^3+q^14+8*q^12*x^2-12*q^11*x^3+q^13+q^12*x+14*q^11*x^2-11*q^10*x^3+3*q^11*x+19*q^10*x^2-8*q^9*x^3-q^11+2*q^10*x+22*q^9*x^2-4*q^8*x^3-q^10-2*q^9*x+20*q^8*x^2-q^7*x^3-q^9-3*q^8*x+17*q^7*x^2-2*q^8-6*q^7*x+15*q^6*x^2-2*q^7-7*q^6*x+11*q^5*x^2-3*q^6-6*q^5*x+5*q^4*x^2-3*q^5-5*q^4*x+q^3*x^2-2*q^4-7*q^3*x-q^3-7*q^2*x-2*q^2-4*q*x-2*q-x-1)*q^3/(q^3+q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)
+N4(4,4,2,2)*(q^46*x^4+10*q^45*x^4+49*q^44*x^4-q^44*x^3+158*q^43*x^4-8*q^43*x^3+381*q^42*x^4-33*q^42*x^3+733*q^41*x^4-q^42*x^2-92*q^41*x^3+1169*q^40*x^4-4*q^41*x^2-193*q^40*x^3+1572*q^39*x^4-8*q^40*x^2-321*q^39*x^3+1767*q^38*x^4-15*q^39*x^2-439*q^38*x^3+1556*q^37*x^4-40*q^38*x^2-505*q^37*x^3+764*q^36*x^4-q^38*x-120*q^37*x^2-488*q^36*x^3-719*q^35*x^4-4*q^37*x-309*q^36*x^2-381*q^35*x^3-2897*q^34*x^4-7*q^36*x-669*q^35*x^2-195*q^34*x^3-5630*q^33*x^4-7*q^35*x-1195*q^34*x^2+32*q^33*x^3-8637*q^32*x^4-9*q^34*x-1833*q^33*x^2+268*q^32*x^3-11543*q^31*x^4-22*q^33*x-2427*q^32*x^2+473*q^31*x^3-13954*q^30*x^4-74*q^32*x-2785*q^31*x^2+590*q^30*x^3-15533*q^29*x^4-198*q^31*x-2654*q^30*x^2+591*q^29*x^3-16071*q^28*x^4-393*q^30*x-1865*q^29*x^2+420*q^28*x^3-15529*q^27*x^4-3*q^30-621*q^29*x-259*q^28*x^2+80*q^27*x^3-14038*q^26*x^4-4*q^29-811*q^28*x+2124*q^27*x^2-487*q^26*x^3-11863*q^25*x^4-7*q^28-874*q^27*x+5163*q^26*x^2-1182*q^25*x^3-9347*q^24*x^4-8*q^27-730*q^26*x+8546*q^25*x^2-1978*q^24*x^3-6843*q^23*x^4-18*q^26-357*q^25*x+11909*q^24*x^2-2690*q^23*x^3-4629*q^22*x^4-26*q^25+244*q^24*x+14743*q^23*x^2-3273*q^22*x^3-2859*q^21*x^4-41*q^24+969*q^23*x+16604*q^22*x^2-3562*q^21*x^3-1574*q^20*x^4-42*q^23+1730*q^22*x+17217*q^21*x^2-3556*q^20*x^3-738*q^19*x^4-38*q^22+2399*q^21*x+16520*q^20*x^2-3221*q^19*x^3-267*q^18*x^4-16*q^21+2943*q^20*x+14740*q^19*x^2-2686*q^18*x^3-57*q^17*x^4+7*q^20+3230*q^19*x+12187*q^18*x^2-2032*q^17*x^3-q^16*x^4+37*q^19+3254*q^18*x+9319*q^17*x^2-1395*q^16*x^3-2*q^15*x^4+54*q^18+2982*q^17*x+6520*q^16*x^2-855*q^15*x^3-q^14*x^4+74*q^17+2530*q^16*x+4164*q^15*x^2-466*q^14*x^3+10*q^13*x^4+91*q^16+1993*q^15*x+2385*q^14*x^2-226*q^13*x^3+16*q^12*x^4+110*q^15+1509*q^14*x+1205*q^13*x^2-113*q^12*x^3+12*q^11*x^4+117*q^14+1103*q^13*x+500*q^12*x^2-75*q^11*x^3+5*q^10*x^4+116*q^13+809*q^12*x+134*q^11*x^2-53*q^10*x^3+q^9*x^4+103*q^12+613*q^11*x-24*q^10*x^2-25*q^9*x^3+92*q^11+499*q^10*x-56*q^9*x^2-2*q^8*x^3+87*q^10+419*q^9*x-43*q^8*x^2+6*q^7*x^3+85*q^9+349*q^8*x-34*q^7*x^2+4*q^6*x^3+80*q^8+269*q^7*x-34*q^6*x^2+q^5*x^3+71*q^7+185*q^6*x-29*q^5*x^2+57*q^6+117*q^5*x-17*q^4*x^2+41*q^5+70*q^4*x-6*q^3*x^2+28*q^4+39*q^3*x-q^2*x^2+18*q^3+18*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q^4+1)/(q^3-q-1)/(q^2+2*q+1)/(q+1)/(q^2+1)^3/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/q^13/x^2
+N4(4,4,4,-2)*(q^40*x^3+4*q^39*x^3+10*q^38*x^3+18*q^37*x^3-q^37*x^2+24*q^36*x^3-4*q^36*x^2+22*q^35*x^3-10*q^35*x^2+10*q^34*x^3-q^35*x-18*q^34*x^2-14*q^33*x^3-2*q^34*x-24*q^33*x^2-46*q^32*x^3-6*q^33*x-22*q^32*x^2-81*q^31*x^3-6*q^32*x-14*q^31*x^2-113*q^30*x^3-10*q^31*x+6*q^30*x^2-135*q^29*x^3-q^31+34*q^29*x^2-142*q^28*x^3-2*q^30+3*q^29*x+69*q^28*x^2-127*q^27*x^3-q^29+25*q^28*x+102*q^27*x^2-84*q^26*x^3+26*q^27*x+126*q^26*x^2-15*q^25*x^3+6*q^27+44*q^26*x+133*q^25*x^2+62*q^24*x^3+8*q^26+28*q^25*x+114*q^24*x^2+127*q^23*x^3+10*q^25+29*q^24*x+72*q^23*x^2+165*q^22*x^3+5*q^24-q^23*x+8*q^22*x^2+169*q^21*x^3-3*q^22*x-51*q^21*x^2+142*q^20*x^3-6*q^22-38*q^21*x-106*q^20*x^2+92*q^19*x^3-6*q^21-38*q^20*x-137*q^19*x^2+23*q^18*x^3-6*q^20-62*q^19*x-148*q^18*x^2-54*q^17*x^3-7*q^19-42*q^18*x-121*q^17*x^2-125*q^16*x^3-8*q^18-39*q^17*x-77*q^16*x^2-175*q^15*x^3-7*q^17+8*q^16*x-13*q^15*x^2-197*q^14*x^3-5*q^16+20*q^15*x+52*q^14*x^2-191*q^13*x^3+q^15+52*q^14*x+114*q^13*x^2-164*q^12*x^3+6*q^14+40*q^13*x+155*q^12*x^2-127*q^11*x^3+7*q^13+50*q^12*x+178*q^11*x^2-89*q^10*x^3+5*q^12+32*q^11*x+176*q^10*x^2-57*q^9*x^3+2*q^11+39*q^10*x+155*q^9*x^2-32*q^8*x^3+3*q^10+27*q^9*x+121*q^8*x^2-15*q^7*x^3+3*q^9+28*q^8*x+86*q^7*x^2-5*q^6*x^3+6*q^8+16*q^7*x+56*q^6*x^2-q^5*x^3+6*q^7+15*q^6*x+32*q^5*x^2+9*q^6+10*q^5*x+15*q^4*x^2+8*q^5+8*q^4*x+5*q^3*x^2+8*q^4+3*q^3*x+q^2*x^2+5*q^3+q^2*x+4*q^2+2*q+1)/q^5*(q^2*x-1)/x^3/(q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N4(4,6,2,2)*(q^40*x^2+10*q^39*x^2+49*q^38*x^2+2*q^37*x^3-q^38*x+158*q^37*x^2+9*q^36*x^3-8*q^37*x+381*q^36*x^2+23*q^35*x^3-34*q^36*x+733*q^35*x^2+43*q^34*x^3-q^36-102*q^35*x+1168*q^34*x^2+65*q^33*x^3-4*q^35-242*q^34*x+1567*q^33*x^2+83*q^32*x^3-7*q^34-481*q^33*x+1754*q^32*x^2+90*q^31*x^3-7*q^33-832*q^32*x+1534*q^31*x^2+79*q^30*x^3-6*q^32-1265*q^31*x+733*q^30*x^2+40*q^29*x^3-18*q^31-1707*q^30*x-758*q^29*x^2-34*q^28*x^3-66*q^30-2024*q^29*x-2946*q^28*x^2-141*q^27*x^3-185*q^29-2058*q^28*x-5693*q^27*x^2-272*q^26*x^3-362*q^28-1628*q^27*x-8708*q^26*x^2-419*q^25*x^3-571*q^27-598*q^26*x-11616*q^25*x^2-573*q^24*x^3-734*q^26+1129*q^25*x-14001*q^24*x^2-715*q^23*x^3-781*q^25+3482*q^24*x-15551*q^23*x^2-823*q^22*x^3-625*q^24+6315*q^23*x-16037*q^22*x^2-889*q^21*x^3-259*q^23+9270*q^22*x-15451*q^21*x^2-918*q^20*x^3+307*q^22+11978*q^21*x-13886*q^20*x^2-911*q^19*x^3+974*q^21+13959*q^20*x-11653*q^19*x^2-866*q^18*x^3+1657*q^20+14981*q^19*x-9063*q^18*x^2-787*q^17*x^3+2242*q^19+14846*q^18*x-6507*q^17*x^2-684*q^16*x^3+2683*q^18+13690*q^17*x-4244*q^16*x^2-572*q^15*x^3+2883*q^17+11692*q^16*x-2460*q^15*x^2-466*q^14*x^3+2824*q^16+9269*q^15*x-1166*q^14*x^2-368*q^13*x^3+2508*q^15+6757*q^14*x-342*q^13*x^2-273*q^12*x^3+2035*q^14+4545*q^13*x+107*q^12*x^2-187*q^11*x^3+1506*q^13+2794*q^12*x+283*q^11*x^2-121*q^10*x^3+1034*q^12+1574*q^11*x+300*q^10*x^2-75*q^9*x^3+663*q^11+803*q^10*x+243*q^9*x^2-42*q^8*x^3+401*q^10+381*q^9*x+178*q^8*x^2-19*q^7*x^3+236*q^9+173*q^8*x+130*q^7*x^2-6*q^6*x^3+146*q^8+86*q^7*x+91*q^6*x^2-q^5*x^3+97*q^7+51*q^6*x+54*q^5*x^2+62*q^6+25*q^5*x+24*q^4*x^2+33*q^5+q^4*x+7*q^3*x^2+10*q^4-12*q^3*x+q^2*x^2-2*q^3-11*q^2*x-5*q^2-5*q*x-3*q-x-1)/q^9/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^2+2*q+1)/(q^3-q-1)/(q^6+q^4+q^2+1)/x/(q+1)/(q^2+1)^2
-N4(4,8,4,2)/q^14*(q^53*x^2+10*q^52*x^2-q^51*x^3+50*q^51*x^2-10*q^50*x^3-q^51*x+168*q^50*x^2-50*q^49*x^3-8*q^50*x+431*q^49*x^2-168*q^48*x^3-35*q^49*x+901*q^48*x^2-429*q^47*x^3-q^49-110*q^48*x+1594*q^47*x^2-883*q^46*x^3-4*q^48-275*q^47*x+2440*q^46*x^2-1512*q^45*x^3-8*q^47-579*q^46*x+3264*q^45*x^2-2185*q^44*x^3-11*q^46-1064*q^45*x+3801*q^44*x^2-2651*q^43*x^3-13*q^45-1736*q^44*x+3746*q^43*x^2-2589*q^42*x^3-25*q^44-2532*q^43*x+2809*q^42*x^2-1701*q^41*x^3-75*q^43-3295*q^42*x+762*q^41*x^2+199*q^40*x^3-207*q^42-3760*q^41*x-2527*q^40*x^2+3129*q^39*x^3-439*q^41-3599*q^40*x-7087*q^39*x^2+6931*q^38*x^3-770*q^40-2511*q^39*x-12807*q^38*x^2+11300*q^37*x^3-1123*q^39-298*q^38*x-19442*q^37*x^2+15818*q^36*x^3-1390*q^38+3033*q^37*x-26624*q^36*x^2+19997*q^35*x^3-1429*q^37+7273*q^36*x-33911*q^35*x^2+23343*q^34*x^3-1147*q^36+12003*q^35*x-40851*q^34*x^2+25444*q^33*x^3-510*q^35+16723*q^34*x-46972*q^33*x^2+26040*q^32*x^3+399*q^34+20874*q^33*x-51845*q^32*x^2+25034*q^31*x^3+1473*q^33+24080*q^32*x-55036*q^31*x^2+22452*q^30*x^3+2552*q^32+26043*q^31*x-56237*q^30*x^2+18432*q^29*x^3+3540*q^31+26809*q^30*x-55231*q^29*x^2+13246*q^28*x^3+4338*q^30+26491*q^29*x-52121*q^28*x^2+7272*q^27*x^3+4940*q^29+25454*q^28*x-47099*q^27*x^2+932*q^26*x^3+5304*q^28+23937*q^27*x-40530*q^26*x^2-5335*q^25*x^3+5464*q^27+22312*q^26*x-32768*q^25*x^2-11066*q^24*x^3+5428*q^26+20687*q^25*x-24281*q^24*x^2-15786*q^23*x^3+5275*q^25+19146*q^24*x-15480*q^23*x^2-19061*q^22*x^3+5052*q^24+17552*q^23*x-6855*q^22*x^2-20619*q^21*x^3+4810*q^23+15875*q^22*x+1086*q^21*x^2-20463*q^20*x^3+4515*q^22+14055*q^21*x+7868*q^20*x^2-18867*q^19*x^3+4129*q^21+12200*q^20*x+13024*q^19*x^2-16263*q^18*x^3+3602*q^20+10454*q^19*x+16245*q^18*x^2-13124*q^17*x^3+2964*q^19+8972*q^18*x+17388*q^17*x^2-9894*q^16*x^3+2294*q^18+7774*q^17*x+16685*q^16*x^2-6937*q^15*x^3+1688*q^17+6769*q^16*x+14542*q^15*x^2-4503*q^14*x^3+1201*q^16+5842*q^15*x+11618*q^14*x^2-2710*q^13*x^3+846*q^15+4874*q^14*x+8510*q^13*x^2-1545*q^12*x^3+608*q^14+3852*q^13*x+5749*q^12*x^2-885*q^11*x^3+449*q^13+2839*q^12*x+3586*q^11*x^2-549*q^10*x^3+332*q^12+1942*q^11*x+2106*q^10*x^2-370*q^9*x^3+233*q^11+1236*q^10*x+1210*q^9*x^2-247*q^8*x^3+148*q^10+753*q^9*x+736*q^8*x^2-147*q^7*x^3+80*q^9+468*q^8*x+499*q^7*x^2-72*q^6*x^3+35*q^8+315*q^7*x+359*q^6*x^2-27*q^5*x^3+11*q^7+224*q^6*x+246*q^5*x^2-7*q^4*x^3+2*q^6+151*q^5*x+147*q^4*x^2-q^3*x^3+89*q^4*x+72*q^3*x^2+43*q^3*x+27*q^2*x^2+17*q^2*x+7*q*x^2+5*q*x+x^2+x)/(q^4+2*q^3+2*q^2+2*q+1)/(q^2+1)/(q^4+1)/(q+1)^2/(q^7-q^5-q^4+q^3-q-1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/x
+N4(4,8,6,2)/x/q^5*(q^38*x^2+7*q^37*x^2+23*q^36*x^2+48*q^35*x^2-2*q^35*x+73*q^34*x^2-q^35-11*q^34*x+85*q^33*x^2-2*q^34-30*q^33*x+72*q^32*x^2-3*q^33-55*q^32*x+25*q^31*x^2-2*q^32-77*q^31*x-62*q^30*x^2-3*q^31-91*q^30*x-183*q^29*x^2-10*q^30-89*q^29*x-316*q^28*x^2-21*q^29-62*q^28*x-435*q^27*x^2-27*q^28+6*q^27*x-518*q^26*x^2-25*q^27+111*q^26*x-545*q^25*x^2-11*q^26+243*q^25*x-502*q^24*x^2+17*q^25+386*q^24*x-387*q^23*x^2+49*q^24+504*q^23*x-209*q^22*x^2+76*q^23+572*q^22*x+5*q^21*x^2+96*q^22+559*q^21*x+211*q^20*x^2+109*q^21+468*q^20*x+371*q^19*x^2+106*q^20+296*q^19*x+465*q^18*x^2+84*q^19+78*q^18*x+488*q^17*x^2+45*q^18-150*q^17*x+449*q^16*x^2-339*q^16*x+367*q^15*x^2-42*q^16-463*q^15*x+262*q^14*x^2-75*q^15-498*q^14*x+152*q^13*x^2-93*q^14-458*q^13*x+55*q^12*x^2-90*q^13-356*q^12*x-15*q^11*x^2-71*q^12-237*q^11*x-52*q^10*x^2-45*q^11-114*q^10*x-60*q^9*x^2-20*q^10-22*q^9*x-51*q^8*x^2+q^9+43*q^8*x-37*q^7*x^2+16*q^8+71*q^7*x-24*q^6*x^2+24*q^7+72*q^6*x-13*q^5*x^2+25*q^6+56*q^5*x-5*q^4*x^2+20*q^5+38*q^4*x-q^3*x^2+14*q^4+24*q^3*x+9*q^3+13*q^2*x+6*q^2+5*q*x+3*q+x+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q+1)^2/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^4+1)/(q^3-q-1)
-N4(4,10,6,4)/q^4*(2*q^27*x^2+9*q^26*x^2+21*q^25*x^2+34*q^24*x^2-q^24*x+42*q^23*x^2-5*q^23*x+40*q^22*x^2-12*q^22*x+27*q^21*x^2-3*q^22-19*q^21*x+5*q^20*x^2-4*q^21-27*q^20*x-31*q^19*x^2-4*q^20-36*q^19*x-88*q^18*x^2-4*q^19-44*q^18*x-158*q^17*x^2-14*q^18-50*q^17*x-223*q^16*x^2-22*q^17-39*q^16*x-272*q^15*x^2-27*q^16-9*q^15*x-302*q^14*x^2-20*q^15+43*q^14*x-312*q^13*x^2-8*q^14+91*q^13*x-303*q^12*x^2+8*q^13+145*q^12*x-274*q^11*x^2+19*q^12+190*q^11*x-225*q^10*x^2+33*q^11+231*q^10*x-167*q^9*x^2+49*q^10+251*q^9*x-115*q^8*x^2+63*q^9+249*q^8*x-74*q^7*x^2+69*q^8+216*q^7*x-42*q^6*x^2+67*q^7+165*q^6*x-19*q^5*x^2+56*q^6+115*q^5*x-6*q^4*x^2+41*q^5+74*q^4*x-q^3*x^2+28*q^4+42*q^3*x+18*q^3+19*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q+1)/(q^2+2*q+1)/(q^3-q-1)/(q^6+q^4+q^2+1)/x/(q^2+1)/(q^4+1)
+N4(8,4,0,-2)/q^5/x*(q^10*x-1)*(q^45*x^3+10*q^44*x^3+50*q^43*x^3-2*q^43*x^2+168*q^42*x^3-18*q^42*x^2+429*q^41*x^3-84*q^41*x^2+887*q^40*x^3-268*q^40*x^2+1540*q^39*x^3+4*q^40*x-654*q^39*x^2+2286*q^38*x^3+26*q^39*x-1297*q^38*x^2+2909*q^37*x^3+q^39+91*q^38*x-2169*q^37*x^2+3109*q^36*x^3+4*q^38+228*q^37*x-3121*q^36*x^2+2566*q^35*x^3+7*q^37+444*q^36*x-3892*q^35*x^2+1012*q^34*x^3+7*q^36+706*q^35*x-4174*q^34*x^2-1711*q^33*x^3+4*q^35+934*q^34*x-3681*q^33*x^2-5612*q^32*x^3+13*q^34+1017*q^33*x-2195*q^32*x^2-10520*q^31*x^3+65*q^33+833*q^32*x+441*q^31*x^2-16063*q^30*x^3+188*q^32+325*q^31*x+4304*q^30*x^2-21688*q^29*x^3+371*q^31-511*q^30*x+9357*q^29*x^2-26739*q^28*x^3+559*q^30-1582*q^29*x+15359*q^28*x^2-30595*q^27*x^3+655*q^29-2776*q^28*x+21820*q^27*x^2-32816*q^26*x^3+581*q^28-3944*q^27*x+28103*q^26*x^2-33231*q^25*x^3+309*q^27-4974*q^26*x+33502*q^25*x^2-31929*q^24*x^3-95*q^26-5684*q^25*x+37493*q^24*x^2-29189*q^23*x^3-543*q^25-5985*q^24*x+39680*q^23*x^2-25404*q^22*x^3-934*q^24-5782*q^23*x+39993*q^22*x^2-21027*q^21*x^3-1252*q^23-5191*q^22*x+38426*q^21*x^2-16532*q^20*x^3-1495*q^22-4361*q^21*x+35259*q^20*x^2-12351*q^19*x^3-1683*q^21-3630*q^20*x+30799*q^19*x^2-8793*q^18*x^3-1784*q^20-3169*q^19*x+25628*q^18*x^2-5988*q^17*x^3-1789*q^19-3085*q^18*x+20265*q^17*x^2-3905*q^16*x^3-1689*q^18-3211*q^17*x+15272*q^16*x^2-2429*q^15*x^3-1544*q^17-3366*q^16*x+10943*q^15*x^2-1436*q^14*x^3-1414*q^16-3336*q^15*x+7443*q^14*x^2-818*q^13*x^3-1343*q^15-3079*q^14*x+4750*q^13*x^2-472*q^12*x^3-1300*q^14-2612*q^13*x+2830*q^12*x^2-294*q^11*x^3-1228*q^13-2029*q^12*x+1593*q^11*x^2-195*q^10*x^3-1067*q^12-1403*q^11*x+904*q^10*x^2-123*q^9*x^3-818*q^11-830*q^10*x+570*q^9*x^2-65*q^8*x^3-537*q^10-392*q^9*x+406*q^8*x^2-26*q^7*x^3-302*q^9-140*q^8*x+290*q^7*x^2-7*q^6*x^3-160*q^8-54*q^7*x+181*q^6*x^2-q^5*x^3-104*q^7-61*q^6*x+90*q^5*x^2-91*q^6-84*q^5*x+33*q^4*x^2-80*q^5-80*q^4*x+8*q^3*x^2-58*q^4-53*q^3*x+q^2*x^2-33*q^3-24*q^2*x-15*q^2-7*q*x-5*q-x-1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^4+1)/(q^3-q-1)/(q^2+1)
+N4(8,4,2,-2)/q^6/x^2*(q^10*x-1)*(3*q^42*x^3+13*q^41*x^3-2*q^41*x^2+35*q^40*x^3-12*q^40*x^2+69*q^39*x^3-38*q^39*x^2+109*q^38*x^3-q^39*x-81*q^38*x^2+140*q^37*x^3-131*q^37*x^2+141*q^36*x^3+8*q^37*x-159*q^36*x^2+93*q^35*x^3+23*q^36*x-148*q^35*x^2-15*q^34*x^3+45*q^35*x-79*q^34*x^2-184*q^33*x^3+52*q^34*x+38*q^33*x^2-407*q^32*x^3+3*q^34+37*q^33*x+195*q^32*x^2-659*q^31*x^3+10*q^33-15*q^32*x+362*q^31*x^2-895*q^30*x^3+21*q^32-82*q^31*x+544*q^30*x^2-1062*q^29*x^3+31*q^31-158*q^30*x+701*q^29*x^2-1116*q^28*x^3+29*q^30-216*q^29*x+819*q^28*x^2-1032*q^27*x^3+12*q^29-256*q^28*x+835*q^27*x^2-808*q^26*x^3-26*q^28-252*q^27*x+746*q^26*x^2-471*q^25*x^3-67*q^27-195*q^26*x+553*q^25*x^2-80*q^24*x^3-105*q^26-64*q^25*x+301*q^24*x^2+294*q^23*x^3-123*q^25+118*q^24*x+17*q^23*x^2+585*q^22*x^3-121*q^24+343*q^23*x-249*q^22*x^2+747*q^21*x^3-98*q^23+536*q^22*x-458*q^21*x^2+760*q^20*x^3-46*q^22+671*q^21*x-565*q^20*x^2+636*q^19*x^3+26*q^21+698*q^20*x-561*q^19*x^2+410*q^18*x^3+111*q^20+616*q^19*x-420*q^18*x^2+132*q^17*x^3+181*q^19+418*q^18*x-165*q^17*x^2-139*q^16*x^3+223*q^18+147*q^17*x+164*q^16*x^2-354*q^15*x^3+219*q^17-138*q^16*x+500*q^15*x^2-486*q^14*x^3+177*q^16-378*q^15*x+788*q^14*x^2-530*q^13*x^3+106*q^15-538*q^14*x+983*q^13*x^2-496*q^12*x^3+26*q^14-602*q^13*x+1057*q^12*x^2-409*q^11*x^3-62*q^13-582*q^12*x+1023*q^11*x^2-302*q^10*x^3-132*q^12-493*q^11*x+905*q^10*x^2-202*q^9*x^3-183*q^11-368*q^10*x+736*q^9*x^2-121*q^8*x^3-193*q^10-244*q^9*x+546*q^8*x^2-62*q^7*x^3-186*q^9-145*q^8*x+369*q^7*x^2-25*q^6*x^3-157*q^8-78*q^7*x+228*q^6*x^2-7*q^5*x^3-127*q^7-32*q^6*x+128*q^5*x^2-q^4*x^3-90*q^6-9*q^5*x+63*q^4*x^2-60*q^5+25*q^3*x^2-34*q^4+7*q^2*x^2-19*q^3+q*x^2-9*q^2-4*q-1)/(q^7-q^5-q^4+q^3-q-1)/(q^6+q^4+q^2+1)/(q^2+2*q+1)/(q^3+q^2+q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N4(8,6,0,2)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)*(q^10*x+q^8*x-q^4-1)/q^9/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)/(q+1)
+N4(8,6,2,0)*(q^42*x^2-q^41*x^3+4*q^41*x^2-5*q^40*x^3+8*q^40*x^2-13*q^39*x^3+11*q^39*x^2-24*q^38*x^3-q^39*x+9*q^38*x^2-33*q^37*x^3-4*q^38*x+4*q^37*x^2-38*q^36*x^3-9*q^37*x-2*q^36*x^2-35*q^35*x^3-13*q^36*x-6*q^35*x^2-19*q^34*x^3-16*q^35*x-6*q^34*x^2+13*q^33*x^3-3*q^35-7*q^34*x-2*q^33*x^2+63*q^32*x^3-4*q^34+3*q^33*x+3*q^32*x^2+127*q^31*x^3-8*q^33+27*q^32*x+2*q^31*x^2+197*q^30*x^3-3*q^32+47*q^31*x+2*q^30*x^2+261*q^29*x^3+q^31+77*q^30*x-5*q^29*x^2+305*q^28*x^3+14*q^30+92*q^29*x-14*q^28*x^2+319*q^27*x^3+17*q^29+103*q^28*x-49*q^27*x^2+300*q^26*x^3+21*q^28+81*q^27*x-95*q^26*x^2+248*q^25*x^3+12*q^27+40*q^26*x-169*q^25*x^2+164*q^24*x^3+7*q^26-40*q^25*x-227*q^24*x^2+56*q^23*x^3-q^25-120*q^24*x-291*q^23*x^2-57*q^22*x^3-7*q^24-206*q^23*x-305*q^22*x^2-158*q^21*x^3-20*q^23-252*q^22*x-300*q^21*x^2-231*q^20*x^3-31*q^22-273*q^21*x-239*q^20*x^2-272*q^19*x^3-40*q^21-236*q^20*x-164*q^19*x^2-284*q^18*x^3-38*q^20-166*q^19*x-54*q^18*x^2-270*q^17*x^3-25*q^19-61*q^18*x+58*q^17*x^2-234*q^16*x^3-5*q^18+56*q^17*x+164*q^16*x^2-182*q^15*x^3+14*q^17+165*q^16*x+238*q^15*x^2-128*q^14*x^3+26*q^16+249*q^15*x+274*q^14*x^2-82*q^13*x^3+37*q^15+285*q^14*x+270*q^13*x^2-48*q^12*x^3+39*q^14+280*q^13*x+237*q^12*x^2-24*q^11*x^3+41*q^13+234*q^12*x+190*q^11*x^2-9*q^10*x^3+30*q^12+168*q^11*x+142*q^10*x^2-2*q^9*x^3+22*q^11+96*q^10*x+97*q^9*x^2+5*q^10+33*q^9*x+59*q^8*x^2-5*q^9-14*q^8*x+32*q^7*x^2-19*q^8-43*q^7*x+17*q^6*x^2-23*q^7-50*q^6*x+9*q^5*x^2-26*q^6-43*q^5*x+4*q^4*x^2-21*q^5-31*q^4*x+q^3*x^2-17*q^4-21*q^3*x-11*q^3-12*q^2*x-7*q^2-5*q*x-3*q-x-1)*q^3/(q^3-q-1)/(q^2+1)^2/(q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^4+1)/x/(q^6+q^4+q^2+1)
+N4(8,6,4,-2)/q^5/x^2*(q^8*x-1)*(q^40*x^2-q^39*x^3+4*q^39*x^2-5*q^38*x^3+9*q^38*x^2-13*q^37*x^3+14*q^37*x^2-25*q^36*x^3-q^37*x+15*q^36*x^2-37*q^35*x^3-4*q^36*x+12*q^35*x^2-45*q^34*x^3-9*q^35*x+4*q^34*x^2-42*q^33*x^3-13*q^34*x-6*q^33*x^2-20*q^32*x^3-16*q^33*x-14*q^32*x^2+23*q^31*x^3-2*q^33-7*q^32*x-18*q^31*x^2+83*q^30*x^3-2*q^32+4*q^31*x-19*q^30*x^2+152*q^29*x^3-6*q^31+27*q^30*x-24*q^29*x^2+221*q^28*x^3-3*q^30+45*q^29*x-29*q^28*x^2+280*q^27*x^3-6*q^29+71*q^28*x-37*q^27*x^2+317*q^26*x^3+q^28+81*q^27*x-44*q^26*x^2+321*q^25*x^3+q^27+92*q^26*x-70*q^25*x^2+286*q^24*x^3+10*q^26+72*q^25*x-101*q^24*x^2+214*q^23*x^3+12*q^25+39*q^24*x-159*q^23*x^2+116*q^22*x^3+18*q^24-31*q^23*x-201*q^22*x^2+7*q^21*x^3+15*q^23-100*q^22*x-249*q^21*x^2-95*q^20*x^3+9*q^22-177*q^21*x-246*q^20*x^2-179*q^19*x^3-5*q^21-216*q^20*x-227*q^19*x^2-235*q^18*x^3-16*q^20-237*q^19*x-162*q^18*x^2-260*q^17*x^3-24*q^19-209*q^18*x-95*q^17*x^2-257*q^16*x^3-25*q^18-156*q^17*x-9*q^16*x^2-231*q^15*x^3-23*q^17-71*q^16*x+67*q^15*x^2-190*q^14*x^3-16*q^16+27*q^15*x+133*q^14*x^2-142*q^13*x^3-6*q^15+122*q^14*x+171*q^13*x^2-97*q^12*x^3+3*q^14+197*q^13*x+183*q^12*x^2-60*q^11*x^3+17*q^13+231*q^12*x+166*q^11*x^2-33*q^10*x^3+22*q^12+230*q^11*x+133*q^10*x^2-15*q^9*x^3+26*q^11+195*q^10*x+95*q^9*x^2-5*q^8*x^3+15*q^10+148*q^9*x+62*q^8*x^2-q^7*x^3+9*q^9+99*q^8*x+35*q^7*x^2-4*q^8+60*q^7*x+16*q^6*x^2-7*q^7+30*q^6*x+5*q^5*x^2-14*q^6+11*q^5*x+q^4*x^2-12*q^5+2*q^4*x-12*q^4-7*q^3-5*q^2-2*q-1)/(q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
-N4(8,8,0,2)/q*x*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)/(q+1)
+N4(8,8,2,2)*(q^45*x^3+10*q^44*x^3+49*q^43*x^3-2*q^43*x^2+160*q^42*x^3-18*q^42*x^2+390*q^41*x^3-83*q^41*x^2+758*q^40*x^3-262*q^40*x^2+1221*q^39*x^3+4*q^40*x-634*q^39*x^2+1660*q^38*x^3+27*q^39*x-1254*q^38*x^2+1893*q^37*x^3+q^39+95*q^38*x-2113*q^37*x^2+1711*q^36*x^3+4*q^38+235*q^37*x-3106*q^36*x^2+926*q^35*x^3+7*q^37+472*q^36*x-4018*q^35*x^2-589*q^34*x^3+7*q^36+801*q^35*x-4525*q^34*x^2-2852*q^33*x^3+10*q^35+1195*q^34*x-4229*q^33*x^2-5731*q^32*x^3+26*q^34+1604*q^33*x-2722*q^32*x^2-8943*q^31*x^3+83*q^33+1967*q^32*x+347*q^31*x^2-12103*q^30*x^3+204*q^32+2180*q^31*x+5126*q^30*x^2-14799*q^29*x^3+393*q^31+2152*q^30*x+11499*q^29*x^2-16667*q^28*x^3+623*q^30+1703*q^29*x+19003*q^28*x^2-17467*q^27*x^3+862*q^29+676*q^28*x+26933*q^27*x^2-17133*q^26*x^3+1038*q^28-1117*q^27*x+34359*q^26*x^2-15779*q^25*x^3+1073*q^27-3724*q^26*x+40364*q^25*x^2-13663*q^24*x^3+896*q^26-7109*q^25*x+44171*q^24*x^2-11131*q^23*x^3+476*q^25-10997*q^24*x+45357*q^23*x^2-8541*q^22*x^3-188*q^24-15009*q^23*x+43889*q^22*x^2-6179*q^21*x^3-1052*q^23-18724*q^22*x+40127*q^21*x^2-4218*q^20*x^3-2052*q^22-21710*q^21*x+34732*q^20*x^2-2724*q^19*x^3-3097*q^21-23623*q^20*x+28490*q^19*x^2-1678*q^18*x^3-4025*q^20-24174*q^19*x+22174*q^18*x^2-1006*q^17*x^3-4696*q^19-23333*q^18*x+16398*q^17*x^2-612*q^16*x^3-5013*q^18-21214*q^17*x+11567*q^16*x^2-395*q^15*x^3-4992*q^17-18212*q^16*x+7821*q^15*x^2-264*q^14*x^3-4671*q^16-14730*q^15*x+5094*q^14*x^2-164*q^13*x^3-4139*q^15-11232*q^14*x+3207*q^13*x^2-84*q^12*x^3-3458*q^14-8037*q^13*x+1957*q^12*x^2-32*q^11*x^3-2720*q^13-5408*q^12*x+1160*q^11*x^2-8*q^10*x^3-2014*q^12-3428*q^11*x+673*q^10*x^2-q^9*x^3-1420*q^11-2081*q^10*x+390*q^9*x^2-964*q^10-1233*q^9*x+229*q^8*x^2-635*q^9-735*q^8*x+131*q^7*x^2-413*q^8-453*q^7*x+66*q^6*x^2-274*q^7-294*q^6*x+26*q^5*x^2-188*q^6-196*q^5*x+7*q^4*x^2-125*q^5-123*q^4*x+q^3*x^2-75*q^4-65*q^3*x-38*q^3-26*q^2*x-16*q^2-7*q*x-5*q-x-1)/q^4/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q+1)/(q^2+2*q+1)/(q^4+2*q^2+1)/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)
-N4(8,8,6,2)*(q^49*x^4+8*q^48*x^4+30*q^47*x^4+q^47*x^3+78*q^46*x^4+7*q^46*x^3+157*q^45*x^4+20*q^45*x^3+254*q^44*x^4+30*q^44*x^3+339*q^43*x^4+15*q^43*x^3+374*q^42*x^4-5*q^43*x^2-53*q^42*x^3+326*q^41*x^4-24*q^42*x^2-182*q^41*x^3+173*q^40*x^4-57*q^41*x^2-359*q^40*x^3-104*q^39*x^4+q^41*x-105*q^40*x^2-558*q^39*x^3-517*q^38*x^4+q^40*x-169*q^39*x^2-738*q^38*x^3-1051*q^37*x^4-6*q^39*x-248*q^38*x^2-843*q^37*x^3-1662*q^36*x^4-19*q^38*x-318*q^37*x^2-805*q^36*x^3-2291*q^35*x^4-35*q^37*x-333*q^36*x^2-571*q^35*x^3-2871*q^34*x^4-52*q^36*x-271*q^35*x^2-118*q^34*x^3-3341*q^33*x^4-65*q^35*x-95*q^34*x^2+534*q^33*x^3-3655*q^32*x^4-q^35-62*q^34*x+190*q^33*x^2+1313*q^32*x^3-3775*q^31*x^4-4*q^34-39*q^33*x+561*q^32*x^2+2101*q^31*x^3-3681*q^30*x^4-7*q^33+10*q^32*x+956*q^31*x^2+2779*q^30*x^3-3387*q^29*x^4-8*q^32+88*q^31*x+1312*q^30*x^2+3263*q^29*x^3-2932*q^28*x^4-q^31+173*q^30*x+1560*q^29*x^2+3513*q^28*x^3-2367*q^27*x^4+16*q^30+243*q^29*x+1657*q^28*x^2+3539*q^27*x^3-1750*q^26*x^4+37*q^29+257*q^28*x+1572*q^27*x^2+3379*q^26*x^3-1137*q^25*x^4+53*q^28+218*q^27*x+1325*q^26*x^2+3078*q^25*x^3-578*q^24*x^4+52*q^27+139*q^26*x+960*q^25*x^2+2686*q^24*x^3-117*q^23*x^4+32*q^26+51*q^25*x+548*q^24*x^2+2251*q^23*x^3+217*q^22*x^4+2*q^25-36*q^24*x+136*q^23*x^2+1799*q^22*x^3+416*q^21*x^4-25*q^24-108*q^23*x-197*q^22*x^2+1331*q^21*x^3+493*q^20*x^4-43*q^23-165*q^22*x-425*q^21*x^2+851*q^20*x^3+478*q^19*x^4-52*q^22-183*q^21*x-539*q^20*x^2+373*q^19*x^3+407*q^18*x^4-55*q^21-151*q^20*x-568*q^19*x^2-74*q^18*x^3+311*q^17*x^4-55*q^20-64*q^19*x-539*q^18*x^2-442*q^17*x^3+212*q^16*x^4-46*q^19+33*q^18*x-473*q^17*x^2-691*q^16*x^3+126*q^15*x^4-24*q^18+106*q^17*x-368*q^16*x^2-804*q^15*x^3+63*q^14*x^4+4*q^17+110*q^16*x-215*q^15*x^2-791*q^14*x^3+25*q^13*x^4+28*q^16+62*q^15*x-25*q^14*x^2-685*q^13*x^3+7*q^12*x^4+39*q^15-8*q^14*x+166*q^13*x^2-532*q^12*x^3+q^11*x^4+37*q^14-56*q^13*x+320*q^12*x^2-374*q^11*x^3+30*q^13-68*q^12*x+406*q^11*x^2-237*q^10*x^3+27*q^12-50*q^11*x+419*q^10*x^2-133*q^9*x^3+32*q^11-21*q^10*x+374*q^9*x^2-64*q^8*x^3+42*q^10+7*q^9*x+296*q^8*x^2-25*q^7*x^3+53*q^9+27*q^8*x+207*q^7*x^2-7*q^6*x^3+60*q^8+38*q^7*x+125*q^6*x^2-q^5*x^3+61*q^7+37*q^6*x+63*q^5*x^2+55*q^6+27*q^5*x+25*q^4*x^2+44*q^5+14*q^4*x+7*q^3*x^2+31*q^4+5*q^3*x+q^2*x^2+19*q^3+q^2*x+10*q^2+4*q+1)/(q^3+q^2+q+1)/(q^3-q-1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/q^10/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^4+1)/(q+1)/x^2
+N4(8,8,8,2)*(q^6*x-1)*(q^43*x^3+2*q^42*x^3+5*q^41*x^3+q^41*x^2+12*q^40*x^3+2*q^40*x^2+34*q^39*x^3+4*q^39*x^2+77*q^38*x^3+3*q^38*x^2+140*q^37*x^3+q^38*x-10*q^37*x^2+207*q^36*x^3+q^37*x-42*q^36*x^2+246*q^35*x^3+2*q^36*x-102*q^35*x^2+227*q^34*x^3+q^36-q^35*x-174*q^34*x^2+122*q^33*x^3+q^35-7*q^34*x-258*q^33*x^2-79*q^32*x^3+q^34-24*q^33*x-320*q^32*x^2-371*q^31*x^3-q^33-51*q^32*x-347*q^31*x^2-737*q^30*x^3-6*q^32-77*q^31*x-299*q^30*x^2-1142*q^29*x^3-6*q^31-101*q^30*x-152*q^29*x^2-1526*q^28*x^3-10*q^30-95*q^29*x+108*q^28*x^2-1819*q^27*x^3+q^29-73*q^28*x+470*q^27*x^2-1965*q^26*x^3+4*q^28-14*q^27*x+896*q^26*x^2-1935*q^25*x^3+18*q^27+42*q^26*x+1311*q^25*x^2-1736*q^24*x^3+15*q^26+121*q^25*x+1666*q^24*x^2-1415*q^23*x^3+15*q^25+194*q^24*x+1899*q^23*x^2-1026*q^22*x^3+2*q^24+272*q^23*x+1979*q^22*x^2-628*q^21*x^3-3*q^23+330*q^22*x+1873*q^21*x^2-275*q^20*x^3-11*q^22+360*q^21*x+1606*q^20*x^2-8*q^19*x^3-9*q^21+342*q^20*x+1221*q^19*x^2+153*q^18*x^3-12*q^20+306*q^19*x+795*q^18*x^2+212*q^17*x^3-9*q^19+244*q^18*x+401*q^17*x^2+191*q^16*x^3-12*q^18+192*q^17*x+97*q^16*x^2+126*q^15*x^3-3*q^17+127*q^16*x-103*q^15*x^2+51*q^14*x^3+2*q^16+64*q^15*x-195*q^14*x^2-9*q^13*x^3+11*q^15-11*q^14*x-198*q^13*x^2-46*q^12*x^3+12*q^14-69*q^13*x-143*q^12*x^2-60*q^11*x^3+5*q^13-101*q^12*x-66*q^11*x^2-57*q^10*x^3-2*q^12-104*q^11*x-44*q^9*x^3-10*q^11-87*q^10*x+42*q^9*x^2-28*q^8*x^3-7*q^10-63*q^9*x+57*q^8*x^2-14*q^7*x^3-6*q^9-37*q^8*x+55*q^7*x^2-5*q^6*x^3+3*q^8-18*q^7*x+43*q^6*x^2-q^5*x^3+5*q^7-3*q^6*x+28*q^5*x^2+11*q^6+4*q^5*x+14*q^4*x^2+10*q^5+6*q^4*x+5*q^3*x^2+11*q^4+3*q^3*x+q^2*x^2+7*q^3+q^2*x+5*q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q+1)/(q^3+q^2+q+1)/x^2/q^8
-N4(8,8,10,4)*(q^6*x-1)*q^3*(q^7+q^6-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x/(q^6+q^4+q^2+1)/(q+1)
+N2(4,8,6,4)*(q^28*x^2+6*q^27*x^2+16*q^26*x^2+26*q^25*x^2-q^25*x+30*q^24*x^2-6*q^24*x+27*q^23*x^2+2*q^24-18*q^23*x+18*q^22*x^2+6*q^23-31*q^22*x+8*q^22-40*q^21*x-31*q^20*x^2+3*q^21-47*q^20*x-73*q^19*x^2-6*q^20-51*q^19*x-118*q^18*x^2-12*q^19-42*q^18*x-157*q^17*x^2-17*q^18-17*q^17*x-185*q^16*x^2-23*q^17+24*q^16*x-201*q^15*x^2-27*q^16+81*q^15*x-204*q^14*x^2-26*q^15+146*q^14*x-191*q^13*x^2-24*q^14+208*q^13*x-162*q^12*x^2-21*q^13+252*q^12*x-125*q^11*x^2-14*q^12+276*q^11*x-90*q^10*x^2-6*q^11+272*q^10*x-61*q^9*x^2-q^10+247*q^9*x-37*q^8*x^2-q^9+201*q^8*x-18*q^7*x^2-4*q^8+149*q^7*x-6*q^6*x^2-8*q^7+98*q^6*x-q^5*x^2-10*q^6+55*q^5*x-10*q^5+24*q^4*x-10*q^4+7*q^3*x-10*q^3+q^2*x-8*q^2-4*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q+1)^2/(q^4+1)/q^6/x
-N2(4,8,8,4)*(q^39*x^3+5*q^38*x^3+13*q^37*x^3-q^37*x^2+25*q^36*x^3-4*q^36*x^2+38*q^35*x^3-10*q^35*x^2+50*q^34*x^3-18*q^34*x^2+56*q^33*x^3+q^34*x-26*q^33*x^2+50*q^32*x^3+3*q^33*x-38*q^32*x^2+26*q^31*x^3+2*q^32*x-50*q^31*x^2-19*q^30*x^3+q^32-2*q^31*x-69*q^30*x^2-82*q^29*x^3+q^31-11*q^30*x-70*q^29*x^2-162*q^28*x^3+2*q^30-21*q^29*x-65*q^28*x^2-254*q^27*x^3-30*q^28*x-27*q^27*x^2-352*q^26*x^3-37*q^27*x+16*q^26*x^2-444*q^25*x^3-3*q^27-38*q^26*x+89*q^25*x^2-517*q^24*x^3-2*q^26-38*q^25*x+168*q^24*x^2-560*q^23*x^3-5*q^25-26*q^24*x+272*q^23*x^2-569*q^22*x^3-5*q^24-8*q^23*x+374*q^22*x^2-549*q^21*x^3-8*q^23+30*q^22*x+467*q^21*x^2-502*q^20*x^3-7*q^22+67*q^21*x+525*q^20*x^2-429*q^19*x^3-5*q^21+104*q^20*x+549*q^19*x^2-335*q^18*x^3+q^20+127*q^19*x+542*q^18*x^2-229*q^17*x^3+5*q^19+147*q^18*x+512*q^17*x^2-124*q^16*x^3+8*q^18+153*q^17*x+456*q^16*x^2-33*q^15*x^3+10*q^17+150*q^16*x+376*q^15*x^2+37*q^14*x^3+12*q^16+129*q^15*x+280*q^14*x^2+87*q^13*x^3+13*q^15+95*q^14*x+183*q^13*x^2+119*q^12*x^3+12*q^14+49*q^13*x+102*q^12*x^2+131*q^11*x^3+8*q^13+5*q^12*x+34*q^11*x^2+125*q^10*x^3-29*q^11*x-20*q^10*x^2+105*q^9*x^3-5*q^11-57*q^10*x-65*q^9*x^2+79*q^8*x^3-10*q^10-74*q^9*x-90*q^8*x^2+54*q^7*x^3-11*q^9-88*q^8*x-98*q^7*x^2+34*q^6*x^3-15*q^8-85*q^7*x-88*q^6*x^2+19*q^5*x^3-14*q^7-79*q^6*x-70*q^5*x^2+8*q^4*x^3-15*q^6-59*q^5*x-50*q^4*x^2+2*q^3*x^3-11*q^5-44*q^4*x-33*q^3*x^2-9*q^4-27*q^3*x-19*q^2*x^2-5*q^3-18*q^2*x-8*q*x^2-4*q^2-8*q*x-2*x^2-2*q-3*x-1)/q^2/x^2/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N2(4,10,8,4)/q^4*(q^28*x^2+4*q^27*x^2+4*q^26*x^2-7*q^25*x^2-28*q^24*x^2+q^24*x-48*q^23*x^2+7*q^23*x-57*q^22*x^2+22*q^22*x-52*q^21*x^2+43*q^21*x-33*q^20*x^2+q^21+58*q^20*x-2*q^19*x^2+4*q^20+70*q^19*x+41*q^18*x^2+7*q^19+63*q^18*x+100*q^17*x^2+10*q^18+46*q^17*x+173*q^16*x^2+15*q^17-q^16*x+245*q^15*x^2+15*q^16-53*q^15*x+297*q^14*x^2+10*q^15-135*q^14*x+320*q^13*x^2-218*q^13*x+314*q^12*x^2-6*q^13-309*q^12*x+285*q^11*x^2-17*q^12-366*q^11*x+243*q^10*x^2-29*q^11-398*q^10*x+195*q^9*x^2-42*q^10-387*q^9*x+143*q^8*x^2-46*q^9-349*q^8*x+91*q^7*x^2-46*q^8-286*q^7*x+48*q^6*x^2-42*q^7-217*q^6*x+20*q^5*x^2-38*q^6-150*q^5*x+6*q^4*x^2-29*q^5-92*q^4*x+q^3*x^2-19*q^4-48*q^3*x-10*q^3-20*q^2*x-6*q^2-6*q*x-3*q-x-1)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^2+1)/(q^4+1)/(q^3-q-1)/x
-N2(8,4,0,-2)*q^5*(q^45*x^3+10*q^44*x^3+50*q^43*x^3-2*q^43*x^2+168*q^42*x^3-18*q^42*x^2+429*q^41*x^3-84*q^41*x^2+887*q^40*x^3-268*q^40*x^2+1540*q^39*x^3+4*q^40*x-654*q^39*x^2+2286*q^38*x^3+26*q^39*x-1297*q^38*x^2+2909*q^37*x^3+q^39+91*q^38*x-2169*q^37*x^2+3109*q^36*x^3+4*q^38+228*q^37*x-3121*q^36*x^2+2566*q^35*x^3+7*q^37+444*q^36*x-3892*q^35*x^2+1012*q^34*x^3+7*q^36+706*q^35*x-4174*q^34*x^2-1711*q^33*x^3+4*q^35+934*q^34*x-3681*q^33*x^2-5612*q^32*x^3+13*q^34+1017*q^33*x-2195*q^32*x^2-10520*q^31*x^3+65*q^33+833*q^32*x+441*q^31*x^2-16063*q^30*x^3+188*q^32+325*q^31*x+4304*q^30*x^2-21688*q^29*x^3+371*q^31-511*q^30*x+9357*q^29*x^2-26739*q^28*x^3+559*q^30-1582*q^29*x+15359*q^28*x^2-30595*q^27*x^3+655*q^29-2776*q^28*x+21820*q^27*x^2-32816*q^26*x^3+581*q^28-3944*q^27*x+28103*q^26*x^2-33231*q^25*x^3+309*q^27-4974*q^26*x+33502*q^25*x^2-31929*q^24*x^3-95*q^26-5684*q^25*x+37493*q^24*x^2-29189*q^23*x^3-543*q^25-5985*q^24*x+39680*q^23*x^2-25404*q^22*x^3-934*q^24-5782*q^23*x+39993*q^22*x^2-21027*q^21*x^3-1252*q^23-5191*q^22*x+38426*q^21*x^2-16532*q^20*x^3-1495*q^22-4361*q^21*x+35259*q^20*x^2-12351*q^19*x^3-1683*q^21-3630*q^20*x+30799*q^19*x^2-8793*q^18*x^3-1784*q^20-3169*q^19*x+25628*q^18*x^2-5988*q^17*x^3-1789*q^19-3085*q^18*x+20265*q^17*x^2-3905*q^16*x^3-1689*q^18-3211*q^17*x+15272*q^16*x^2-2429*q^15*x^3-1544*q^17-3366*q^16*x+10943*q^15*x^2-1436*q^14*x^3-1414*q^16-3336*q^15*x+7443*q^14*x^2-818*q^13*x^3-1343*q^15-3079*q^14*x+4750*q^13*x^2-472*q^12*x^3-1300*q^14-2612*q^13*x+2830*q^12*x^2-294*q^11*x^3-1228*q^13-2029*q^12*x+1593*q^11*x^2-195*q^10*x^3-1067*q^12-1403*q^11*x+904*q^10*x^2-123*q^9*x^3-818*q^11-830*q^10*x+570*q^9*x^2-65*q^8*x^3-537*q^10-392*q^9*x+406*q^8*x^2-26*q^7*x^3-302*q^9-140*q^8*x+290*q^7*x^2-7*q^6*x^3-160*q^8-54*q^7*x+181*q^6*x^2-q^5*x^3-104*q^7-61*q^6*x+90*q^5*x^2-91*q^6-84*q^5*x+33*q^4*x^2-80*q^5-80*q^4*x+8*q^3*x^2-58*q^4-53*q^3*x+q^2*x^2-33*q^3-24*q^2*x-15*q^2-7*q*x-5*q-x-1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^4+1)/(q^3-q-1)/(q^2+1)
-N2(8,6,0,-2)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-102*q^34*x+1178*q^33*x^2-4*q^34-242*q^33*x+1595*q^32*x^2-7*q^33-481*q^32*x+1810*q^31*x^2-7*q^32-830*q^31*x+1621*q^30*x^2-6*q^31-1266*q^30*x+847*q^29*x^2-18*q^30-1713*q^29*x-629*q^28*x^2-69*q^29-2040*q^28*x-2818*q^27*x^2-189*q^28-2076*q^27*x-5590*q^26*x^2-369*q^27-1653*q^26*x-8671*q^25*x^2-579*q^26-624*q^25*x-11684*q^24*x^2-752*q^25+1089*q^24*x-14226*q^23*x^2-807*q^24+3450*q^23*x-15952*q^22*x^2-666*q^23+6289*q^22*x-16644*q^21*x^2-301*q^22+9282*q^21*x-16244*q^20*x^2+269*q^21+12024*q^20*x-14861*q^19*x^2+958*q^20+14074*q^19*x-12752*q^18*x^2+1664*q^19+15144*q^18*x-10265*q^17*x^2+2279*q^18+15068*q^17*x-7754*q^16*x^2+2737*q^17+13938*q^16*x-5495*q^15*x^2+2957*q^16+11967*q^15*x-3646*q^14*x^2+2915*q^15+9548*q^14*x-2258*q^13*x^2+2618*q^14+7042*q^13*x-1310*q^12*x^2+2152*q^13+4808*q^12*x-733*q^11*x^2+1622*q^12+3035*q^11*x-425*q^10*x^2+1137*q^11+1795*q^10*x-274*q^9*x^2+755*q^10+1019*q^9*x-189*q^8*x^2+488*q^9+591*q^8*x-122*q^7*x^2+321*q^8+375*q^7*x-65*q^6*x^2+226*q^7+263*q^6*x-26*q^5*x^2+168*q^6+188*q^5*x-7*q^4*x^2+119*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)*x*q^9/(q^4+2*q^3+2*q^2+2*q+1)/(q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)
+N2(8,6,0,0)*x*q*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3314*q^36*x-1590*q^35*x^2-207*q^36-3823*q^35*x-5484*q^34*x^2-439*q^35-3796*q^34*x-10311*q^33*x^2-772*q^34-2945*q^33*x-15679*q^32*x^2-1128*q^33-1049*q^32*x-21087*q^31*x^2-1392*q^32+1994*q^31*x-26015*q^30*x^2-1421*q^31+6117*q^30*x-30023*q^29*x^2-1122*q^30+11034*q^29*x-32825*q^28*x^2-464*q^29+16293*q^28*x-34323*q^27*x^2+462*q^28+21293*q^27*x-34586*q^26*x^2+1546*q^27+25513*q^26*x-33797*q^25*x^2+2635*q^26+28502*q^25*x-32190*q^24*x^2+3637*q^25+30141*q^24*x-29986*q^23*x^2+4440*q^24+30436*q^23*x-27352*q^22*x^2+5019*q^23+29710*q^22*x-24397*q^21*x^2+5318*q^22+28224*q^21*x-21200*q^20*x^2+5380*q^21+26314*q^20*x-17852*q^19*x^2+5239*q^20+24074*q^19*x-14487*q^18*x^2+4995*q^19+21661*q^18*x-11272*q^17*x^2+4705*q^18+19051*q^17*x-8368*q^16*x^2+4419*q^17+16282*q^16*x-5891*q^15*x^2+4086*q^16+13335*q^15*x-3900*q^14*x^2+3661*q^15+10374*q^14*x-2406*q^13*x^2+3119*q^14+7573*q^13*x-1382*q^12*x^2+2510*q^13+5167*q^12*x-760*q^11*x^2+1893*q^12+3276*q^11*x-432*q^10*x^2+1332*q^11+1944*q^10*x-275*q^9*x^2+875*q^10+1097*q^9*x-189*q^8*x^2+544*q^9+622*q^8*x-122*q^7*x^2+337*q^8+383*q^7*x-65*q^6*x^2+225*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^9-q^6-q^4-q^2-q-1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^2+1)/(q^2+2*q+1)
-N2(8,6,2,2)*(q^53*x^3+9*q^52*x^3+42*q^51*x^3-2*q^51*x^2+131*q^50*x^3-16*q^50*x^2+306*q^49*x^3-69*q^49*x^2+571*q^48*x^3-207*q^48*x^2+882*q^47*x^3+4*q^48*x-476*q^47*x^2+1138*q^46*x^3+23*q^47*x-880*q^46*x^2+1196*q^45*x^3+q^47+70*q^46*x-1333*q^45*x^2+911*q^44*x^3+3*q^46+159*q^45*x-1640*q^44*x^2+183*q^43*x^3+4*q^45+281*q^44*x-1538*q^43*x^2-1011*q^42*x^3+6*q^44+394*q^43*x-797*q^42*x^2-2606*q^41*x^3+9*q^43+414*q^42*x+688*q^41*x^2-4457*q^40*x^3+25*q^42+245*q^41*x+2851*q^40*x^2-6365*q^39*x^3+77*q^41-196*q^40*x+5479*q^39*x^2-8106*q^38*x^3+187*q^40-949*q^39*x+8249*q^38*x^2-9454*q^37*x^3+341*q^39-2000*q^38*x+10759*q^37*x^2-10209*q^36*x^3+478*q^38-3258*q^37*x+12532*q^36*x^2-10252*q^35*x^3+494*q^37-4584*q^36*x+13038*q^35*x^2-9595*q^34*x^3+294*q^36-5777*q^35*x+11812*q^34*x^2-8374*q^33*x^3-135*q^35-6628*q^34*x+8529*q^33*x^2-6794*q^32*x^3-717*q^34-6814*q^33*x+3185*q^32*x^2-5068*q^31*x^3-1331*q^33-6044*q^32*x-3976*q^31*x^2-3368*q^30*x^3-1837*q^32-4017*q^31*x-12434*q^30*x^2-1807*q^29*x^3-2155*q^31-669*q^30*x-21617*q^29*x^2-463*q^28*x^3-2271*q^30+3933*q^29*x-30820*q^28*x^2+598*q^27*x^3-2184*q^29+9469*q^28*x-39392*q^27*x^2+1331*q^26*x^3-1879*q^28+15630*q^27*x-46630*q^26*x^2+1733*q^25*x^3-1305*q^27+22096*q^26*x-51958*q^25*x^2+1851*q^24*x^3-421*q^26+28582*q^25*x-54879*q^24*x^2+1768*q^23*x^3+772*q^25+34780*q^24*x-55166*q^23*x^2+1566*q^22*x^3+2152*q^24+40249*q^23*x-52841*q^22*x^2+1296*q^21*x^3+3604*q^23+44540*q^22*x-48256*q^21*x^2+984*q^20*x^3+5003*q^22+47088*q^21*x-41980*q^20*x^2+661*q^19*x^3+6304*q^21+47612*q^20*x-34729*q^19*x^2+376*q^18*x^3+7401*q^20+45898*q^19*x-27235*q^18*x^2+173*q^17*x^3+8214*q^19+42177*q^18*x-20166*q^17*x^2+61*q^16*x^3+8565*q^18+36748*q^17*x-14046*q^16*x^2+15*q^15*x^3+8392*q^17+30307*q^16*x-9196*q^15*x^2+2*q^14*x^3+7678*q^16+23503*q^15*x-5689*q^14*x^2+6582*q^15+17124*q^14*x-3368*q^13*x^2+5278*q^14+11670*q^13*x-1948*q^12*x^2+3976*q^13+7486*q^12*x-1132*q^11*x^2+2826*q^12+4555*q^11*x-679*q^10*x^2+1923*q^11+2696*q^10*x-422*q^9*x^2+1276*q^10+1598*q^9*x-261*q^8*x^2+840*q^9+981*q^8*x-149*q^7*x^2+558*q^8+629*q^7*x-72*q^6*x^2+376*q^7+411*q^6*x-27*q^5*x^2+254*q^6+260*q^5*x-7*q^4*x^2+161*q^5+149*q^4*x-q^3*x^2+91*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/(q^2+2*q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^2+1)^2/(q^7-q^5-q^4+q^3-q-1)/q^8
+N2(8,6,4,2)*(q^48*x^2-q^47*x^3+7*q^47*x^2-7*q^46*x^3+23*q^46*x^2-23*q^45*x^3+49*q^45*x^2-51*q^44*x^3-q^45*x+74*q^44*x^2-88*q^43*x^3-6*q^44*x+79*q^43*x^2-126*q^42*x^3-18*q^43*x+49*q^42*x^2-154*q^41*x^3-35*q^42*x-20*q^41*x^2-153*q^40*x^3-51*q^41*x-111*q^40*x^2-95*q^39*x^3-3*q^41-51*q^40*x-193*q^39*x^2+42*q^38*x^3-10*q^40-20*q^39*x-237*q^38*x^2+261*q^37*x^3-21*q^39+49*q^38*x-236*q^37*x^2+542*q^36*x^3-30*q^38+153*q^37*x-197*q^36*x^2+843*q^35*x^3-29*q^37+275*q^36*x-123*q^35*x^2+1108*q^34*x^3-13*q^36+387*q^35*x-14*q^34*x^2+1282*q^33*x^3+23*q^35+449*q^34*x+109*q^33*x^2+1324*q^32*x^3+62*q^34+423*q^33*x+202*q^32*x^2+1212*q^31*x^3+109*q^33+271*q^32*x+211*q^31*x^2+948*q^30*x^3+136*q^32-28*q^31*x+98*q^30*x^2+560*q^29*x^3+151*q^31-452*q^30*x-139*q^29*x^2+101*q^28*x^3+129*q^30-934*q^29*x-461*q^28*x^2-357*q^27*x^3+67*q^29-1367*q^28*x-792*q^27*x^2-742*q^26*x^3-34*q^28-1635*q^27*x-1069*q^26*x^2-1002*q^25*x^3-154*q^27-1646*q^26*x-1252*q^25*x^2-1119*q^24*x^3-262*q^26-1354*q^25*x-1320*q^24*x^2-1106*q^23*x^3-336*q^25-781*q^24*x-1249*q^23*x^2-992*q^22*x^3-346*q^24-3*q^23*x-1028*q^22*x^2-813*q^21*x^3-288*q^23+858*q^22*x-672*q^21*x^2-608*q^20*x^3-170*q^22+1649*q^21*x-219*q^20*x^2-414*q^19*x^3-12*q^21+2213*q^20*x+269*q^19*x^2-256*q^18*x^3+160*q^20+2431*q^19*x+723*q^18*x^2-142*q^17*x^3+302*q^19+2269*q^18*x+1091*q^17*x^2-68*q^16*x^3+393*q^18+1765*q^17*x+1348*q^16*x^2-26*q^15*x^3+406*q^17+1027*q^16*x+1480*q^15*x^2-7*q^14*x^3+369*q^16+198*q^15*x+1482*q^14*x^2-q^13*x^3+269*q^15-582*q^14*x+1366*q^13*x^2+149*q^14-1202*q^13*x+1164*q^12*x^2+14*q^13-1593*q^12*x+917*q^11*x^2-87*q^12-1729*q^11*x+666*q^10*x^2-155*q^11-1643*q^10*x+444*q^9*x^2-177*q^10-1406*q^9*x+270*q^8*x^2-172*q^9-1097*q^8*x+147*q^7*x^2-140*q^8-781*q^7*x+69*q^6*x^2-101*q^7-505*q^6*x+26*q^5*x^2-63*q^6-295*q^5*x+7*q^4*x^2-36*q^5-154*q^4*x+q^3*x^2-17*q^4-70*q^3*x-6*q^3-26*q^2*x-q^2-7*q*x-x)/(q^4+2*q^3+2*q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/q^8/x
-N2(8,8,2,2)*x*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-102*q^34*x+1178*q^33*x^2-4*q^34-242*q^33*x+1595*q^32*x^2-7*q^33-481*q^32*x+1810*q^31*x^2-7*q^32-830*q^31*x+1621*q^30*x^2-6*q^31-1266*q^30*x+847*q^29*x^2-18*q^30-1713*q^29*x-629*q^28*x^2-69*q^29-2040*q^28*x-2818*q^27*x^2-189*q^28-2076*q^27*x-5590*q^26*x^2-369*q^27-1653*q^26*x-8671*q^25*x^2-579*q^26-624*q^25*x-11684*q^24*x^2-752*q^25+1089*q^24*x-14226*q^23*x^2-807*q^24+3450*q^23*x-15952*q^22*x^2-666*q^23+6289*q^22*x-16644*q^21*x^2-301*q^22+9282*q^21*x-16244*q^20*x^2+269*q^21+12024*q^20*x-14861*q^19*x^2+958*q^20+14074*q^19*x-12752*q^18*x^2+1664*q^19+15144*q^18*x-10265*q^17*x^2+2279*q^18+15068*q^17*x-7754*q^16*x^2+2737*q^17+13938*q^16*x-5495*q^15*x^2+2957*q^16+11967*q^15*x-3646*q^14*x^2+2915*q^15+9548*q^14*x-2258*q^13*x^2+2618*q^14+7042*q^13*x-1310*q^12*x^2+2152*q^13+4808*q^12*x-733*q^11*x^2+1622*q^12+3035*q^11*x-425*q^10*x^2+1137*q^11+1795*q^10*x-274*q^9*x^2+755*q^10+1019*q^9*x-189*q^8*x^2+488*q^9+591*q^8*x-122*q^7*x^2+321*q^8+375*q^7*x-65*q^6*x^2+226*q^7+263*q^6*x-26*q^5*x^2+168*q^6+188*q^5*x-7*q^4*x^2+119*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)*q^2/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^3+q^2+q+1)
+N2(8,8,2,4)*x/q^8*(q^49*x^2+10*q^48*x^2+49*q^47*x^2-q^47*x+158*q^46*x^2-8*q^46*x+381*q^45*x^2-34*q^45*x+735*q^44*x^2-q^45-102*q^44*x+1178*q^43*x^2-4*q^44-242*q^43*x+1595*q^42*x^2-7*q^43-481*q^42*x+1809*q^41*x^2-7*q^42-830*q^41*x+1611*q^40*x^2-6*q^41-1266*q^40*x+797*q^39*x^2-18*q^40-1712*q^39*x-797*q^38*x^2-69*q^39-2032*q^38*x-3248*q^37*x^2-189*q^38-2041*q^37*x-6483*q^36*x^2-368*q^37-1542*q^36*x-10230*q^35*x^2-575*q^36-345*q^35*x-14014*q^34*x^2-744*q^35+1677*q^34*x-17214*q^33*x^2-797*q^34+4527*q^33*x-19168*q^32*x^2-656*q^33+8035*q^32*x-19301*q^31*x^2-281*q^32+11812*q^31*x-17236*q^30*x^2+339*q^31+15305*q^30*x-12890*q^29*x^2+1167*q^30+17835*q^29*x-6533*q^28*x^2+2118*q^29+18819*q^28*x+1224*q^27*x^2+3076*q^28+17771*q^27*x+9520*q^26*x^2+3888*q^27+14534*q^26*x+17402*q^25*x^2+4355*q^26+9206*q^25*x+23990*q^24*x^2+4312*q^25+2265*q^24*x+28612*q^23*x^2+3671*q^24-5574*q^23*x+30886*q^22*x^2+2472*q^23-13374*q^22*x+30772*q^21*x^2+880*q^22-20177*q^21*x+28571*q^20*x^2-882*q^21-25221*q^20*x+24852*q^19*x^2-2572*q^20-27975*q^19*x+20317*q^18*x^2-4012*q^19-28363*q^18*x+15638*q^17*x^2-5017*q^18-26563*q^17*x+11335*q^16*x^2-5515*q^17-23153*q^16*x+7727*q^15*x^2-5472*q^16-18763*q^15*x+4949*q^14*x^2-4993*q^15-14180*q^14*x+2990*q^13*x^2-4207*q^14-9968*q^13*x+1735*q^12*x^2-3302*q^13-6552*q^12*x+1007*q^11*x^2-2420*q^12-4041*q^11*x+614*q^10*x^2-1671*q^11-2390*q^10*x+396*q^9*x^2-1104*q^10-1401*q^9*x+254*q^8*x^2-721*q^9-858*q^8*x+148*q^7*x^2-484*q^8-564*q^7*x+72*q^6*x^2-338*q^7-385*q^6*x+27*q^5*x^2-238*q^6-253*q^5*x+7*q^4*x^2-156*q^5-148*q^4*x+q^3*x^2-90*q^4-72*q^3*x-43*q^3-27*q^2*x-17*q^2-7*q*x-5*q-x-1)/(q^2+1)^2/(q^7-q^5-q^4+q^3-q-1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q+1)
+N2(8,8,4,2)/q^5*(q^37*x^2+10*q^36*x^2+49*q^35*x^2-q^35*x+158*q^34*x^2-8*q^34*x+379*q^33*x^2-34*q^33*x+719*q^32*x^2-q^33-102*q^32*x+1111*q^31*x^2-4*q^32-240*q^31*x+1402*q^30*x^2-7*q^31-468*q^30*x+1391*q^29*x^2-7*q^30-781*q^29*x+909*q^28*x^2-4*q^29-1136*q^28*x-113*q^27*x^2-13*q^28-1438*q^27*x-1637*q^26*x^2-65*q^27-1552*q^26*x-3551*q^25*x^2-191*q^26-1334*q^25*x-5684*q^24*x^2-378*q^25-672*q^24*x-7797*q^23*x^2-564*q^24+486*q^23*x-9586*q^22*x^2-663*q^23+2112*q^22*x-10735*q^21*x^2-598*q^22+4082*q^21*x-11030*q^20*x^2-330*q^21+6173*q^20*x-10463*q^19*x^2+108*q^20+8068*q^19*x-9223*q^18*x^2+640*q^19+9439*q^18*x-7588*q^17*x^2+1169*q^18+10010*q^17*x-5824*q^16*x^2+1628*q^17+9697*q^16*x-4140*q^15*x^2+1957*q^16+8602*q^15*x-2685*q^14*x^2+2120*q^15+6994*q^14*x-1560*q^13*x^2+2072*q^14+5184*q^13*x-810*q^12*x^2+1815*q^13+3480*q^12*x-400*q^11*x^2+1409*q^12+2087*q^11*x-226*q^10*x^2+966*q^11+1107*q^10*x-168*q^9*x^2+584*q^10+528*q^9*x-139*q^8*x^2+320*q^9+263*q^8*x-102*q^7*x^2+180*q^8+177*q^7*x-59*q^6*x^2+128*q^7+157*q^6*x-25*q^5*x^2+111*q^6+138*q^5*x-7*q^4*x^2+93*q^5+102*q^4*x-q^3*x^2+66*q^4+59*q^3*x+37*q^3+25*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^3-q-1)/(q+1)
-N2(8,8,4,4)*(q^55*x^3+q^55*x^2+10*q^54*x^3+11*q^54*x^2+63*q^53*x^3+59*q^53*x^2+284*q^52*x^3-q^53*x+211*q^52*x^2+977*q^51*x^3-9*q^52*x+562*q^51*x^2+2700*q^50*x^3-44*q^51*x+1166*q^50*x^2+6224*q^49*x^3-q^51-152*q^50*x+1891*q^49*x^2+12279*q^48*x^3-5*q^50-410*q^49*x+2240*q^48*x^2+21070*q^47*x^3-12*q^49-917*q^48*x+1252*q^47*x^2+31694*q^46*x^3-20*q^48-1757*q^47*x-2407*q^46*x^2+41713*q^45*x^3-29*q^47-2964*q^46*x-10111*q^45*x^2+47147*q^44*x^3-49*q^46-4465*q^45*x-22741*q^44*x^2+42998*q^43*x^3-124*q^45-6129*q^44*x-40076*q^43*x^2+24236*q^42*x^3-324*q^44-7778*q^43*x-60310*q^42*x^2-12983*q^41*x^3-725*q^43-9201*q^42*x-79852*q^41*x^2-70142*q^40*x^3-1345*q^42-10098*q^41*x-93485*q^40*x^2-145489*q^39*x^3-2087*q^41-9919*q^40*x-95024*q^39*x^2-233707*q^38*x^3-2717*q^40-7791*q^39*x-78302*q^38*x^2-326336*q^37*x^3-2916*q^39-2615*q^38*x-38655*q^37*x^2-412995*q^36*x^3-2381*q^38+6604*q^37*x+25671*q^36*x^2-483202*q^35*x^3-953*q^37+20281*q^36*x+112202*q^35*x^2-528382*q^34*x^3+1315*q^36+37828*q^35*x+213936*q^34*x^2-543515*q^33*x^3+4158*q^35+57508*q^34*x+320061*q^33*x^2-527995*q^32*x^3+7188*q^34+76633*q^33*x+417825*q^32*x^2-485510*q^31*x^3+9991*q^33+92140*q^32*x+495129*q^31*x^2-423057*q^30*x^3+12151*q^32+101193*q^31*x+542783*q^30*x^2-349393*q^29*x^3+13265*q^31+101881*q^30*x+556384*q^29*x^2-273345*q^28*x^3+13014*q^30+93386*q^29*x+536605*q^28*x^2-202366*q^27*x^3+11239*q^29+76333*q^28*x+489093*q^27*x^2-141599*q^26*x^3+8061*q^28+52529*q^27*x+422600*q^26*x^2-93563*q^25*x^3+3876*q^27+24966*q^26*x+347443*q^25*x^2-58402*q^24*x^3-745*q^26-2874*q^25*x+272879*q^24*x^2-34544*q^23*x^3-5235*q^25-27470*q^24*x+205934*q^23*x^2-19513*q^22*x^3-9133*q^24-46213*q^23*x+150229*q^22*x^2-10671*q^21*x^3-12163*q^23-57732*q^22*x+106712*q^21*x^2-5743*q^20*x^3-14208*q^22-62086*q^21*x+74248*q^20*x^2-3073*q^19*x^3-15260*q^21-60461*q^20*x+50919*q^19*x^2-1626*q^18*x^3-15335*q^20-54590*q^19*x+34541*q^18*x^2-835*q^17*x^3-14548*q^19-46395*q^18*x+23218*q^17*x^2-412*q^16*x^3-13044*q^18-37415*q^17*x+15407*q^16*x^2-200*q^15*x^3-11118*q^17-28880*q^16*x+10012*q^15*x^2-99*q^14*x^3-9057*q^16-21392*q^15*x+6304*q^14*x^2-48*q^13*x^3-7147*q^15-15292*q^14*x+3822*q^13*x^2-20*q^12*x^3-5495*q^14-10527*q^13*x+2241*q^12*x^2-6*q^11*x^3-4126*q^13-6998*q^12*x+1293*q^11*x^2-q^10*x^3-3000*q^12-4475*q^11*x+753*q^10*x^2-2099*q^11-2779*q^10*x+449*q^9*x^2-1410*q^10-1695*q^9*x+268*q^8*x^2-920*q^9-1041*q^8*x+150*q^7*x^2-597*q^8-654*q^7*x+72*q^6*x^2-392*q^7-418*q^6*x+27*q^5*x^2-259*q^6-261*q^5*x+7*q^4*x^2-162*q^5-149*q^4*x+q^3*x^2-91*q^4-72*q^3*x-43*q^3-27*q^2*x-17*q^2-7*q*x-5*q-x-1)/(q^2+1)^2/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q+1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^3-q-1)/q^12
+N3(-4,-4,-2,-2)/q^5*(q^21*x^3+2*q^20*x^3+2*q^19*x^3+q^19*x^2+q^18*x^3+2*q^18*x^2+2*q^17*x^2+2*q^16*x^2-q^15*x^3+q^16*x+q^15*x^2-4*q^14*x^3+q^15*x-8*q^13*x^3-4*q^13*x^2-10*q^12*x^3+q^14-q^13*x-8*q^12*x^2-10*q^11*x^3+q^13-3*q^12*x-10*q^11*x^2-9*q^10*x^3-q^12-5*q^11*x-12*q^10*x^2-8*q^9*x^3-2*q^11-6*q^10*x-11*q^9*x^2-8*q^8*x^3-3*q^10-3*q^9*x-10*q^8*x^2-7*q^7*x^3-2*q^9-4*q^8*x-7*q^7*x^2-4*q^6*x^3-2*q^8-2*q^7*x-6*q^6*x^2-q^5*x^3-q^7-q^6*x-2*q^5*x^2-2*q^6+2*q^5*x+2*q^4*x^2-q^5+4*q^4*x+3*q^3*x^2+7*q^3*x+q^2*x^2+q^3+7*q^2*x+2*q^2+4*q*x+2*q+x+1)/(q^5+q^4+q+1)/(q^6+q^4+q^2+1)/(q^2+1)/(q^3-q-1)/x^4
+N3(-4,-2,-2,-2)/q*(q^19*x^2+2*q^18*x^2+2*q^17*x^2+q^16*x^2+q^14*x-q^13*x^2+q^14+q^13*x-4*q^12*x^2+q^13-8*q^11*x^2-q^12-3*q^11*x-10*q^10*x^2-2*q^11-4*q^10*x-10*q^9*x^2-3*q^10-2*q^9*x-9*q^8*x^2-2*q^9-2*q^8*x-8*q^7*x^2-2*q^8-q^7*x-8*q^6*x^2-q^7-q^6*x-7*q^5*x^2-2*q^6+q^5*x-4*q^4*x^2-q^5+2*q^4*x-q^3*x^2+5*q^3*x+q^3+6*q^2*x+2*q^2+4*q*x+2*q+x+1)/(q^7-q^5-q^4+q^3-q-1)/(q+1)/(q^2+1)^2/(q^4+1)/x^3
+N3(0,-2,0,0)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*(q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)/(q^3+q^2+q+1)/x^3
-N3(0,0,0,0)*q^2*(q^26*x^2+5*q^25*x^2+13*q^24*x^2+23*q^23*x^2-q^23*x+30*q^22*x^2-5*q^22*x+30*q^21*x^2-13*q^21*x+21*q^20*x^2-22*q^20*x+2*q^19*x^2-32*q^19*x-27*q^18*x^2-3*q^19-38*q^18*x-64*q^17*x^2-7*q^18-42*q^17*x-105*q^16*x^2-12*q^17-32*q^16*x-146*q^15*x^2-13*q^16-12*q^15*x-181*q^14*x^2-12*q^15+25*q^14*x-203*q^13*x^2-6*q^14+68*q^13*x-207*q^12*x^2+2*q^13+119*q^12*x-193*q^11*x^2+11*q^12+165*q^11*x-166*q^10*x^2+20*q^11+201*q^10*x-133*q^9*x^2+29*q^10+218*q^9*x-100*q^8*x^2+38*q^9+215*q^8*x-69*q^7*x^2+41*q^8+192*q^7*x-41*q^6*x^2+39*q^7+155*q^6*x-19*q^5*x^2+32*q^6+113*q^5*x-6*q^4*x^2+25*q^5+74*q^4*x-q^3*x^2+17*q^4+42*q^3*x+10*q^3+19*q^2*x+4*q^2+6*q*x+q+x)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^2+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
-N3(0,2,-2,-2)*(q^2+q+1)*q^3/(q^4+1)/(q+1)/(q^5-q^2-q-1)/(q^2+1)/x
+N3(4,-2,-4,-2)*(q^28*x^2+2*q^26*x^2+q^26*x+6*q^25*x^2-q^25*x+6*q^24*x^2-2*q^24*x-4*q^23*x+q^22*x^2-4*q^22*x+q^21*x^2-3*q^21*x-4*q^20*x^2-3*q^20*x-14*q^19*x^2-q^20-2*q^19*x-13*q^18*x^2+q^19-12*q^17*x^2+3*q^18+7*q^17*x-15*q^16*x^2+3*q^17+5*q^16*x-18*q^15*x^2+7*q^15*x-13*q^14*x^2+9*q^14*x-5*q^13*x^2+17*q^13*x-q^12*x^2+q^13+17*q^12*x+3*q^12+19*q^11*x+15*q^10*x-6*q^10+13*q^9*x-11*q^9+12*q^8*x-8*q^8+14*q^7*x-7*q^7+11*q^6*x-6*q^6+5*q^5*x-9*q^5+q^4*x-9*q^4-8*q^3-3*q^2+1)/q^4/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^2+1)/(q^4+1)/(q^3-q-1)/x^2
-N4(8,18,10,4)*(q^2+q+1)*x*q^7/(q^2+1)/(q^4+1)/(q^5-q^2-q-1)
-N4(12,18,8,2)*x^2*q^9*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-102*q^34*x+1178*q^33*x^2-4*q^34-242*q^33*x+1595*q^32*x^2-7*q^33-481*q^32*x+1810*q^31*x^2-7*q^32-830*q^31*x+1621*q^30*x^2-6*q^31-1266*q^30*x+847*q^29*x^2-18*q^30-1713*q^29*x-629*q^28*x^2-69*q^29-2040*q^28*x-2818*q^27*x^2-189*q^28-2076*q^27*x-5590*q^26*x^2-369*q^27-1653*q^26*x-8671*q^25*x^2-579*q^26-624*q^25*x-11684*q^24*x^2-752*q^25+1089*q^24*x-14226*q^23*x^2-807*q^24+3450*q^23*x-15952*q^22*x^2-666*q^23+6289*q^22*x-16644*q^21*x^2-301*q^22+9282*q^21*x-16244*q^20*x^2+269*q^21+12024*q^20*x-14861*q^19*x^2+958*q^20+14074*q^19*x-12752*q^18*x^2+1664*q^19+15144*q^18*x-10265*q^17*x^2+2279*q^18+15068*q^17*x-7754*q^16*x^2+2737*q^17+13938*q^16*x-5495*q^15*x^2+2957*q^16+11967*q^15*x-3646*q^14*x^2+2915*q^15+9548*q^14*x-2258*q^13*x^2+2618*q^14+7042*q^13*x-1310*q^12*x^2+2152*q^13+4808*q^12*x-733*q^11*x^2+1622*q^12+3035*q^11*x-425*q^10*x^2+1137*q^11+1795*q^10*x-274*q^9*x^2+755*q^10+1019*q^9*x-189*q^8*x^2+488*q^9+591*q^8*x-122*q^7*x^2+321*q^8+375*q^7*x-65*q^6*x^2+226*q^7+263*q^6*x-26*q^5*x^2+168*q^6+188*q^5*x-7*q^4*x^2+119*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)
+N4(12,18,8,4)*x^2*q*(q^43*x^2+10*q^42*x^2+48*q^41*x^2-q^41*x+148*q^40*x^2-8*q^40*x+333*q^39*x^2-33*q^39*x+587*q^38*x^2-q^39-94*q^38*x+846*q^37*x^2-4*q^38-209*q^37*x+1018*q^36*x^2-6*q^37-387*q^36*x+1013*q^35*x^2-3*q^36-622*q^35*x+761*q^34*x^2-888*q^34*x+215*q^33*x^2-15*q^34-1128*q^33*x-655*q^32*x^2-70*q^33-1259*q^32*x-1855*q^31*x^2-177*q^32-1195*q^31*x-3340*q^30*x^2-303*q^31-874*q^30*x-5006*q^29*x^2-404*q^30-246*q^29*x-6723*q^28*x^2-450*q^29+722*q^28*x-8373*q^27*x^2-423*q^28+2011*q^27*x-9858*q^26*x^2-301*q^27+3545*q^26*x-11089*q^25*x^2-96*q^26+5192*q^25*x-11976*q^24*x^2+171*q^25+6794*q^24*x-12443*q^23*x^2+463*q^24+8193*q^23*x-12460*q^22*x^2+762*q^23+9344*q^22*x-12048*q^21*x^2+1064*q^22+10209*q^21*x-11246*q^20*x^2+1386*q^21+10752*q^20*x-10091*q^19*x^2+1677*q^20+10896*q^19*x-8644*q^18*x^2+1884*q^19+10668*q^18*x-7028*q^17*x^2+1989*q^18+10072*q^17*x-5418*q^16*x^2+2031*q^17+9156*q^16*x-3970*q^15*x^2+2014*q^16+7934*q^15*x-2761*q^14*x^2+1932*q^15+6507*q^14*x-1799*q^13*x^2+1763*q^14+4994*q^13*x-1074*q^12*x^2+1516*q^13+3578*q^12*x-581*q^11*x^2+1217*q^12+2379*q^11*x-301*q^10*x^2+913*q^11+1468*q^10*x-178*q^9*x^2+632*q^10+838*q^9*x-131*q^8*x^2+394*q^9+454*q^8*x-97*q^7*x^2+226*q^8+253*q^7*x-58*q^6*x^2+139*q^7+167*q^6*x-25*q^5*x^2+106*q^6+130*q^5*x-7*q^4*x^2+85*q^5+97*q^4*x-q^3*x^2+59*q^4+58*q^3*x+33*q^3+25*q^2*x+15*q^2+7*q*x+5*q+x+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^16*x+2*q^15*x+2*q^14*x-q^14+2*q^13*x-2*q^13+3*q^12*x-2*q^12+4*q^11*x-2*q^11+3*q^10*x-2*q^10+2*q^9*x-2*q^9+3*q^8*x-2*q^8+4*q^7*x-2*q^7+2*q^6*x-2*q^6-2*q^5+q^4*x-q^4+2*q^3*x+q^2*x-q^2-2*q-1)
-N4(12,18,10,2)*(q^30*x^2+5*q^29*x^2+15*q^28*x^2-q^28*x+32*q^27*x^2-5*q^27*x+52*q^26*x^2-14*q^26*x+70*q^25*x^2-q^26-29*q^25*x+82*q^24*x^2-q^25-50*q^24*x+78*q^23*x^2+3*q^24-77*q^23*x+44*q^22*x^2+4*q^23-106*q^22*x-24*q^21*x^2+6*q^22-129*q^21*x-122*q^20*x^2-2*q^21-130*q^20*x-244*q^19*x^2-9*q^20-92*q^19*x-378*q^18*x^2-19*q^19-12*q^18*x-507*q^17*x^2-16*q^18+105*q^17*x-617*q^16*x^2-12*q^17+261*q^16*x-693*q^15*x^2-9*q^16+438*q^15*x-719*q^14*x^2+619*q^14*x-692*q^13*x^2+14*q^14+773*q^13*x-622*q^12*x^2+38*q^13+884*q^12*x-523*q^11*x^2+53*q^12+923*q^11*x-410*q^10*x^2+70*q^11+889*q^10*x-299*q^9*x^2+74*q^10+793*q^9*x-201*q^8*x^2+77*q^9+657*q^8*x-121*q^7*x^2+66*q^8+503*q^7*x-62*q^6*x^2+54*q^7+353*q^6*x-25*q^5*x^2+38*q^6+225*q^5*x-7*q^4*x^2+28*q^5+128*q^4*x-q^3*x^2+16*q^4+63*q^3*x+7*q^3+25*q^2*x+q^2+7*q*x+x)*q^5*x/(q^7-q^5-q^4+q^3-q-1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^2+2*q+1)
+N4(12,18,10,4)*(q^21*x^2+3*q^20*x^2+3*q^19*x^2+q^18*x^2-q^18*x-q^17*x^2+q^18-3*q^17*x-2*q^16*x^2+q^17-4*q^16*x-3*q^15*x^2-3*q^15*x-5*q^14*x^2-q^15-3*q^14*x-8*q^13*x^2-q^14-q^13*x-11*q^12*x^2-q^13-11*q^11*x^2-q^12+5*q^11*x-9*q^10*x^2-q^11+8*q^10*x-7*q^9*x^2-q^10+13*q^9*x-6*q^8*x^2-q^9+15*q^8*x-5*q^7*x^2-q^8+15*q^7*x-3*q^6*x^2-q^7+13*q^6*x-q^5*x^2-q^6+11*q^5*x-q^5+8*q^4*x-q^4+4*q^3*x-q^3+q^2*x-2*q^2-2*q-1)*q^5*x/(q^3-q-1)/(q^4+1)^2/(q^2+1)^2
-N4(8,4,6,2)/q^6/x^2*(q^10*x-1)*(q^6*x-1)/(q^2+1)*(q^7+q^6-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^6+q^4+q^2+1)/(q+1)
-N4(8,8,6,4)*(q^6*x-1)*(q^42*x^3+10*q^41*x^3+49*q^40*x^3-q^40*x^2+158*q^39*x^3-8*q^39*x^2+381*q^38*x^3-34*q^38*x^2+733*q^37*x^3-q^38*x-102*q^37*x^2+1169*q^36*x^3-4*q^37*x-242*q^36*x^2+1572*q^35*x^3-7*q^36*x-479*q^35*x^2+1767*q^34*x^3-7*q^35*x-820*q^34*x^2+1556*q^33*x^3-6*q^34*x-1238*q^33*x^2+764*q^32*x^3-18*q^33*x-1657*q^32*x^2-719*q^31*x^3-67*q^32*x-1953*q^31*x^2-2897*q^30*x^3-190*q^31*x-1962*q^30*x^2-5630*q^29*x^3-375*q^30*x-1524*q^29*x^2-8637*q^28*x^3-3*q^30-595*q^29*x-496*q^28*x^2-11543*q^27*x^3-4*q^29-770*q^28*x+1192*q^27*x^2-13954*q^26*x^3-7*q^28-832*q^27*x+3487*q^26*x^2-15533*q^25*x^3-8*q^27-692*q^26*x+6221*q^25*x^2-16071*q^24*x^3-18*q^26-341*q^25*x+9057*q^24*x^2-15529*q^23*x^3-26*q^25+237*q^24*x+11623*q^23*x^2-14038*q^22*x^3-41*q^24+932*q^23*x+13467*q^22*x^2-11863*q^21*x^3-42*q^23+1676*q^22*x+14351*q^21*x^2-9347*q^20*x^3-38*q^22+2325*q^21*x+14093*q^20*x^2-6843*q^19*x^3-16*q^21+2852*q^20*x+12839*q^19*x^2-4629*q^18*x^3+7*q^20+3120*q^19*x+10765*q^18*x^2-2859*q^17*x^3+37*q^19+3137*q^18*x+8301*q^17*x^2-1574*q^16*x^3+54*q^18+2866*q^17*x+5791*q^16*x^2-738*q^15*x^3+74*q^17+2427*q^16*x+3622*q^15*x^2-267*q^14*x^3+91*q^16+1901*q^15*x+1943*q^14*x^2-57*q^13*x^3+110*q^15+1422*q^14*x+827*q^13*x^2-q^12*x^3+117*q^14+1018*q^13*x+179*q^12*x^2-2*q^11*x^3+116*q^13+729*q^12*x-117*q^11*x^2-q^10*x^3+103*q^12+542*q^11*x-199*q^10*x^2+10*q^9*x^3+92*q^11+442*q^10*x-169*q^9*x^2+16*q^8*x^3+87*q^10+378*q^9*x-112*q^8*x^2+12*q^7*x^3+85*q^9+321*q^8*x-73*q^7*x^2+5*q^6*x^3+80*q^8+251*q^7*x-52*q^6*x^2+q^5*x^3+71*q^7+175*q^6*x-35*q^5*x^2+57*q^6+113*q^5*x-18*q^4*x^2+41*q^5+69*q^4*x-6*q^3*x^2+28*q^4+39*q^3*x-q^2*x^2+18*q^3+18*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q^4+1)/(q^2+1)/x/(q^3-q-1)/(q^2+2*q+1)/(q+1)/(q^6+q^4+q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/q^4
+N4(8,12,8,4)*(q^69*x^4+13*q^68*x^4+85*q^67*x^4-q^67*x^3+374*q^66*x^4-11*q^66*x^3+1248*q^65*x^4-64*q^65*x^3+3359*q^64*x^4-q^65*x^2-261*q^64*x^3+7555*q^63*x^4-7*q^64*x^2-835*q^63*x^3+14496*q^62*x^4-25*q^63*x^2-2218*q^62*x^3+23951*q^61*x^4-61*q^62*x^2-5054*q^61*x^3+33984*q^60*x^4-112*q^61*x^2-10076*q^60*x^3+40449*q^59*x^4-163*q^60*x^2-17777*q^59*x^3+37246*q^58*x^4-214*q^59*x^2-27893*q^58*x^3+17591*q^57*x^4+q^59*x-359*q^58*x^2-38821*q^57*x^3-23843*q^56*x^4+3*q^58*x-859*q^57*x^2-47192*q^56*x^3-88458*q^55*x^4-2*q^57*x-2152*q^56*x^2-47892*q^55*x^3-171693*q^54*x^4-28*q^56*x-4640*q^55*x^2-34764*q^54*x^3-262160*q^53*x^4-93*q^55*x-8279*q^54*x^2-2096*q^53*x^3-342492*q^52*x^4+q^55-188*q^54*x-12172*q^53*x^2+53374*q^52*x^3-392108*q^51*x^4+q^54-254*q^53*x-14395*q^52*x^2+130347*q^51*x^3-391655*q^50*x^4-11*q^53-183*q^52*x-12423*q^51*x^2+221381*q^50*x^3-328240*q^49*x^4-53*q^52+156*q^51*x-4070*q^50*x^2+312481*q^49*x^3-200054*q^48*x^4-142*q^51+824*q^50*x+11348*q^49*x^2+384411*q^48*x^3-18905*q^47*x^4-264*q^50+1754*q^49*x+32143*q^48*x^2+416076*q^47*x^3+190349*q^46*x^4-350*q^49+2731*q^48*x+54183*q^47*x^2+389446*q^46*x^3+393689*q^45*x^4-294*q^48+3424*q^47*x+71671*q^46*x^2+295064*q^45*x^3+554438*q^44*x^4-6*q^47+3489*q^46*x+78591*q^45*x^2+136488*q^44*x^3+640911*q^43*x^4+499*q^46+2637*q^45*x+70293*q^44*x^2-67825*q^43*x^3+633313*q^42*x^4+1058*q^45+707*q^44*x+44964*q^43*x^2-286561*q^42*x^3+528168*q^41*x^4+1421*q^44-2281*q^43*x+4330*q^42*x^2-481103*q^41*x^3+339115*q^40*x^4+1386*q^43-6057*q^42*x-45974*q^41*x^2-613686*q^40*x^3+93813*q^39*x^4+918*q^42-10010*q^41*x-97412*q^40*x^2-655675*q^39*x^3-172205*q^38*x^4+175*q^41-13233*q^40*x-139874*q^39*x^2-594299*q^38*x^3-423028*q^37*x^4-594*q^40-14730*q^39*x-164392*q^38*x^2-435999*q^37*x^3-629166*q^36*x^4-1203*q^39-13842*q^38*x-165243*q^37*x^2-204939*q^36*x^3-772242*q^35*x^4-1586*q^38-10590*q^37*x-142006*q^36*x^2+62142*q^35*x^3-846821*q^34*x^4-1755*q^37-5714*q^36*x-99181*q^35*x^2+324994*q^34*x^3-859364*q^33*x^4-1706*q^36-422*q^35*x-45269*q^34*x^2+547675*q^33*x^3-824798*q^32*x^4-1380*q^35+4096*q^34*x+10269*q^33*x^2+706707*q^32*x^3-761697*q^31*x^4-755*q^34+7036*q^33*x+58503*q^32*x^2+792809*q^31*x^3-687459*q^30*x^4+50*q^33+8098*q^32*x+93704*q^31*x^2+811948*q^30*x^3-614813*q^29*x^4+790*q^32+7417*q^31*x+113024*q^30*x^2+779326*q^29*x^3-550449*q^28*x^4+1220*q^31+5434*q^30*x+117658*q^29*x^2+716074*q^28*x^3-495624*q^27*x^4+1254*q^30+2833*q^29*x+110861*q^28*x^2+641409*q^27*x^3-447925*q^26*x^4+1025*q^29+395*q^28*x+97852*q^27*x^2+570909*q^26*x^3-403389*q^25*x^4+783*q^28-1273*q^27*x+83203*q^26*x^2+511755*q^25*x^3-358382*q^24*x^4+707*q^27-2002*q^26*x+70581*q^25*x^2+465398*q^24*x^3-310890*q^23*x^4+800*q^26-2134*q^25*x+61250*q^24*x^2+426976*q^23*x^3-261003*q^22*x^4+930*q^25-2269*q^24*x+55230*q^23*x^2+390954*q^22*x^3-210593*q^21*x^4+961*q^24-2899*q^23*x+51139*q^22*x^2+351473*q^21*x^3-162502*q^20*x^4+852*q^23-4138*q^22*x+47820*q^21*x^2+306730*q^20*x^3-119556*q^19*x^4+647*q^22-5685*q^21*x+43978*q^20*x^2+256828*q^19*x^3-83782*q^18*x^4+417*q^21-7038*q^20*x+39303*q^19*x^2+205309*q^18*x^3-55992*q^17*x^4+207*q^20-7781*q^19*x+33644*q^18*x^2+155642*q^17*x^3-35827*q^16*x^4+25*q^19-7763*q^18*x+27535*q^17*x^2+111918*q^16*x^3-22113*q^15*x^4-137*q^18-7086*q^17*x+21491*q^16*x^2+76194*q^15*x^3-13320*q^14*x^4-271*q^17-5962*q^16*x+16183*q^15*x^2+49460*q^14*x^3-7945*q^13*x^4-346*q^16-4611*q^15*x+11904*q^14*x^2+30789*q^13*x^3-4747*q^12*x^4-339*q^15-3248*q^14*x+8666*q^13*x^2+18696*q^12*x^3-2842*q^11*x^4-269*q^14-2075*q^13*x+6276*q^12*x^2+11258*q^11*x^3-1678*q^10*x^4-180*q^13-1217*q^12*x+4522*q^11*x^2+6864*q^10*x^3-950*q^9*x^4-104*q^12-666*q^11*x+3242*q^10*x^2+4260*q^9*x^3-498*q^8*x^4-48*q^11-335*q^10*x+2275*q^9*x^2+2660*q^8*x^3-233*q^7*x^4-6*q^10-144*q^9*x+1542*q^8*x^2+1625*q^7*x^3-93*q^6*x^4+22*q^9-47*q^8*x+978*q^7*x^2+939*q^6*x^3-30*q^5*x^4+31*q^8-10*q^7*x+577*q^6*x^2+497*q^5*x^3-7*q^4*x^4+23*q^7-q^6*x+305*q^5*x^2+233*q^4*x^3-q^3*x^4+10*q^6+145*q^4*x^2+93*q^3*x^3+2*q^5+58*q^3*x^2+30*q^2*x^3+20*q^2*x^2+7*q*x^3+5*q*x^2+x^3+x^2)/q^11/x/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^5+q^4+q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^4+2*q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q+1)/(q^3-q-1)
-N2(4,0,4,2)*(q^47*x^4+5*q^46*x^4+13*q^45*x^4+24*q^44*x^4-q^44*x^3+34*q^43*x^4-4*q^43*x^3+38*q^42*x^4-11*q^42*x^3+31*q^41*x^4-18*q^41*x^3+7*q^40*x^4+q^41*x^2-24*q^40*x^3-37*q^39*x^4-q^40*x^2-12*q^39*x^3-99*q^38*x^4-3*q^39*x^2+26*q^38*x^3-171*q^37*x^4-9*q^38*x^2+100*q^37*x^3-239*q^36*x^4+q^38*x-26*q^37*x^2+199*q^36*x^3-286*q^35*x^4+q^37*x-58*q^36*x^2+293*q^35*x^3-297*q^34*x^4+2*q^36*x-113*q^35*x^2+350*q^34*x^3-263*q^33*x^4+q^36-q^35*x-173*q^34*x^2+329*q^33*x^3-182*q^32*x^4+q^35-7*q^34*x-240*q^33*x^2+207*q^32*x^3-62*q^31*x^4+q^34-24*q^33*x-280*q^32*x^2-33*q^31*x^3+81*q^30*x^4-q^33-51*q^32*x-286*q^31*x^2-390*q^30*x^3+227*q^29*x^4-6*q^32-77*q^31*x-223*q^30*x^2-843*q^29*x^3+355*q^28*x^4-6*q^31-101*q^30*x-74*q^29*x^2-1334*q^28*x^3+447*q^27*x^4-10*q^30-95*q^29*x+173*q^28*x^2-1779*q^27*x^3+490*q^26*x^4+q^29-73*q^28*x+511*q^27*x^2-2099*q^26*x^3+481*q^25*x^4+4*q^28-14*q^27*x+905*q^26*x^2-2237*q^25*x^3+430*q^24*x^4+18*q^27+42*q^26*x+1285*q^25*x^2-2172*q^24*x^3+354*q^23*x^4+15*q^26+121*q^25*x+1607*q^24*x^2-1931*q^23*x^3+269*q^22*x^4+15*q^25+194*q^24*x+1814*q^23*x^2-1558*q^22*x^3+187*q^21*x^4+2*q^24+272*q^23*x+1880*q^22*x^2-1118*q^21*x^3+116*q^20*x^4-3*q^23+330*q^22*x+1775*q^21*x^2-682*q^20*x^3+61*q^19*x^4-11*q^22+360*q^21*x+1521*q^20*x^2-313*q^19*x^3+25*q^18*x^4-9*q^21+342*q^20*x+1155*q^19*x^2-52*q^18*x^3+7*q^17*x^4-12*q^20+306*q^19*x+749*q^18*x^2+90*q^17*x^3+q^16*x^4-9*q^19+244*q^18*x+373*q^17*x^2+129*q^16*x^3-12*q^18+192*q^17*x+83*q^16*x^2+101*q^15*x^3-3*q^17+127*q^16*x-108*q^15*x^2+44*q^14*x^3+2*q^16+64*q^15*x-196*q^14*x^2-10*q^13*x^3+11*q^15-11*q^14*x-198*q^13*x^2-46*q^12*x^3+12*q^14-69*q^13*x-143*q^12*x^2-60*q^11*x^3+5*q^13-101*q^12*x-66*q^11*x^2-57*q^10*x^3-2*q^12-104*q^11*x-44*q^9*x^3-10*q^11-87*q^10*x+42*q^9*x^2-28*q^8*x^3-7*q^10-63*q^9*x+57*q^8*x^2-14*q^7*x^3-6*q^9-37*q^8*x+55*q^7*x^2-5*q^6*x^3+3*q^8-18*q^7*x+43*q^6*x^2-q^5*x^3+5*q^7-3*q^6*x+28*q^5*x^2+11*q^6+4*q^5*x+14*q^4*x^2+10*q^5+6*q^4*x+5*q^3*x^2+11*q^4+3*q^3*x+q^2*x^2+7*q^3+q^2*x+5*q^2+2*q+1)/x^3/(q^7-q^5-q^4+q^3-q-1)/(q^3+q^2+q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)/(q^4+1)/(q+1)/q^7
+N2(4,2,2,4)/q/x^2*(2*q^27*x^2+9*q^26*x^2+21*q^25*x^2+34*q^24*x^2-q^24*x+42*q^23*x^2-5*q^23*x+40*q^22*x^2-12*q^22*x+27*q^21*x^2-3*q^22-19*q^21*x+5*q^20*x^2-4*q^21-27*q^20*x-31*q^19*x^2-4*q^20-36*q^19*x-88*q^18*x^2-4*q^19-44*q^18*x-158*q^17*x^2-14*q^18-50*q^17*x-223*q^16*x^2-22*q^17-39*q^16*x-272*q^15*x^2-27*q^16-9*q^15*x-302*q^14*x^2-20*q^15+43*q^14*x-312*q^13*x^2-8*q^14+91*q^13*x-303*q^12*x^2+8*q^13+145*q^12*x-274*q^11*x^2+19*q^12+190*q^11*x-225*q^10*x^2+33*q^11+231*q^10*x-167*q^9*x^2+49*q^10+251*q^9*x-115*q^8*x^2+63*q^9+249*q^8*x-74*q^7*x^2+69*q^8+216*q^7*x-42*q^6*x^2+67*q^7+165*q^6*x-19*q^5*x^2+56*q^6+115*q^5*x-6*q^4*x^2+41*q^5+74*q^4*x-q^3*x^2+28*q^4+42*q^3*x+18*q^3+19*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q+1)/(q^2+2*q+1)/(q^3-q-1)/(q^6+q^4+q^2+1)/(q^2+1)/(q^4+1)
+N2(4,4,0,4)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/q^11*(q^4+q^2+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)/(q+1)
-N2(4,4,2,4)/q^10*(q^51*x^2+10*q^50*x^2-q^49*x^3+50*q^49*x^2-10*q^48*x^3-q^49*x+168*q^48*x^2-52*q^47*x^3-8*q^48*x+431*q^47*x^2-188*q^46*x^3-35*q^47*x+901*q^46*x^2-531*q^45*x^3-q^47-110*q^46*x+1596*q^45*x^2-1239*q^44*x^3-4*q^46-275*q^45*x+2457*q^44*x^2-2469*q^43*x^3-8*q^45-579*q^44*x+3339*q^43*x^2-4282*q^42*x^3-11*q^44-1062*q^43*x+4043*q^42*x^2-6527*q^41*x^3-13*q^43-1729*q^42*x+4373*q^41*x^2-8744*q^40*x^3-25*q^42-2517*q^41*x+4176*q^40*x^2-10140*q^39*x^3-75*q^41-3269*q^40*x+3359*q^39*x^2-9664*q^38*x^3-207*q^40-3722*q^39*x+1857*q^38*x^2-6196*q^37*x^3-439*q^39-3532*q^38*x-420*q^37*x^2+1197*q^36*x^3-772*q^38-2339*q^37*x-3634*q^36*x^2+12979*q^35*x^3-1128*q^37+178*q^36*x-8105*q^35*x^2+28915*q^34*x^3-1392*q^36+4080*q^35*x-14274*q^34*x^2+47974*q^33*x^3-1419*q^35+9207*q^34*x-22725*q^33*x^2+68392*q^32*x^3-1122*q^34+14936*q^33*x-33977*q^32*x^2+87926*q^31*x^3-461*q^33+20478*q^32*x-48279*q^31*x^2+104222*q^30*x^3+468*q^32+24779*q^31*x-65378*q^30*x^2+115263*q^29*x^3+1571*q^31+27127*q^30*x-84227*q^29*x^2+119749*q^28*x^3+2659*q^30+26963*q^29*x-103277*q^28*x^2+117338*q^27*x^3+3636*q^29+24550*q^28*x-120236*q^27*x^2+108671*q^26*x^3+4321*q^28+20320*q^27*x-133065*q^26*x^2+95203*q^25*x^3+4729*q^27+15475*q^26*x-139614*q^25*x^2+78893*q^24*x^3+4800*q^26+10872*q^25*x-139125*q^24*x^2+61792*q^23*x^3+4688*q^25+7690*q^24*x-131289*q^23*x^2+45675*q^22*x^3+4464*q^24+6163*q^23*x-117544*q^22*x^2+31789*q^21*x^3+4339*q^23+6643*q^22*x-99490*q^21*x^2+20777*q^20*x^3+4353*q^22+8451*q^21*x-79774*q^20*x^2+12726*q^19*x^3+4580*q^21+11006*q^20*x-60342*q^19*x^2+7313*q^18*x^3+4864*q^20+13165*q^19*x-43153*q^18*x^2+3978*q^17*x^3+5105*q^19+14455*q^18*x-29056*q^17*x^2+2090*q^16*x^3+5147*q^18+14420*q^17*x-18513*q^16*x^2+1087*q^15*x^3+4993*q^17+13228*q^16*x-11168*q^15*x^2+564*q^14*x^3+4585*q^16+11064*q^15*x-6457*q^14*x^2+283*q^13*x^3+3972*q^15+8484*q^14*x-3594*q^13*x^2+124*q^12*x^3+3212*q^14+5901*q^13*x-1936*q^12*x^2+34*q^11*x^3+2439*q^13+3741*q^12*x-1005*q^11*x^2-9*q^10*x^3+1740*q^12+2151*q^11*x-510*q^10*x^2-19*q^9*x^3+1176*q^11+1137*q^10*x-262*q^9*x^2-13*q^8*x^3+753*q^10+562*q^9*x-136*q^8*x^2-5*q^7*x^3+454*q^9+280*q^8*x-66*q^7*x^2-q^6*x^3+264*q^8+169*q^7*x-26*q^6*x^2+163*q^7+129*q^6*x-7*q^5*x^2+117*q^6+107*q^5*x-q^4*x^2+84*q^5+78*q^4*x+53*q^4+46*q^3*x+27*q^3+20*q^2*x+12*q^2+6*q*x+4*q+x+1)/(q^2+2*q+1)/(q^4+1)/(q^4+2*q^2+1)/(q^9-q^6-q^4-q^2-q-1)/(q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/x
+N2(4,6,8,4)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*q^5*(q^8+q^7+q^6-q^5*x-q^4*x+q^4-2*q^3*x+q^3-2*q^2*x+q^2-q*x-x)/(q^4+1)/(q+1)/(q^2+1)^2/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/x^2
+N2(4,8,8,2)/q^8*(q^43*x^3+q^43*x^2+3*q^42*x^3+3*q^42*x^2+5*q^41*x^3+4*q^41*x^2+4*q^40*x^3+q^40*x^2-q^39*x^3-q^40*x-5*q^39*x^2-8*q^38*x^3-3*q^39*x-9*q^38*x^2-15*q^37*x^3-4*q^38*x-9*q^37*x^2-22*q^36*x^3-q^38-2*q^37*x-5*q^36*x^2-31*q^35*x^3-q^37-4*q^35*x^2-41*q^34*x^3-q^36+4*q^35*x-2*q^34*x^2-41*q^33*x^3+q^35+5*q^34*x+5*q^33*x^2-21*q^32*x^3+q^34+12*q^33*x+21*q^32*x^2+21*q^31*x^3+2*q^33+15*q^32*x+44*q^31*x^2+72*q^30*x^3+q^32+27*q^31*x+54*q^30*x^2+114*q^29*x^3+4*q^31+22*q^30*x+39*q^29*x^2+141*q^28*x^3+6*q^30+22*q^29*x-q^28*x^2+157*q^27*x^3+6*q^29-7*q^28*x-41*q^27*x^2+161*q^26*x^3+3*q^28-20*q^27*x-69*q^26*x^2+139*q^25*x^3-6*q^27-47*q^26*x-93*q^25*x^2+83*q^24*x^3-12*q^26-37*q^25*x-118*q^24*x^2-15*q^25-50*q^24*x-140*q^23*x^2-83*q^22*x^3-9*q^24-35*q^23*x-133*q^22*x^2-137*q^21*x^3-5*q^23-42*q^22*x-99*q^21*x^2-155*q^20*x^3-2*q^22-9*q^21*x-34*q^20*x^2-149*q^19*x^3-2*q^21-4*q^20*x+27*q^19*x^2-126*q^18*x^3+2*q^20+36*q^19*x+72*q^18*x^2-86*q^17*x^3+7*q^19+39*q^18*x+88*q^17*x^2-29*q^16*x^3+12*q^18+53*q^17*x+97*q^16*x^2+33*q^15*x^3+12*q^17+21*q^16*x+89*q^15*x^2+82*q^14*x^3+11*q^16+23*q^15*x+66*q^14*x^2+105*q^13*x^3+5*q^15+5*q^14*x+24*q^13*x^2+104*q^12*x^3+3*q^14+19*q^13*x-21*q^12*x^2+90*q^11*x^3+q^13+6*q^12*x-65*q^11*x^2+71*q^10*x^3+q^12+15*q^11*x-90*q^10*x^2+51*q^9*x^3+q^11-2*q^10*x-95*q^9*x^2+31*q^8*x^3-2*q^9*x-84*q^8*x^2+15*q^7*x^3-q^9-12*q^8*x-68*q^7*x^2+5*q^6*x^3-5*q^8-7*q^7*x-50*q^6*x^2+q^5*x^3-6*q^7-11*q^6*x-31*q^5*x^2-9*q^6-9*q^5*x-15*q^4*x^2-8*q^5-8*q^4*x-5*q^3*x^2-8*q^4-3*q^3*x-q^2*x^2-5*q^3-q^2*x-4*q^2-2*q-1)/(q^2+1)/(q^5+q^4+q+1)/(q+1)/(q^4+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
-N2(8,4,0,4)/q^5*(q^6*x-1)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)/(q+1)
+N2(8,4,2,0)*(3*q^45*x^3+13*q^44*x^3-q^44*x^2+37*q^43*x^3-6*q^43*x^2+75*q^42*x^3-23*q^42*x^2+120*q^41*x^3-q^42*x-62*q^41*x^2+154*q^40*x^3-q^41*x-130*q^40*x^2+156*q^39*x^3+q^40*x-207*q^39*x^2+105*q^38*x^3+5*q^39*x-264*q^38*x^2-18*q^37*x^3+18*q^38*x-244*q^37*x^2-218*q^36*x^3+24*q^37*x-130*q^36*x^2-482*q^35*x^3+30*q^36*x+96*q^35*x^2-773*q^34*x^3+10*q^35*x+393*q^34*x^2-1036*q^33*x^3+5*q^35-19*q^34*x+745*q^33*x^2-1207*q^32*x^3+18*q^34-69*q^33*x+1072*q^32*x^2-1229*q^31*x^3+37*q^33-100*q^32*x+1364*q^31*x^2-1070*q^30*x^3+56*q^32-121*q^31*x+1514*q^30*x^2-734*q^29*x^3+49*q^31-104*q^30*x+1483*q^29*x^2-260*q^28*x^3+14*q^30-72*q^29*x+1181*q^28*x^2+279*q^27*x^3-60*q^29-11*q^28*x+639*q^27*x^2+783*q^26*x^3-138*q^28+44*q^27*x-90*q^26*x^2+1137*q^25*x^3-201*q^27+119*q^26*x-862*q^25*x^2+1260*q^24*x^3-223*q^26+168*q^25*x-1555*q^24*x^2+1129*q^23*x^3-202*q^25+230*q^24*x-2015*q^23*x^2+779*q^22*x^3-150*q^24+251*q^23*x-2163*q^22*x^2+278*q^21*x^3-57*q^23+253*q^22*x-1927*q^21*x^2-291*q^20*x^3+58*q^22+205*q^21*x-1347*q^20*x^2-839*q^19*x^3+193*q^21+134*q^20*x-470*q^19*x^2-1280*q^18*x^3+307*q^20+48*q^19*x+561*q^18*x^2-1545*q^17*x^3+379*q^19-15*q^18*x+1576*q^17*x^2-1610*q^16*x^3+374*q^18-41*q^17*x+2397*q^16*x^2-1502*q^15*x^3+306*q^17-32*q^16*x+2901*q^15*x^2-1279*q^14*x^3+183*q^16-21*q^15*x+3057*q^14*x^2-1000*q^13*x^3+50*q^15-16*q^14*x+2896*q^13*x^2-716*q^12*x^3-94*q^14-34*q^13*x+2518*q^12*x^2-467*q^11*x^3-202*q^13-71*q^12*x+2022*q^11*x^2-277*q^10*x^3-290*q^12-120*q^11*x+1500*q^10*x^2-148*q^9*x^3-323*q^11-174*q^10*x+1021*q^9*x^2-69*q^8*x^3-337*q^10-215*q^9*x+637*q^8*x^2-26*q^7*x^3-313*q^9-237*q^8*x+366*q^7*x^2-7*q^6*x^3-278*q^8-218*q^7*x+192*q^6*x^2-q^5*x^3-220*q^7-176*q^6*x+88*q^5*x^2-164*q^6-126*q^5*x+32*q^4*x^2-109*q^5-85*q^4*x+8*q^3*x^2-69*q^4-50*q^3*x+q^2*x^2-38*q^3-23*q^2*x-18*q^2-7*q*x-6*q-x-1)*q^3/x/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^4+1)/(q+1)/(q^2+1)^2/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N2(8,4,2,2)/q^8*(q^67*x^4+10*q^66*x^4+51*q^65*x^4-3*q^65*x^3+179*q^64*x^4-25*q^64*x^3+486*q^63*x^4-112*q^63*x^3+1075*q^62*x^4+q^63*x^2-357*q^62*x^3+1995*q^61*x^4+12*q^62*x^2-896*q^61*x^3+3139*q^60*x^4+59*q^61*x^2-1866*q^60*x^3+4163*q^59*x^4+q^61*x+191*q^60*x^2-3325*q^59*x^3+4492*q^58*x^4+3*q^60*x+478*q^59*x^2-5149*q^58*x^3+3453*q^57*x^4+q^59*x+989*q^58*x^2-6958*q^57*x^3+518*q^56*x^4-12*q^58*x+1749*q^57*x^2-8129*q^56*x^3-4449*q^55*x^4-49*q^57*x+2712*q^56*x^2-7881*q^55*x^3-11059*q^54*x^4-116*q^56*x+3711*q^55*x^2-5450*q^54*x^3-18442*q^53*x^4-3*q^56-195*q^55*x+4462*q^54*x^2-227*q^53*x^3-25459*q^52*x^4-14*q^55-259*q^54*x+4605*q^53*x^2+8086*q^52*x^3-30984*q^51*x^4-42*q^54-278*q^53*x+3701*q^52*x^2+19373*q^51*x^3-34150*q^50*x^4-89*q^53-246*q^52*x+1415*q^51*x^2+32970*q^50*x^3-34521*q^49*x^4-146*q^52-212*q^51*x-2528*q^50*x^2+47594*q^49*x^3-32171*q^48*x^4-190*q^51-184*q^50*x-8142*q^49*x^2+61455*q^48*x^3-27651*q^47*x^4-202*q^50-131*q^49*x-15306*q^48*x^2+72413*q^47*x^3-21815*q^46*x^4-190*q^49+145*q^48*x-23536*q^47*x^2+78565*q^46*x^3-15528*q^45*x^4-195*q^48+854*q^47*x-32207*q^46*x^2+78496*q^45*x^3-9376*q^44*x^4-250*q^47+2223*q^46*x-40110*q^45*x^2+71880*q^44*x^3-3552*q^43*x^4-337*q^46+4126*q^45*x-45957*q^44*x^2+59192*q^43*x^3+2035*q^42*x^4-332*q^45+6267*q^44*x-48069*q^43*x^2+41941*q^42*x^3+7485*q^41*x^4-84*q^44+7970*q^43*x-45426*q^42*x^2+21798*q^41*x^3+12610*q^40*x^4+525*q^43+8735*q^42*x-37397*q^41*x^2+843*q^40*x^3+16772*q^39*x^4+1424*q^42+7962*q^41*x-24780*q^40*x^2-19475*q^39*x^3+18946*q^38*x^4+2424*q^41+5591*q^40*x-8703*q^39*x^2-37609*q^38*x^3+17955*q^37*x^4+3200*q^40+1381*q^39*x+8617*q^38*x^2-52643*q^37*x^3+12807*q^36*x^4+3569*q^39-4194*q^38*x+25493*q^37*x^2-62954*q^36*x^3+3059*q^35*x^4+3365*q^38-10818*q^37*x+39514*q^36*x^2-67194*q^35*x^3-10902*q^34*x^4+2627*q^37-17207*q^36*x+49390*q^35*x^2-63195*q^34*x^3-27745*q^33*x^4+1305*q^36-22393*q^35*x+53234*q^34*x^2-49648*q^33*x^3-45346*q^32*x^4-450*q^35-24763*q^34*x+51005*q^33*x^2-25369*q^32*x^3-61225*q^31*x^4-2512*q^34-23884*q^33*x+42410*q^32*x^2+8800*q^31*x^3-73143*q^30*x^4-4404*q^33-19226*q^32*x+29150*q^31*x^2+50992*q^30*x^3-79626*q^29*x^4-5742*q^32-11757*q^31*x+11932*q^30*x^2+97010*q^29*x^3-80217*q^28*x^4-6078*q^31-2100*q^30*x-7485*q^29*x^2+142085*q^28*x^3-75429*q^27*x^4-5452*q^30+7958*q^29*x-29149*q^28*x^2+180579*q^27*x^3-66507*q^26*x^4-4022*q^29+17442*q^28*x-52126*q^27*x^2+208168*q^26*x^3-55107*q^25*x^4-2296*q^28+24651*q^27*x-76635*q^26*x^2+221750*q^25*x^3-42963*q^24*x^4-505*q^27+29168*q^26*x-101000*q^25*x^2+220890*q^24*x^3-31561*q^23*x^4+1087*q^26+30381*q^25*x-124037*q^24*x^2+206919*q^23*x^3-21902*q^22*x^4+2530*q^25+29095*q^24*x-142776*q^23*x^2+183160*q^22*x^3-14417*q^21*x^4+3717*q^24+25769*q^23*x-155332*q^22*x^2+153454*q^21*x^3-9055*q^20*x^4+4689*q^23+21659*q^22*x-159309*q^21*x^2+121920*q^20*x^3-5470*q^19*x^4+5351*q^22+17266*q^21*x-154412*q^20*x^2+91853*q^19*x^3-3211*q^18*x^4+5803*q^21+13425*q^20*x-140901*q^19*x^2+65713*q^18*x^3-1855*q^17*x^4+6073*q^20+10199*q^19*x-121161*q^18*x^2+44714*q^17*x^3-1067*q^16*x^4+6261*q^19+7876*q^18*x-97803*q^17*x^2+29077*q^16*x^3-612*q^15*x^4+6304*q^18+6160*q^17*x-74229*q^16*x^2+18189*q^15*x^3-342*q^14*x^4+6148*q^17+4919*q^16*x-52882*q^15*x^2+11049*q^14*x^3-177*q^13*x^4+5685*q^16+3762*q^15*x-35565*q^14*x^2+6592*q^13*x^3-79*q^12*x^4+4928*q^15+2626*q^14*x-22669*q^13*x^2+3911*q^12*x^3-28*q^11*x^4+3968*q^14+1517*q^13*x-13894*q^12*x^2+2328*q^11*x^3-7*q^10*x^4+2980*q^13+614*q^12*x-8331*q^11*x^2+1383*q^10*x^3-q^9*x^4+2105*q^12-3*q^11*x-5029*q^10*x^2+800*q^9*x^3+1415*q^11-330*q^10*x-3121*q^9*x^2+433*q^8*x^3+915*q^10-432*q^9*x-1993*q^8*x^2+210*q^7*x^3+577*q^9-394*q^8*x-1272*q^7*x^2+87*q^6*x^3+369*q^8-279*q^7*x-774*q^6*x^2+29*q^5*x^3+250*q^7-154*q^6*x-430*q^5*x^2+7*q^4*x^3+179*q^6-53*q^5*x-210*q^4*x^2+q^3*x^3+123*q^5-2*q^4*x-87*q^3*x^2+75*q^4+12*q^3*x-29*q^2*x^2+38*q^3+7*q^2*x-7*q*x^2+16*q^2+2*q*x-x^2+5*q+1)/(q^2+1)^2/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^4+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x
-N2(8,4,2,4)/q^10*(q^55*x^4+10*q^54*x^4+49*q^53*x^4-q^53*x^3+158*q^52*x^4-8*q^52*x^3+381*q^51*x^4-34*q^51*x^3+733*q^50*x^4-q^51*x^2-102*q^50*x^3+1169*q^49*x^4-4*q^50*x^2-243*q^49*x^3+1572*q^48*x^4-7*q^49*x^2-489*q^48*x^3+1767*q^47*x^4-7*q^48*x^2-869*q^47*x^3+1556*q^46*x^4-5*q^47*x^2-1396*q^46*x^3+764*q^45*x^4-10*q^46*x^2-2037*q^45*x^3-719*q^44*x^4-33*q^45*x^2-2676*q^44*x^3-2897*q^43*x^4+q^45*x-88*q^44*x^2-3082*q^43*x^3-5630*q^42*x^4+4*q^44*x-134*q^43*x^2-2938*q^42*x^3-8637*q^41*x^4+4*q^43*x-124*q^42*x^2-1882*q^41*x^3-11543*q^40*x^4+3*q^42*x+16*q^41*x^2+371*q^40*x^3-13954*q^39*x^4-2*q^41*x+303*q^40*x^2+3901*q^39*x^3-15533*q^38*x^4+6*q^40*x+719*q^39*x^2+8535*q^38*x^3-16071*q^37*x^4+42*q^39*x+1117*q^38*x^2+13764*q^37*x^3-15529*q^36*x^4+158*q^38*x+1318*q^37*x^2+18874*q^36*x^3-14038*q^35*x^4+332*q^37*x+1037*q^36*x^2+22951*q^35*x^3-11863*q^34*x^4+3*q^37+547*q^36*x+93*q^35*x^2+25265*q^34*x^3-9347*q^33*x^4+4*q^36+699*q^35*x-1622*q^34*x^2+25229*q^33*x^3-6843*q^32*x^4+8*q^35+724*q^34*x-3876*q^33*x^2+22782*q^32*x^3-4629*q^31*x^4+12*q^34+557*q^33*x-6351*q^32*x^2+18165*q^31*x^3-2859*q^30*x^4+25*q^33+261*q^32*x-8370*q^31*x^2+12146*q^30*x^3-1574*q^29*x^4+32*q^32-115*q^31*x-9319*q^30*x^2+5603*q^29*x^3-738*q^28*x^4+44*q^31-393*q^30*x-8486*q^29*x^2-467*q^28*x^3-267*q^27*x^4+56*q^30-520*q^29*x-5597*q^28*x^2-5354*q^27*x^3-57*q^26*x^4+105*q^29-452*q^28*x-638*q^27*x^2-8574*q^26*x^3-q^25*x^4+211*q^28-359*q^27*x+5727*q^26*x^2-10053*q^25*x^3-2*q^24*x^4+380*q^27-350*q^26*x+12632*q^25*x^2-10010*q^24*x^3-q^23*x^4+565*q^26-688*q^25*x+18983*q^24*x^2-8890*q^23*x^3+10*q^22*x^4+710*q^25-1505*q^24*x+23874*q^23*x^2-7185*q^22*x^3+16*q^21*x^4+722*q^24-2947*q^23*x+26604*q^22*x^2-5340*q^21*x^3+12*q^20*x^4+542*q^23-5030*q^22*x+26963*q^21*x^2-3662*q^20*x^3+5*q^19*x^4+147*q^22-7610*q^21*x+25188*q^20*x^2-2309*q^19*x^3+q^18*x^4-430*q^21-10275*q^20*x+21867*q^19*x^2-1343*q^18*x^3-1115*q^20-12504*q^19*x+17764*q^18*x^2-750*q^17*x^3-1809*q^19-13908*q^18*x+13556*q^17*x^2-441*q^16*x^3-2420*q^18-14236*q^17*x+9758*q^16*x^2-291*q^15*x^3-2881*q^17-13471*q^16*x+6650*q^15*x^2-201*q^14*x^3-3095*q^16-11751*q^15*x+4320*q^14*x^2-127*q^13*x^3-3027*q^15-9447*q^14*x+2687*q^13*x^2-66*q^12*x^3-2701*q^14-6964*q^13*x+1608*q^12*x^2-26*q^11*x^3-2222*q^13-4731*q^12*x+939*q^11*x^2-7*q^10*x^3-1692*q^12-2974*q^11*x+553*q^10*x^2-q^9*x^3-1203*q^11-1761*q^10*x+340*q^9*x^2-803*q^10-1005*q^9*x+215*q^8*x^2-511*q^9-585*q^8*x+129*q^7*x^2-324*q^8-372*q^7*x+66*q^6*x^2-221*q^7-262*q^6*x+26*q^5*x^2-164*q^6-188*q^5*x+7*q^4*x^2-118*q^5-122*q^4*x+q^3*x^2-74*q^4-65*q^3*x-38*q^3-26*q^2*x-16*q^2-7*q*x-5*q-x-1)/x/(q^4+1)/(q^4+2*q^2+1)/(q^2+2*q+1)/(q^9-q^6-q^4-q^2-q-1)/(q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)
+N2(8,4,4,2)*(q^53*x^4+7*q^52*x^4+26*q^51*x^4+68*q^50*x^4-2*q^50*x^3+137*q^49*x^4-12*q^49*x^3+221*q^48*x^4-38*q^48*x^3+290*q^47*x^4-85*q^47*x^3+306*q^46*x^4-153*q^46*x^3+237*q^45*x^4-2*q^46*x^2-231*q^45*x^3+64*q^44*x^4-9*q^45*x^2-305*q^44*x^3-217*q^43*x^4-26*q^44*x^2-360*q^43*x^3-596*q^42*x^4+q^44*x-55*q^43*x^2-378*q^42*x^3-1048*q^41*x^4+4*q^43*x-93*q^42*x^2-330*q^41*x^3-1529*q^40*x^4+8*q^42*x-133*q^41*x^2-179*q^40*x^3-1979*q^39*x^4+10*q^41*x-154*q^40*x^2+102*q^39*x^3-2331*q^38*x^4+3*q^40*x-126*q^39*x^2+516*q^38*x^3-2528*q^37*x^4-16*q^39*x-29*q^38*x^2+1023*q^37*x^3-2543*q^36*x^4-42*q^38*x+127*q^37*x^2+1561*q^36*x^3-2385*q^35*x^4-q^38-65*q^37*x+308*q^36*x^2+2065*q^35*x^3-2089*q^34*x^4-4*q^37-69*q^36*x+463*q^35*x^2+2473*q^34*x^3-1705*q^33*x^4-8*q^36-55*q^35*x+548*q^34*x^2+2750*q^33*x^3-1289*q^32*x^4-10*q^35-14*q^34*x+533*q^33*x^2+2884*q^32*x^3-888*q^31*x^4-7*q^34+28*q^33*x+409*q^32*x^2+2867*q^31*x^3-535*q^30*x^4+3*q^33+82*q^32*x+197*q^31*x^2+2703*q^30*x^3-255*q^29*x^4+13*q^32+131*q^31*x-85*q^30*x^2+2424*q^29*x^3-62*q^28*x^4+16*q^31+183*q^30*x-402*q^29*x^2+2072*q^28*x^3+47*q^27*x^4+14*q^30+232*q^29*x-678*q^28*x^2+1672*q^27*x^3+89*q^26*x^4+17*q^29+255*q^28*x-821*q^27*x^2+1236*q^26*x^3+88*q^25*x^4+38*q^28+226*q^27*x-790*q^26*x^2+770*q^25*x^3+69*q^24*x^4+73*q^27+132*q^26*x-597*q^25*x^2+288*q^24*x^3+49*q^23*x^4+101*q^26-10*q^25*x-287*q^24*x^2-168*q^23*x^3+32*q^22*x^4+101*q^25-182*q^24*x+58*q^23*x^2-531*q^22*x^3+17*q^21*x^4+70*q^24-347*q^23*x+345*q^22*x^2-747*q^21*x^3+6*q^20*x^4+17*q^23-484*q^22*x+511*q^21*x^2-796*q^20*x^3+q^19*x^4-43*q^22-586*q^21*x+547*q^20*x^2-691*q^19*x^3-97*q^21-641*q^20*x+464*q^19*x^2-467*q^18*x^3-146*q^20-607*q^19*x+276*q^18*x^2-179*q^17*x^3-189*q^19-473*q^18*x+6*q^17*x^2+107*q^16*x^3-208*q^18-233*q^17*x-309*q^16*x^2+337*q^15*x^3-184*q^17+40*q^16*x-619*q^15*x^2+480*q^14*x^3-117*q^16+307*q^15*x-872*q^14*x^2+529*q^13*x^3-26*q^15+490*q^14*x-1029*q^13*x^2+496*q^12*x^3+70*q^14+589*q^13*x-1077*q^12*x^2+409*q^11*x^3+156*q^13+591*q^12*x-1029*q^11*x^2+302*q^10*x^3+216*q^12+525*q^11*x-907*q^10*x^2+202*q^9*x^3+240*q^11+404*q^10*x-736*q^9*x^2+121*q^8*x^3+231*q^10+276*q^9*x-546*q^8*x^2+62*q^7*x^3+203*q^9+166*q^8*x-369*q^7*x^2+25*q^6*x^3+166*q^8+90*q^7*x-228*q^6*x^2+7*q^5*x^3+126*q^7+40*q^6*x-128*q^5*x^2+q^4*x^3+87*q^6+13*q^5*x-63*q^4*x^2+55*q^5+2*q^4*x-25*q^3*x^2+33*q^4-7*q^2*x^2+19*q^3-q*x^2+10*q^2+4*q+1)/x^2/(q^4+1)^2/(q^2+1)/(q^3+q^2+q+1)/q^9/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)/(q^3-q-1)
+N2(8,4,8,4)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*q^7*(q^6*x-1)*(q^2+q+1)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/x^2
-N2(8,6,0,2)*(q^47*x^2+10*q^46*x^2+49*q^45*x^2-q^45*x+158*q^44*x^2-8*q^44*x+381*q^43*x^2-34*q^43*x+735*q^42*x^2-q^43-102*q^42*x+1179*q^41*x^2-4*q^42-242*q^41*x+1605*q^40*x^2-7*q^41-481*q^40*x+1860*q^39*x^2-7*q^40-831*q^39*x+1789*q^38*x^2-6*q^39-1274*q^38*x+1277*q^37*x^2-18*q^38-1748*q^37*x+264*q^36*x^2-70*q^37-2151*q^36*x-1259*q^35*x^2-193*q^36-2355*q^35*x-3260*q^34*x^2-377*q^35-2241*q^34*x-5683*q^33*x^2-589*q^34-1701*q^33*x-8468*q^32*x^2-762*q^33-657*q^32*x-11569*q^31*x^2-827*q^32+920*q^31*x-14960*q^30*x^2-736*q^31+3008*q^30*x-18615*q^29*x^2-510*q^30+5521*q^29*x-22463*q^28*x^2-185*q^29+8349*q^28*x-26350*q^27*x^2+161*q^28+11371*q^27*x-30026*q^26*x^2+513*q^27+14548*q^26*x-33162*q^25*x^2+881*q^26+17829*q^25*x-35390*q^24*x^2+1340*q^25+21221*q^24*x-36365*q^23*x^2+1904*q^24+24583*q^23*x-35842*q^22*x^2+2595*q^23+27730*q^22*x-33763*q^21*x^2+3360*q^22+30254*q^21*x-30306*q^20*x^2+4171*q^21+31824*q^20*x-25859*q^19*x^2+4949*q^20+32029*q^19*x-20931*q^18*x^2+5637*q^19+30749*q^18*x-16034*q^17*x^2+6093*q^18+27957*q^17*x-11589*q^16*x^2+6229*q^17+24007*q^16*x-7875*q^15*x^2+5961*q^16+19326*q^15*x-5021*q^14*x^2+5338*q^15+14565*q^14*x-3017*q^13*x^2+4449*q^14+10221*q^13*x-1742*q^12*x^2+3459*q^13+6700*q^12*x-1008*q^11*x^2+2510*q^12+4113*q^11*x-614*q^10*x^2+1714*q^11+2417*q^10*x-396*q^9*x^2+1121*q^10+1408*q^9*x-254*q^8*x^2+726*q^9+859*q^8*x-148*q^7*x^2+485*q^8+564*q^7*x-72*q^6*x^2+338*q^7+385*q^6*x-27*q^5*x^2+238*q^6+253*q^5*x-7*q^4*x^2+156*q^5+148*q^4*x-q^3*x^2+90*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)*x/(q+1)/(q^2+1)^2/(q^3+q^2+q+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^4+1)/q/(q^7-q^5-q^4+q^3-q-1)
+N2(8,6,0,4)/q*x*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)/(q+1)
-N1(4,8,6,4)*(q^66*x^4+13*q^65*x^4+84*q^64*x^4-q^64*x^3+359*q^63*x^4-11*q^63*x^3+1141*q^62*x^4-63*q^62*x^3+2866*q^61*x^4-q^62*x^2-248*q^61*x^3+5887*q^60*x^4-7*q^61*x^2-750*q^60*x^3+10059*q^59*x^4-24*q^60*x^2-1846*q^59*x^3+14300*q^58*x^4-52*q^59*x^2-3832*q^58*x^3+16437*q^57*x^4-77*q^58*x^2-6868*q^57*x^3+13593*q^56*x^4-83*q^57*x^2-10771*q^56*x^3+3098*q^55*x^4-q^57*x-103*q^56*x^2-14810*q^55*x^3-16408*q^54*x^4-4*q^56*x-303*q^55*x^2-17567*q^54*x^3-44113*q^53*x^4-11*q^55*x-967*q^54*x^2-16963*q^53*x^3-76691*q^52*x^4-31*q^54*x-2329*q^53*x^2-10570*q^52*x^3-108500*q^51*x^4-72*q^53*x-4270*q^52*x^2+3740*q^51*x^3-132276*q^50*x^4-148*q^52*x-6065*q^51*x^2+26911*q^50*x^3-140409*q^49*x^4-3*q^52-265*q^51*x-6489*q^50*x^2+57775*q^49*x^3-126777*q^48*x^4-16*q^51-385*q^50*x-4283*q^49*x^2+92403*q^48*x^3-88764*q^47*x^4-45*q^50-421*q^49*x+1163*q^48*x^2+124158*q^47*x^3-28749*q^46*x^4-89*q^49-238*q^48*x+9282*q^47*x^2+144655*q^46*x^3+45635*q^45*x^4-130*q^48+292*q^47*x+18326*q^46*x^2+145655*q^45*x^3+122693*q^44*x^4-134*q^47+1167*q^46*x+25812*q^45*x^2+121357*q^44*x^3+188951*q^43*x^4-69*q^46+2186*q^45*x+29307*q^44*x^2+70583*q^43*x^3+231878*q^42*x^4+75*q^45+2954*q^44*x+27096*q^43*x^2-1868*q^42*x^3+242406*q^41*x^4+267*q^44+3008*q^43*x+18688*q^42*x^2-85470*q^41*x^3+216848*q^40*x^4+440*q^43+2072*q^42*x+4866*q^41*x^2-165728*q^40*x^3+157880*q^39*x^4+527*q^42+235*q^41*x-12336*q^40*x^2-227308*q^39*x^3+74149*q^38*x^4+493*q^41-2045*q^40*x-29912*q^39*x^2-257380*q^38*x^3-21634*q^37*x^4+344*q^40-4112*q^39*x-44270*q^38*x^2-248549*q^37*x^3-115607*q^36*x^4+118*q^39-5386*q^38*x-52052*q^37*x^2-200844*q^36*x^3-195665*q^35*x^4-136*q^38-5587*q^37*x-51076*q^36*x^2-121724*q^35*x^3-253498*q^34*x^4-376*q^37-4776*q^36*x-41419*q^35*x^2-24481*q^34*x^3-285420*q^33*x^4-565*q^36-3225*q^35*x-25355*q^34*x^2+75280*q^33*x^3-292263*q^32*x^4-666*q^35-1276*q^34*x-6625*q^33*x^2+162888*q^32*x^3-278690*q^31*x^4-651*q^34+720*q^33*x+11228*q^32*x^2+228005*q^31*x^3-251907*q^30*x^4-517*q^33+2399*q^32*x+25654*q^31*x^2+265500*q^30*x^3-219786*q^29*x^4-303*q^32+3410*q^31*x+35608*q^30*x^2+275914*q^29*x^3-188874*q^28*x^4-78*q^31+3568*q^30*x+40798*q^29*x^2+263876*q^28*x^3-163075*q^27*x^4+101*q^30+2986*q^29*x+41613*q^28*x^2+237208*q^27*x^3-143495*q^26*x^4+212*q^29+2083*q^28*x+38786*q^27*x^2+204331*q^26*x^3-129206*q^25*x^4+264*q^28+1419*q^27*x+33626*q^26*x^2+172899*q^25*x^3-118285*q^24*x^4+286*q^27+1375*q^26*x+27456*q^25*x^2+147537*q^24*x^3-108623*q^23*x^4+310*q^26+1930*q^25*x+21441*q^24*x^2+129874*q^23*x^3-98445*q^22*x^4+352*q^25+2695*q^24*x+16254*q^23*x^2+118424*q^22*x^3-86693*q^21*x^4+408*q^24+3187*q^23*x+12399*q^22*x^2+110556*q^21*x^3-73238*q^20*x^4+465*q^23+3126*q^22*x+10101*q^21*x^2+103171*q^20*x^3-58818*q^19*x^4+507*q^22+2524*q^21*x+9455*q^20*x^2+94259*q^19*x^3-44669*q^18*x^4+514*q^21+1613*q^20*x+10003*q^19*x^2+82722*q^18*x^3-32022*q^17*x^4+472*q^20+701*q^19*x+11010*q^18*x^2+68965*q^17*x^3-21698*q^16*x^4+388*q^19+22*q^18*x+11664*q^17*x^2+54115*q^16*x^3-13961*q^15*x^4+287*q^18-326*q^17*x+11530*q^16*x^2+39856*q^15*x^3-8609*q^14*x^4+193*q^17-378*q^16*x+10555*q^15*x^2+27552*q^14*x^3-5169*q^13*x^4+117*q^16-249*q^15*x+8976*q^14*x^2+17990*q^13*x^3-3090*q^12*x^4+61*q^15-62*q^14*x+7142*q^13*x^2+11223*q^12*x^3-1879*q^11*x^4+25*q^14+93*q^13*x+5351*q^12*x^2+6816*q^11*x^3-1169*q^10*x^4+7*q^13+171*q^12*x+3804*q^11*x^2+4143*q^10*x^3-727*q^9*x^4+q^12+170*q^11*x+2583*q^10*x^2+2587*q^9*x^3-430*q^8*x^4+121*q^10*x+1701*q^9*x^2+1678*q^8*x^3-227*q^7*x^4+65*q^9*x+1102*q^8*x^2+1108*q^7*x^3-100*q^6*x^4+26*q^8*x+712*q^7*x^2+715*q^6*x^3-34*q^5*x^4+7*q^7*x+449*q^6*x^2+429*q^5*x^3-8*q^4*x^4+q^6*x+265*q^5*x^2+227*q^4*x^3-q^3*x^4+138*q^4*x^2+100*q^3*x^3+61*q^3*x^2+34*q^2*x^3+22*q^2*x^2+8*q*x^3+6*q*x^2+x^3+x^2)/(q^2+1)/(q^4+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)^2/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^2+2*q+1)/q^13/x^2
+N2(4,-4,-2,2)/x^3/q^8*(q^6*x-1)/(q^2+1)^2*(q^42*x^3+10*q^41*x^3+49*q^40*x^3-q^40*x^2+158*q^39*x^3-8*q^39*x^2+381*q^38*x^3-34*q^38*x^2+733*q^37*x^3-q^38*x-102*q^37*x^2+1169*q^36*x^3-4*q^37*x-242*q^36*x^2+1572*q^35*x^3-7*q^36*x-479*q^35*x^2+1767*q^34*x^3-7*q^35*x-820*q^34*x^2+1556*q^33*x^3-6*q^34*x-1238*q^33*x^2+764*q^32*x^3-18*q^33*x-1657*q^32*x^2-719*q^31*x^3-67*q^32*x-1953*q^31*x^2-2897*q^30*x^3-190*q^31*x-1962*q^30*x^2-5630*q^29*x^3-375*q^30*x-1524*q^29*x^2-8637*q^28*x^3-3*q^30-595*q^29*x-496*q^28*x^2-11543*q^27*x^3-4*q^29-770*q^28*x+1192*q^27*x^2-13954*q^26*x^3-7*q^28-832*q^27*x+3487*q^26*x^2-15533*q^25*x^3-8*q^27-692*q^26*x+6221*q^25*x^2-16071*q^24*x^3-18*q^26-341*q^25*x+9057*q^24*x^2-15529*q^23*x^3-26*q^25+237*q^24*x+11623*q^23*x^2-14038*q^22*x^3-41*q^24+932*q^23*x+13467*q^22*x^2-11863*q^21*x^3-42*q^23+1676*q^22*x+14351*q^21*x^2-9347*q^20*x^3-38*q^22+2325*q^21*x+14093*q^20*x^2-6843*q^19*x^3-16*q^21+2852*q^20*x+12839*q^19*x^2-4629*q^18*x^3+7*q^20+3120*q^19*x+10765*q^18*x^2-2859*q^17*x^3+37*q^19+3137*q^18*x+8301*q^17*x^2-1574*q^16*x^3+54*q^18+2866*q^17*x+5791*q^16*x^2-738*q^15*x^3+74*q^17+2427*q^16*x+3622*q^15*x^2-267*q^14*x^3+91*q^16+1901*q^15*x+1943*q^14*x^2-57*q^13*x^3+110*q^15+1422*q^14*x+827*q^13*x^2-q^12*x^3+117*q^14+1018*q^13*x+179*q^12*x^2-2*q^11*x^3+116*q^13+729*q^12*x-117*q^11*x^2-q^10*x^3+103*q^12+542*q^11*x-199*q^10*x^2+10*q^9*x^3+92*q^11+442*q^10*x-169*q^9*x^2+16*q^8*x^3+87*q^10+378*q^9*x-112*q^8*x^2+12*q^7*x^3+85*q^9+321*q^8*x-73*q^7*x^2+5*q^6*x^3+80*q^8+251*q^7*x-52*q^6*x^2+q^5*x^3+71*q^7+175*q^6*x-35*q^5*x^2+57*q^6+113*q^5*x-18*q^4*x^2+41*q^5+69*q^4*x-6*q^3*x^2+28*q^4+39*q^3*x-q^2*x^2+18*q^3+18*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q^4+1)/(q^3-q-1)/(q^2+2*q+1)/(q+1)/(q^6+q^4+q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)
+N2(4,0,0,0)*(q^65*x^4+13*q^64*x^4+83*q^63*x^4-q^63*x^3+348*q^62*x^4-11*q^62*x^3+1082*q^61*x^4-63*q^61*x^3+2660*q^60*x^4-q^61*x^2-248*q^60*x^3+5362*q^59*x^4-7*q^60*x^2-749*q^59*x^3+9030*q^58*x^4-22*q^59*x^2-1841*q^58*x^3+12726*q^57*x^4-37*q^58*x^2-3826*q^57*x^3+14628*q^56*x^4-18*q^57*x^2-6895*q^56*x^3+12350*q^55*x^4+79*q^56*x^2-10923*q^55*x^3+3650*q^54*x^4-q^56*x+248*q^55*x^2-15220*q^54*x^3-12727*q^53*x^4-8*q^55*x+354*q^54*x^2-18359*q^53*x^3-36340*q^52*x^4-33*q^54*x+148*q^53*x^2-18236*q^52*x^3-64629*q^51*x^4-93*q^53*x-585*q^52*x^2-12447*q^51*x^3-92887*q^50*x^4-193*q^52*x-1793*q^51*x^2+1068*q^50*x^3-114819*q^49*x^4-3*q^52-303*q^51*x-2988*q^50*x^2+23196*q^49*x^3-123824*q^48*x^4-18*q^51-339*q^50*x-3371*q^49*x^2+52817*q^48*x^3-114769*q^47*x^4-56*q^50-176*q^49*x-2192*q^48*x^2+86305*q^47*x^3-85704*q^46*x^4-119*q^49+289*q^48*x+841*q^47*x^2+117721*q^46*x^3-38943*q^45*x^4-186*q^48+1081*q^47*x+5297*q^46*x^2+139813*q^45*x^3+18890*q^44*x^4-211*q^47+2096*q^46*x+10032*q^45*x^2+145556*q^44*x^3+77975*q^43*x^4-143*q^46+3089*q^45*x+13443*q^44*x^2+130046*q^43*x^3+127298*q^42*x^4+40*q^45+3735*q^44*x+13893*q^43*x^2+92354*q^42*x^3+156991*q^41*x^4+304*q^44+3705*q^43*x+10172*q^42*x^2+36603*q^41*x^3+160472*q^40*x^4+561*q^43+2758*q^42*x+1896*q^41*x^2-28402*q^40*x^3+135983*q^39*x^4+710*q^42+825*q^41*x-10284*q^40*x^2-90830*q^39*x^3+87112*q^38*x^4+693*q^41-1925*q^40*x-24573*q^39*x^2-138312*q^38*x^3+21979*q^37*x^4+516*q^40-5064*q^39*x-38354*q^38*x^2-160629*q^37*x^3-48781*q^36*x^4+231*q^39-7983*q^38*x-48646*q^37*x^2-152293*q^36*x^3-114566*q^35*x^4-95*q^38-10059*q^37*x-52967*q^36*x^2-114165*q^35*x^3-167018*q^34*x^4-404*q^37-10864*q^36*x-50072*q^35*x^2-53299*q^34*x^3-201338*q^33*x^4-649*q^36-10276*q^35*x-40541*q^34*x^2+18862*q^33*x^3-216576*q^32*x^4-787*q^35-8471*q^34*x-26473*q^33*x^2+89704*q^32*x^3-215172*q^31*x^4-784*q^34-5864*q^33*x-10795*q^32*x^2+148371*q^31*x^3-201987*q^30*x^4-637*q^33-2990*q^32*x+3808*q^31*x^2+188265*q^30*x^3-182853*q^29*x^4-395*q^32-375*q^31*x+15207*q^30*x^2+207289*q^29*x^3-162908*q^28*x^4-147*q^31+1593*q^30*x+22253*q^29*x^2+207775*q^28*x^3-145389*q^27*x^4+29*q^30+2772*q^29*x+24563*q^28*x^2+194786*q^27*x^3-131385*q^26*x^4+113*q^29+3307*q^28*x+22910*q^27*x^2+175052*q^26*x^3-120373*q^25*x^4+137*q^28+3559*q^27*x+18738*q^26*x^2+154520*q^25*x^3-111001*q^24*x^4+149*q^27+3889*q^26*x+13899*q^25*x^2+137475*q^24*x^3-101767*q^23*x^4+190*q^26+4442*q^25*x+9687*q^24*x^2+125215*q^23*x^3-91495*q^22*x^4+280*q^25+5090*q^24*x+6774*q^23*x^2+117003*q^22*x^3-79642*q^21*x^4+411*q^24+5558*q^23*x+5148*q^22*x^2+110436*q^21*x^3-66422*q^20*x^4+555*q^23+5623*q^22*x+4615*q^21*x^2+103297*q^20*x^3-52682*q^19*x^4+679*q^22+5208*q^21*x+4746*q^20*x^2+93806*q^19*x^3-39561*q^18*x^4+750*q^21+4361*q^20*x+5160*q^19*x^2+81660*q^18*x^3-28074*q^17*x^4+741*q^20+3232*q^19*x+5389*q^18*x^2+67342*q^17*x^3-18835*q^16*x^4+652*q^19+2044*q^18*x+5264*q^17*x^2+52356*q^16*x^3-11988*q^15*x^4+519*q^18+1018*q^17*x+4755*q^16*x^2+38141*q^15*x^3-7301*q^14*x^4+390*q^17+285*q^16*x+4052*q^15*x^2+26083*q^14*x^3-4324*q^13*x^4+293*q^16-140*q^15*x+3302*q^14*x^2+16761*q^13*x^3-2548*q^12*x^4+230*q^15-313*q^14*x+2637*q^13*x^2+10251*q^12*x^3-1526*q^11*x^4+192*q^14-316*q^13*x+2094*q^12*x^2+6060*q^11*x^3-933*q^10*x^4+168*q^13-235*q^12*x+1664*q^11*x^2+3574*q^10*x^3-570*q^9*x^4+146*q^12-140*q^11*x+1312*q^10*x^2+2164*q^9*x^3-333*q^8*x^4+119*q^11-68*q^10*x+1008*q^9*x^2+1366*q^8*x^3-176*q^7*x^4+89*q^10-26*q^9*x+746*q^8*x^2+882*q^7*x^3-79*q^6*x^4+61*q^9-7*q^8*x+522*q^7*x^2+559*q^6*x^3-28*q^5*x^4+37*q^8-q^7*x+343*q^6*x^2+332*q^5*x^3-7*q^4*x^4+18*q^7+204*q^5*x^2+176*q^4*x^3-q^3*x^4+6*q^6+108*q^4*x^2+79*q^3*x^3+q^5+48*q^3*x^2+28*q^2*x^3+18*q^2*x^2+7*q*x^3+5*q*x^2+x^3+x^2)/q^9/(q^4+1)/(q^4+2*q^2+1)/(q^2+2*q+1)/(q^3-q-1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
-N2(4,0,0,2)*(q^69*x^4+13*q^68*x^4+83*q^67*x^4-q^67*x^3+348*q^66*x^4-11*q^66*x^3+1081*q^65*x^4-63*q^65*x^3+2654*q^64*x^4-q^65*x^2-248*q^64*x^3+5343*q^63*x^4-7*q^64*x^2-750*q^63*x^3+8992*q^62*x^4-22*q^63*x^2-1852*q^62*x^3+12685*q^61*x^4-37*q^62*x^2-3880*q^61*x^3+14649*q^60*x^4-17*q^61*x^2-7071*q^60*x^3+12555*q^59*x^4+93*q^60*x^2-11372*q^59*x^3+4187*q^58*x^4-q^60*x+325*q^59*x^2-16190*q^58*x^3-11738*q^57*x^4-7*q^59*x+616*q^58*x^2-20187*q^57*x^3-34861*q^56*x^4-30*q^58*x+815*q^57*x^2-21260*q^56*x^3-62763*q^55*x^4-96*q^57*x+783*q^56*x^2-16830*q^55*x^3-90946*q^54*x^4-232*q^56*x+558*q^55*x^2-4434*q^54*x^3-113357*q^53*x^4-3*q^56-448*q^55*x+468*q^54*x^2+17459*q^53*x^3-123577*q^52*x^4-19*q^55-698*q^54*x+1009*q^53*x^2+48579*q^52*x^3-116520*q^51*x^4-64*q^54-856*q^53*x+2550*q^52*x^2+86170*q^51*x^3-90137*q^50*x^4-152*q^53-742*q^52*x+4969*q^51*x^2+124787*q^50*x^3-46495*q^49*x^4-277*q^52-160*q^51*x+7413*q^50*x^2+156885*q^49*x^3+8195*q^48*x^4-397*q^51+1014*q^50*x+8354*q^49*x^2+174211*q^48*x^3+64649*q^47*x^4-442*q^50+2751*q^49*x+5964*q^48*x^2+169883*q^47*x^3+112371*q^46*x^4-346*q^49+4803*q^48*x-1257*q^47*x^2+140663*q^46*x^3+141841*q^45*x^4-87*q^48+6714*q^47*x-13812*q^46*x^2+88625*q^45*x^3+146582*q^44*x^4+293*q^47+7888*q^46*x-30734*q^45*x^2+21417*q^44*x^3+124706*q^43*x^4+719*q^46+7730*q^45*x-49581*q^44*x^2-49033*q^43*x^3+79475*q^42*x^4+1132*q^45+5840*q^44*x-66784*q^43*x^2-109111*q^42*x^3+18523*q^41*x^4+1504*q^44+2203*q^43*x-78436*q^42*x^2-146639*q^41*x^3-48115*q^40*x^4+1817*q^43-2712*q^42*x-81100*q^41*x^2-153954*q^40*x^3-110459*q^39*x^4+2017*q^42-7993*q^41*x-72800*q^40*x^2-129966*q^39*x^3-160644*q^38*x^4+1997*q^41-12635*q^40*x-53779*q^39*x^2-80345*q^38*x^3-194104*q^37*x^4+1648*q^40-15851*q^39*x-26913*q^38*x^2-15892*q^37*x^3-209859*q^36*x^4+938*q^39-17341*q^38*x+2838*q^37*x^2+50719*q^36*x^3-210143*q^35*x^4-43*q^38-17316*q^37*x+29765*q^36*x^2+108114*q^35*x^3-199496*q^34*x^4-1119*q^37-16284*q^36*x+49257*q^35*x^2+149200*q^34*x^3-183358*q^33*x^4-2114*q^36-14694*q^35*x+58941*q^34*x^2+172003*q^33*x^3-166480*q^32*x^4-2907*q^35-12701*q^34*x+59163*q^33*x^2+179870*q^32*x^3-151765*q^31*x^4-3416*q^34-10127*q^33*x+52138*q^32*x^2+179392*q^31*x^3-140020*q^30*x^4-3560*q^33-6627*q^32*x+41041*q^31*x^2+178495*q^30*x^3-130519*q^29*x^4-3270*q^32-1843*q^31*x+28552*q^30*x^2+183170*q^29*x^3-121842*q^28*x^4-2534*q^31+4353*q^30*x+16124*q^29*x^2+196148*q^28*x^3-112557*q^27*x^4-1437*q^30+11692*q^29*x+3363*q^28*x^2+215678*q^27*x^3-101635*q^26*x^4-157*q^29+19386*q^28*x-11340*q^27*x^2+237110*q^26*x^3-88695*q^25*x^4+1103*q^28+26242*q^27*x-29875*q^26*x^2+254141*q^25*x^3-74103*q^24*x^4+2198*q^27+30990*q^26*x-52964*q^25*x^2+261472*q^24*x^3-58853*q^23*x^4+3075*q^26+32606*q^25*x-79559*q^24*x^2+255647*q^23*x^3-44234*q^22*x^4+3732*q^25+30628*q^24*x-106586*q^23*x^2+236415*q^22*x^3-31400*q^21*x^4+4170*q^24+25308*q^23*x-129944*q^22*x^2+206010*q^21*x^3-21057*q^20*x^4+4400*q^23+17641*q^22*x-145443*q^21*x^2+168942*q^20*x^3-13372*q^19*x^4+4461*q^22+9079*q^21*x-150333*q^20*x^2+130172*q^19*x^3-8087*q^18*x^4+4404*q^21+1104*q^20*x-143958*q^19*x^2+94335*q^18*x^3-4714*q^17*x^4+4252*q^20-5145*q^19*x-128048*q^18*x^2+64381*q^17*x^3-2707*q^16*x^4+3989*q^19-9065*q^18*x-105923*q^17*x^2+41606*q^16*x^3-1575*q^15*x^4+3596*q^18-10671*q^17*x-81586*q^16*x^2+25666*q^15*x^3-943*q^14*x^4+3082*q^17-10448*q^16*x-58577*q^15*x^2+15353*q^14*x^3-571*q^13*x^4+2486*q^16-9134*q^15*x-39339*q^14*x^2+9094*q^13*x^3-333*q^12*x^4+1869*q^15-7397*q^14*x-24868*q^13*x^2+5455*q^12*x^3-176*q^11*x^4+1300*q^14-5710*q^13*x-15009*q^12*x^2+3343*q^11*x^3-79*q^10*x^4+832*q^13-4300*q^12*x-8858*q^11*x^2+2062*q^10*x^3-28*q^9*x^4+484*q^12-3218*q^11*x-5292*q^10*x^2+1235*q^9*x^3-7*q^8*x^4+248*q^11-2404*q^10*x-3292*q^9*x^2+685*q^8*x^3-q^7*x^4+106*q^10-1775*q^9*x-2132*q^8*x^2+334*q^7*x^3+35*q^9-1271*q^8*x-1392*q^7*x^2+135*q^6*x^3+8*q^8-865*q^7*x-873*q^6*x^2+42*q^5*x^3+q^7-547*q^6*x-503*q^5*x^2+9*q^4*x^3-312*q^5*x-254*q^4*x^2+q^3*x^3-156*q^4*x-107*q^3*x^2-66*q^3*x-35*q^2*x^2-23*q^2*x-8*q*x^2-6*q*x-x^2-x)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^3-q-1)/(q^4+2*q^2+1)/(q^4+1)/(q^2+2*q+1)/q^13/x^2
-N4(4,-2,-4,-2)*(q^75*x^4+10*q^74*x^4+51*q^73*x^4-2*q^73*x^3+177*q^72*x^4-19*q^72*x^3+472*q^71*x^4-95*q^71*x^3+1022*q^70*x^4-327*q^70*x^3+1852*q^69*x^4+5*q^70*x^2-868*q^69*x^3+2839*q^68*x^4+36*q^69*x^2-1883*q^68*x^3+3646*q^67*x^4+q^69*x+143*q^68*x^2-3452*q^67*x^3+3746*q^66*x^4+4*q^68*x+412*q^67*x^2-5435*q^66*x^3+2565*q^65*x^4+8*q^67*x+939*q^66*x^2-7338*q^65*x^3-285*q^64*x^4+7*q^66*x+1788*q^65*x^2-8300*q^64*x^3-4792*q^63*x^4-13*q^65*x+2926*q^64*x^2-7244*q^63*x^3-10455*q^62*x^4-61*q^64*x+4164*q^63*x^2-3239*q^62*x^3-16383*q^61*x^4-132*q^63*x+5128*q^62*x^2+4148*q^61*x^3-21565*q^60*x^4-4*q^63-193*q^62*x+5276*q^61*x^2+14588*q^60*x^3-25199*q^59*x^4-20*q^62-197*q^61*x+3993*q^60*x^2+26970*q^59*x^3-26924*q^58*x^4-56*q^61-114*q^60*x+729*q^59*x^2+39593*q^58*x^3-26846*q^57*x^4-114*q^60+21*q^59*x-4804*q^58*x^2+50493*q^57*x^3-25409*q^56*x^4-180*q^59+127*q^58*x-12492*q^57*x^2+57851*q^56*x^3-23193*q^55*x^4-234*q^58+117*q^57*x-21718*q^56*x^2+60277*q^55*x^3-20700*q^54*x^4-269*q^57+9*q^56*x-31357*q^55*x^2+57092*q^54*x^3-18157*q^53*x^4-307*q^56+4*q^55*x-39878*q^54*x^2+48540*q^53*x^3-15401*q^52*x^4-368*q^55+435*q^54*x-45413*q^53*x^2+35826*q^52*x^3-11930*q^51*x^4-437*q^54+1610*q^53*x-46138*q^52*x^2+20875*q^51*x^3-7134*q^50*x^4-399*q^53+3557*q^52*x-40620*q^51*x^2+5813*q^50*x^3-672*q^49*x^4-91*q^52+5895*q^51*x-28498*q^50*x^2-7550*q^49*x^3+7137*q^48*x^4+593*q^51+7899*q^50*x-10824*q^49*x^2-18083*q^48*x^3+15098*q^47*x^4+1605*q^50+8753*q^49*x+9864*q^48*x^2-25515*q^47*x^3+21298*q^46*x^4+2693*q^49+7799*q^48*x+30199*q^47*x^2-29995*q^46*x^3+23626*q^45*x^4+3522*q^48+4775*q^47*x+46809*q^46*x^2-31739*q^45*x^3+20430*q^44*x^4+3812*q^47-78*q^46*x+57374*q^45*x^2-30184*q^44*x^3+11067*q^43*x^4+3454*q^46-6006*q^45*x+60802*q^44*x^2-24359*q^43*x^3-3834*q^42*x^4+2478*q^45-11886*q^44*x+57348*q^43*x^2-12817*q^42*x^3-22437*q^41*x^4+990*q^44-16491*q^43*x+47787*q^42*x^2+5174*q^41*x^3-42047*q^40*x^4-850*q^43-18879*q^42*x+33318*q^41*x^2+29520*q^40*x^3-59682*q^39*x^4-2768*q^42-18726*q^41*x+15056*q^40*x^2+58373*q^39*x^3-72745*q^38*x^4-4363*q^41-16453*q^40*x-5728*q^39*x^2+88833*q^38*x^3-79608*q^37*x^4-5179*q^40-13064*q^39*x-27943*q^38*x^2+116864*q^37*x^3-79885*q^36*x^4-5035*q^39-9702*q^38*x-50559*q^37*x^2+138715*q^36*x^3-74346*q^35*x^4-4091*q^38-7292*q^37*x-72849*q^36*x^2+151209*q^35*x^3-64577*q^34*x^4-2921*q^37-6152*q^36*x-94004*q^35*x^2+153063*q^34*x^3-52540*q^33*x^4-2131*q^36-5760*q^35*x-112995*q^34*x^2+144504*q^33*x^3-40148*q^32*x^4-2073*q^35-4785*q^34*x-128081*q^33*x^2+127729*q^32*x^3-28900*q^31*x^4-2584*q^34-1393*q^33*x-137205*q^32*x^2+105718*q^31*x^3-19679*q^30*x^4-3156*q^33+5877*q^32*x-138272*q^31*x^2+82071*q^30*x^3-12753*q^29*x^4-3097*q^32+17524*q^31*x-129971*q^30*x^2+59634*q^29*x^3-7939*q^28*x^4-1936*q^31+32321*q^30*x-112156*q^29*x^2+40499*q^28*x^3-4811*q^27*x^4+614*q^30+47776*q^29*x-86224*q^28*x^2+25451*q^27*x^3-2880*q^26*x^4+4345*q^29+60287*q^28*x-54934*q^27*x^2+14576*q^26*x^3-1720*q^25*x^4+8834*q^28+66607*q^27*x-21949*q^26*x^2+7341*q^25*x^3-1025*q^24*x^4+13195*q^27+64307*q^26*x+8884*q^25*x^2+3033*q^24*x^3-603*q^23*x^4+16555*q^26+53052*q^25*x+34197*q^24*x^2+792*q^23*x^3-341*q^22*x^4+18009*q^25+34111*q^24*x+51709*q^23*x^2-173*q^22*x^3-177*q^21*x^4+17110*q^24+10642*q^23*x+60593*q^22*x^2-465*q^21*x^3-79*q^20*x^4+13821*q^23-13604*q^22*x+61492*q^21*x^2-445*q^20*x^3-28*q^19*x^4+8771*q^22-34531*q^21*x+56205*q^20*x^2-306*q^19*x^3-7*q^18*x^4+2898*q^21-49317*q^20*x+47107*q^19*x^2-159*q^18*x^3-q^17*x^4-2638*q^20-56411*q^19*x+36555*q^18*x^2-60*q^17*x^3-7004*q^19-56317*q^18*x+26417*q^17*x^2-15*q^16*x^3-9641*q^18-50545*q^17*x+17878*q^16*x^2-2*q^15*x^3-10550*q^17-41553*q^16*x+11429*q^15*x^2-9992*q^16-31480*q^15*x+7003*q^14*x^2-8527*q^15-22188*q^14*x+4194*q^13*x^2-6687*q^14-14619*q^13*x+2506*q^12*x^2-4925*q^13-9163*q^12*x+1517*q^11*x^2-3474*q^12-5570*q^11*x+932*q^10*x^2-2401*q^11-3391*q^10*x+570*q^9*x^2-1655*q^10-2112*q^9*x+333*q^8*x^2-1143*q^9-1356*q^8*x+176*q^7*x^2-788*q^8-881*q^7*x+79*q^6*x^2-531*q^7-559*q^6*x+28*q^5*x^2-344*q^6-332*q^5*x+7*q^4*x^2-204*q^5-176*q^4*x+q^3*x^2-108*q^4-79*q^3*x-48*q^3-28*q^2*x-18*q^2-7*q*x-5*q-x-1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q+1)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^2+1)/(q^3-q-1)/q^16/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/x^2
-N4(4,0,0,0)*(q^71*x^4+13*q^70*x^4+83*q^69*x^4-q^69*x^3+348*q^68*x^4-11*q^68*x^3+1081*q^67*x^4-63*q^67*x^3+2654*q^66*x^4-q^67*x^2-248*q^66*x^3+5343*q^65*x^4-7*q^66*x^2-751*q^65*x^3+8992*q^64*x^4-22*q^65*x^2-1865*q^64*x^3+12685*q^63*x^4-37*q^64*x^2-3963*q^63*x^3+14649*q^62*x^4-16*q^63*x^2-7418*q^62*x^3+12555*q^61*x^4+104*q^62*x^2-12441*q^61*x^3+4187*q^60*x^4-q^62*x+387*q^61*x^2-18772*q^60*x^3-11738*q^59*x^4-6*q^61*x+854*q^60*x^2-25246*q^59*x^3-34861*q^58*x^4-23*q^60*x+1513*q^59*x^2-29418*q^58*x^3-62763*q^57*x^4-73*q^59*x+2444*q^58*x^2-27573*q^57*x^3-90946*q^56*x^4-186*q^58*x+3881*q^57*x^2-15371*q^56*x^3-113357*q^55*x^4-3*q^58-387*q^57*x+6173*q^56*x^2+10835*q^55*x^3-123577*q^54*x^4-19*q^57-634*q^56*x+9478*q^55*x^2+52328*q^54*x^3-116520*q^53*x^4-64*q^56-739*q^55*x+13326*q^54*x^2+106580*q^53*x^3-90137*q^52*x^4-152*q^55-345*q^54*x+16254*q^53*x^2+166621*q^52*x^3-46495*q^51*x^4-277*q^54+980*q^53*x+15790*q^52*x^2+221612*q^51*x^3+8195*q^50*x^4-397*q^53+3460*q^52*x+8955*q^51*x^2+258568*q^50*x^3+64649*q^49*x^4-442*q^52+6794*q^51*x-6803*q^50*x^2+265092*q^49*x^3+112371*q^48*x^4-346*q^51+10003*q^50*x-32467*q^49*x^2+232700*q^48*x^3+141841*q^47*x^4-87*q^50+11621*q^49*x-66452*q^48*x^2+159900*q^47*x^3+146582*q^46*x^4+293*q^49+10209*q^48*x-104090*q^47*x^2+53872*q^46*x^3+124706*q^45*x^4+719*q^48+4947*q^47*x-137946*q^46*x^2-69959*q^45*x^3+79475*q^44*x^4+1132*q^47-3916*q^46*x-158942*q^45*x^2-190621*q^44*x^3+18523*q^43*x^4+1504*q^46-14955*q^45*x-158439*q^44*x^2-285843*q^43*x^3-48115*q^42*x^4+1817*q^45-25835*q^44*x-130645*q^43*x^2-336987*q^42*x^3-110459*q^41*x^4+2017*q^44-33875*q^43*x-75044*q^42*x^2-333280*q^41*x^3-160644*q^40*x^4+1997*q^43-36768*q^42*x+2305*q^41*x^2-274119*q^40*x^3-194104*q^39*x^4+1648*q^42-33198*q^41*x+89090*q^40*x^2-169084*q^39*x^3-209859*q^38*x^4+938*q^41-23177*q^40*x+169196*q^39*x^2-35308*q^38*x^3-210143*q^37*x^4-43*q^40-8214*q^39*x+226370*q^38*x^2+106441*q^37*x^3-199496*q^36*x^4-1119*q^39+8971*q^38*x+248325*q^37*x^2+236678*q^36*x^3-183358*q^35*x^4-2114*q^38+24846*q^37*x+229518*q^36*x^2+340524*q^35*x^3-166480*q^34*x^4-2907*q^37+35990*q^36*x+172594*q^35*x^2+410209*q^34*x^3-151765*q^33*x^4-3416*q^36+40004*q^35*x+87286*q^34*x^2+444748*q^33*x^3-140020*q^32*x^4-3560*q^35+36385*q^34*x-11538*q^33*x^2+449171*q^32*x^3-130519*q^31*x^4-3270*q^34+26587*q^33*x-107865*q^32*x^2+431683*q^31*x^3-121842*q^30*x^4-2534*q^33+13505*q^32*x-187722*q^31*x^2+401768*q^30*x^3-112557*q^29*x^4-1437*q^32+211*q^31*x-242535*q^30*x^2+367250*q^29*x^3-101635*q^28*x^4-157*q^31-10738*q^30*x-269501*q^29*x^2+333444*q^28*x^3-88695*q^27*x^4+1103*q^30-17908*q^29*x-271605*q^28*x^2+302164*q^27*x^3-74103*q^26*x^4+2198*q^29-20702*q^28*x-255138*q^27*x^2+273129*q^26*x^3-58853*q^25*x^4+3075*q^28-19645*q^27*x-228322*q^26*x^2+244665*q^25*x^3-44234*q^24*x^4+3732*q^27-15906*q^26*x-198448*q^25*x^2+215606*q^24*x^3-31400*q^23*x^4+4170*q^26-11173*q^25*x-171154*q^24*x^2+185357*q^23*x^3-21057*q^22*x^4+4400*q^25-6825*q^24*x-148756*q^23*x^2+154565*q^22*x^3-13372*q^21*x^4+4461*q^24-3819*q^23*x-131374*q^22*x^2+124262*q^21*x^3-8087*q^20*x^4+4404*q^23-2439*q^22*x-117164*q^21*x^2+95994*q^20*x^3-4714*q^19*x^4+4252*q^22-2642*q^21*x-104295*q^20*x^2+71006*q^19*x^3-2707*q^18*x^4+3989*q^21-3949*q^20*x-91052*q^19*x^2+50276*q^18*x^3-1575*q^17*x^4+3596*q^20-5762*q^19*x-76958*q^18*x^2+34082*q^17*x^3-943*q^16*x^4+3082*q^19-7316*q^18*x-62135*q^17*x^2+22203*q^16*x^3-571*q^15*x^4+2486*q^18-8162*q^17*x-47639*q^16*x^2+13973*q^15*x^3-333*q^14*x^4+1869*q^17-8099*q^16*x-34443*q^15*x^2+8567*q^14*x^3-176*q^13*x^4+1300*q^16-7309*q^15*x-23523*q^14*x^2+5168*q^13*x^3-79*q^12*x^4+832*q^15-6073*q^14*x-15191*q^13*x^2+3098*q^12*x^3-28*q^11*x^4+484*q^14-4722*q^13*x-9399*q^12*x^2+1857*q^11*x^3-7*q^10*x^4+248*q^13-3480*q^12*x-5657*q^11*x^2+1109*q^10*x^3-q^9*x^4+106*q^12-2468*q^11*x-3408*q^10*x^2+649*q^9*x^3+35*q^11-1709*q^10*x-2105*q^9*x^2+361*q^8*x^3+8*q^10-1168*q^9*x-1347*q^8*x^2+183*q^7*x^3+q^9-795*q^8*x-877*q^7*x^2+80*q^6*x^3-532*q^7*x-558*q^6*x^2+28*q^5*x^3-344*q^6*x-332*q^5*x^2+7*q^4*x^3-204*q^5*x-176*q^4*x^2+q^3*x^3-108*q^4*x-79*q^3*x^2-48*q^3*x-28*q^2*x^2-18*q^2*x-7*q*x^2-5*q*x-x^2-x)/(q^4+1)/(q^4+2*q^2+1)/(q^2+2*q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^5+q^4+q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3-q-1)/(q+1)^2/q^15/x^2
+N4(4,2,0,0)/q^9*(q^65*x^4+13*q^64*x^4+83*q^63*x^4-q^63*x^3+348*q^62*x^4-11*q^62*x^3+1080*q^61*x^4-63*q^61*x^3+2646*q^60*x^4-q^61*x^2-248*q^60*x^3+5308*q^59*x^4-7*q^60*x^2-748*q^59*x^3+8884*q^58*x^4-22*q^59*x^2-1836*q^58*x^3+12428*q^57*x^4-37*q^58*x^2-3811*q^57*x^3+14155*q^56*x^4-17*q^57*x^2-6860*q^56*x^3+11770*q^55*x^4+89*q^56*x^2-10864*q^55*x^3+3156*q^54*x^4-q^56*x+296*q^55*x^2-15168*q^54*x^3-12813*q^53*x^4-8*q^55*x+511*q^54*x^2-18408*q^53*x^3-35605*q^52*x^4-34*q^54*x+543*q^53*x^2-18537*q^52*x^3-62675*q^51*x^4-101*q^53*x+222*q^52*x^2-13170*q^51*x^3-89499*q^50*x^4-231*q^52*x-423*q^51*x^2-223*q^50*x^3-110117*q^49*x^4-3*q^52-429*q^51*x-1043*q^50*x^2+21274*q^49*x^3-118310*q^48*x^4-19*q^51-656*q^50*x-1073*q^49*x^2+50401*q^48*x^3-109283*q^47*x^4-64*q^50-811*q^49*x-15*q^48*x^2+83857*q^47*x^3-81352*q^46*x^4-152*q^49-743*q^48*x+2219*q^47*x^2+116029*q^46*x^3-36980*q^45*x^4-277*q^48-282*q^47*x+5055*q^46*x^2+139840*q^45*x^3+17269*q^44*x^4-397*q^47+689*q^46*x+7276*q^45*x^2+148259*q^44*x^3+71892*q^43*x^4-442*q^46+2148*q^45*x+7306*q^44*x^2+136225*q^43*x^3+116399*q^42*x^4-346*q^45+3888*q^44*x+3705*q^43*x^2+102470*q^42*x^3+141556*q^41*x^4-87*q^44+5528*q^43*x-4263*q^42*x^2+50601*q^41*x^3+141427*q^40*x^4+293*q^43+6616*q^42*x-16217*q^41*x^2-11158*q^40*x^3+114810*q^39*x^4+719*q^42+6760*q^41*x-30589*q^40*x^2-71487*q^39*x^3+65656*q^38*x^4+1132*q^41+5733*q^40*x-44781*q^39*x^2-118380*q^38*x^3+2184*q^37*x^4+1504*q^40+3544*q^39*x-55723*q^38*x^2-141775*q^37*x^3-65148*q^36*x^4+1817*q^39+431*q^38*x-60415*q^37*x^2-136044*q^36*x^3-126133*q^35*x^4+2017*q^38-3215*q^37*x-56790*q^36*x^2-101581*q^35*x^3-172899*q^34*x^4+1997*q^37-6962*q^36*x-44433*q^35*x^2-44761*q^34*x^3-201128*q^33*x^4+1648*q^36-10405*q^35*x-25143*q^34*x^2+23686*q^33*x^3-210379*q^32*x^4+938*q^35-13184*q^34*x-2565*q^33*x^2+91713*q^32*x^3-203654*q^31*x^4-43*q^34-15005*q^33*x+18713*q^32*x^2+148702*q^31*x^3-186288*q^30*x^4-1119*q^33-15669*q^32*x+34661*q^31*x^2+187929*q^30*x^3-164339*q^29*x^4-2114*q^32-15102*q^31*x+42608*q^30*x^2+207018*q^29*x^3-142941*q^28*x^4-2907*q^31-13352*q^30*x+41856*q^29*x^2+208068*q^28*x^3-125213*q^27*x^4-3416*q^30-10565*q^29*x+33238*q^28*x^2+195930*q^27*x^3-112080*q^26*x^4-3560*q^29-6931*q^28*x+19043*q^27*x^2+177092*q^26*x^3-102816*q^25*x^4-3270*q^28-2610*q^27*x+2120*q^26*x^2+157317*q^25*x^3-95805*q^24*x^4-2534*q^27+2230*q^26*x-14507*q^25*x^2+140837*q^24*x^3-89218*q^23*x^4-1437*q^26+7289*q^25*x-28568*q^24*x^2+128974*q^23*x^3-81563*q^22*x^4-157*q^25+12103*q^24*x-38679*q^23*x^2+121012*q^22*x^3-72093*q^21*x^4+1103*q^24+16169*q^23*x-44549*q^22*x^2+114531*q^21*x^3-60940*q^20*x^4+2198*q^23+19144*q^22*x-46475*q^21*x^2+107265*q^20*x^3-48917*q^19*x^4+3075*q^22+20941*q^21*x-45235*q^20*x^2+97409*q^19*x^3-37136*q^18*x^4+3732*q^21+21680*q^20*x-41646*q^19*x^2+84724*q^18*x^3-26618*q^17*x^4+4170*q^20+21601*q^19*x-36627*q^18*x^2+69819*q^17*x^3-18032*q^16*x^4+4400*q^19+20973*q^18*x-30819*q^17*x^2+54287*q^16*x^3-11596*q^15*x^4+4461*q^18+19985*q^17*x-24789*q^16*x^2+39586*q^15*x^3-7142*q^14*x^4+4404*q^17+18675*q^16*x-18941*q^15*x^2+27104*q^14*x^3-4275*q^13*x^4+4252*q^16+16979*q^15*x-13663*q^14*x^2+17437*q^13*x^3-2538*q^12*x^4+3989*q^15+14867*q^14*x-9178*q^13*x^2+10669*q^12*x^3-1525*q^11*x^4+3596*q^14+12424*q^13*x-5610*q^12*x^2+6294*q^11*x^3-933*q^10*x^4+3082*q^13+9829*q^12*x-2991*q^11*x^2+3684*q^10*x^3-570*q^9*x^4+2486*q^12+7298*q^11*x-1268*q^10*x^2+2203*q^9*x^3-333*q^8*x^4+1869*q^11+5037*q^10*x-286*q^9*x^2+1375*q^8*x^3-176*q^7*x^4+1300*q^10+3201*q^9*x+175*q^8*x^2+883*q^7*x^3-79*q^6*x^4+832*q^9+1855*q^8*x+312*q^7*x^2+559*q^6*x^3-28*q^5*x^4+484*q^8+967*q^7*x+284*q^6*x^2+332*q^5*x^3-7*q^4*x^4+248*q^7+442*q^6*x+193*q^5*x^2+176*q^4*x^3-q^3*x^4+106*q^6+169*q^5*x+107*q^4*x^2+79*q^3*x^3+35*q^5+50*q^4*x+48*q^3*x^2+28*q^2*x^3+8*q^4+10*q^3*x+18*q^2*x^2+7*q*x^3+q^3+q^2*x+5*q*x^2+x^3+x^2)/(q^4+1)/(q^4+2*q^2+1)/(q^2+2*q+1)/(q^3-q-1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
-N4(8,4,0,2)/q^15/x*(q^10*x-1)*(q^6*x-1)/(q^2+1)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q+1)
-N4(0,-2,-2,0)*(q^44*x^3+10*q^43*x^3+49*q^42*x^3-q^42*x^2+158*q^41*x^3-8*q^41*x^2+381*q^40*x^3-34*q^40*x^2+733*q^39*x^3-q^40*x-102*q^39*x^2+1169*q^38*x^3-4*q^39*x-242*q^38*x^2+1570*q^37*x^3-7*q^38*x-479*q^37*x^2+1758*q^36*x^3-7*q^37*x-820*q^36*x^2+1533*q^35*x^3-6*q^36*x-1236*q^35*x^2+721*q^34*x^3-18*q^35*x-1647*q^34*x^2-784*q^33*x^3-67*q^34*x-1925*q^33*x^2-2980*q^32*x^3-190*q^33*x-1906*q^32*x^2-5720*q^31*x^3-373*q^32*x-1437*q^31*x^2-8716*q^30*x^3-3*q^32-596*q^31*x-382*q^30*x^2-11583*q^29*x^3-4*q^31-776*q^30*x+1321*q^29*x^2-13920*q^28*x^3-10*q^30-848*q^29*x+3615*q^28*x^2-15392*q^27*x^3-12*q^29-710*q^28*x+6324*q^27*x^2-15799*q^26*x^3-25*q^28-366*q^27*x+9094*q^26*x^2-15110*q^25*x^3-34*q^27+211*q^26*x+11555*q^25*x^2-13465*q^24*x^3-59*q^26+892*q^25*x+13242*q^24*x^2-11148*q^23*x^3-68*q^25+1644*q^24*x+13950*q^23*x^2-8524*q^22*x^3-79*q^24+2299*q^23*x+13486*q^22*x^2-5954*q^21*x^3-58*q^23+2864*q^22*x+12046*q^21*x^2-3711*q^20*x^3-31*q^22+3166*q^21*x+9790*q^20*x^2-1948*q^19*x^3+21*q^21+3252*q^20*x+7202*q^19*x^2-708*q^18*x^3+61*q^20+3029*q^19*x+4589*q^18*x^2+49*q^17*x^3+111*q^19+2649*q^18*x+2375*q^17*x^2+417*q^16*x^3+145*q^18+2149*q^17*x+692*q^16*x^2+515*q^15*x^3+184*q^17+1697*q^16*x-359*q^15*x^2+465*q^14*x^3+208*q^16+1297*q^15*x-913*q^14*x^2+366*q^13*x^3+226*q^15+1014*q^14*x-1085*q^13*x^2+272*q^12*x^3+220*q^14+805*q^13*x-1039*q^12*x^2+197*q^11*x^3+208*q^13+683*q^12*x-877*q^11*x^2+137*q^10*x^3+190*q^12+599*q^11*x-686*q^10*x^2+87*q^9*x^3+177*q^11+537*q^10*x-505*q^9*x^2+47*q^8*x^3+167*q^10+461*q^9*x-352*q^8*x^2+20*q^7*x^3+156*q^9+377*q^8*x-230*q^7*x^2+6*q^6*x^3+137*q^8+290*q^7*x-135*q^6*x^2+q^5*x^3+112*q^7+206*q^6*x-67*q^5*x^2+85*q^6+136*q^5*x-26*q^4*x^2+59*q^5+82*q^4*x-7*q^3*x^2+38*q^4+44*q^3*x-q^2*x^2+22*q^3+19*q^2*x+11*q^2+6*q*x+4*q+x+1)/x^2/(q^4+1)/(q^3-q-1)/(q^2+2*q+1)/(q+1)/(q^6+q^4+q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/q^6
+N4(0,0,-4,0)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)*(q^10+q^8-1)/q^16/x/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q+1)
-N4(0,0,-2,-2)*(q^49*x^2+10*q^48*x^2+50*q^47*x^2-q^47*x+168*q^46*x^2-q^45*x^3-8*q^46*x+430*q^45*x^2-10*q^44*x^3-35*q^45*x+893*q^44*x^2-50*q^43*x^3-q^45-110*q^44*x+1561*q^43*x^2-164*q^42*x^3-4*q^44-276*q^43*x+2348*q^42*x^2-399*q^41*x^3-8*q^43-583*q^42*x+3074*q^41*x^2-772*q^40*x^3-11*q^42-1072*q^41*x+3497*q^40*x^2-1236*q^39*x^3-13*q^41-1751*q^40*x+3360*q^39*x^2-1669*q^38*x^3-25*q^40-2571*q^39*x+2421*q^38*x^2-1891*q^37*x^3-76*q^39-3416*q^38*x+474*q^37*x^2-1702*q^36*x^3-211*q^38-4083*q^37*x-2630*q^36*x^2-937*q^35*x^3-447*q^37-4294*q^36*x-6952*q^35*x^2+488*q^34*x^3-777*q^36-3729*q^35*x-12405*q^34*x^2+2560*q^33*x^3-1122*q^35-2094*q^34*x-18732*q^33*x^2+5178*q^32*x^3-1391*q^34+794*q^33*x-25531*q^32*x^2+8160*q^31*x^3-1473*q^33+4959*q^32*x-32373*q^31*x^2+11249*q^30*x^3-1316*q^32+10188*q^31*x-38899*q^30*x^2+14138*q^29*x^3-873*q^31+16073*q^30*x-44832*q^29*x^2+16517*q^28*x^3-160*q^30+22021*q^29*x-49908*q^28*x^2+18139*q^27*x^3+823*q^29+27475*q^28*x-53813*q^27*x^2+18879*q^26*x^3+2010*q^28+31927*q^27*x-56264*q^26*x^2+18762*q^25*x^3+3312*q^27+35150*q^26*x-57053*q^25*x^2+17925*q^24*x^3+4551*q^26+36971*q^25*x-56180*q^24*x^2+16536*q^23*x^3+5596*q^25+37474*q^24*x-53743*q^23*x^2+14740*q^22*x^3+6320*q^24+36701*q^23*x-50005*q^22*x^2+12665*q^21*x^3+6739*q^23+34977*q^22*x-45216*q^21*x^2+10454*q^20*x^3+6895*q^22+32511*q^21*x-39712*q^20*x^2+8278*q^19*x^3+6882*q^21+29671*q^20*x-33779*q^19*x^2+6306*q^18*x^3+6713*q^20+26564*q^19*x-27800*q^18*x^2+4637*q^17*x^3+6408*q^19+23352*q^18*x-22075*q^17*x^2+3274*q^16*x^3+5950*q^18+19984*q^17*x-16884*q^16*x^2+2179*q^15*x^3+5376*q^17+16563*q^16*x-12375*q^15*x^2+1337*q^14*x^3+4722*q^16+13162*q^15*x-8650*q^14*x^2+752*q^13*x^3+4043*q^15+10017*q^14*x-5711*q^13*x^2+405*q^12*x^3+3363*q^14+7273*q^13*x-3542*q^12*x^2+234*q^11*x^3+2697*q^13+5054*q^12*x-2073*q^11*x^2+155*q^10*x^3+2049*q^12+3341*q^11*x-1183*q^10*x^2+104*q^9*x^3+1447*q^11+2089*q^10*x-695*q^9*x^2+59*q^8*x^3+944*q^10+1228*q^9*x-437*q^8*x^2+25*q^7*x^3+582*q^9+696*q^8*x-283*q^7*x^2+7*q^6*x^3+363*q^8+407*q^7*x-170*q^6*x^2+q^5*x^3+242*q^7+262*q^6*x-85*q^5*x^2+172*q^6+179*q^5*x-32*q^4*x^2+119*q^5+114*q^4*x-8*q^3*x^2+74*q^4+61*q^3*x-q^2*x^2+38*q^3+25*q^2*x+16*q^2+7*q*x+5*q+x+1)/q^11/x^2/(q+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^2+1)/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)
-N4(0,0,0,0)*(q^53*x^3+13*q^52*x^3+82*q^51*x^3-q^51*x^2+336*q^50*x^3-11*q^50*x^2+1012*q^49*x^3-61*q^49*x^2+2400*q^48*x^3-q^49*x-229*q^48*x^2+4681*q^47*x^3-7*q^48*x-658*q^47*x^2+7729*q^46*x^3-22*q^47*x-1546*q^46*x^2+10989*q^45*x^3-41*q^46*x-3095*q^45*x^2+13488*q^44*x^3-52*q^45*x-5428*q^44*x^2+13960*q^43*x^3-65*q^44*x-8488*q^43*x^2+11037*q^42*x^3-152*q^43*x-11938*q^42*x^2+3481*q^41*x^3-467*q^42*x-15097*q^41*x^2-9526*q^40*x^3-1189*q^41*x-16960*q^40*x^2-28051*q^39*x^3-3*q^41-2384*q^40*x-16316*q^39*x^2-51174*q^38*x^3-13*q^40-3907*q^39*x-11915*q^38*x^2-77008*q^37*x^3-28*q^39-5413*q^38*x-2718*q^37*x^2-102997*q^36*x^3-44*q^38-6438*q^37*x+11777*q^36*x^2-126371*q^35*x^3-67*q^37-6501*q^36*x+31236*q^35*x^2-144634*q^34*x^3-111*q^36-5206*q^35*x+54330*q^34*x^2-155999*q^33*x^3-181*q^35-2356*q^34*x+78823*q^33*x^2-159684*q^32*x^3-261*q^34+1954*q^33*x+101937*q^32*x^2-156010*q^31*x^3-313*q^33+7352*q^32*x+120944*q^31*x^2-146293*q^30*x^3-297*q^32+13292*q^31*x+133724*q^30*x^2-132517*q^29*x^3-197*q^31+19115*q^30*x+139121*q^29*x^2-116834*q^28*x^3-28*q^30+24082*q^29*x+137061*q^28*x^2-101088*q^27*x^3+170*q^29+27469*q^28*x+128588*q^27*x^2-86570*q^26*x^3+354*q^28+28873*q^27*x+115655*q^26*x^2-73995*q^25*x^3+512*q^27+28371*q^26*x+100626*q^25*x^2-63550*q^24*x^3+659*q^26+26480*q^25*x+85673*q^24*x^2-54971*q^23*x^3+794*q^25+23824*q^24*x+72308*q^23*x^2-47684*q^22*x^3+888*q^24+20927*q^23*x+61273*q^22*x^2-41044*q^21*x^3+912*q^23+18139*q^22*x+52574*q^21*x^2-34607*q^20*x^3+866*q^22+15735*q^21*x+45846*q^20*x^2-28286*q^19*x^3+788*q^21+13840*q^20*x+40393*q^19*x^2-22274*q^18*x^3+725*q^20+12418*q^19*x+35537*q^18*x^2-16823*q^17*x^3+688*q^19+11217*q^18*x+30630*q^17*x^2-12106*q^16*x^3+653*q^18+10010*q^17*x+25495*q^16*x^2-8221*q^15*x^3+595*q^17+8649*q^16*x+20209*q^15*x^2-5226*q^14*x^3+505*q^16+7186*q^15*x+15169*q^14*x^2-3114*q^13*x^3+393*q^15+5693*q^14*x+10679*q^13*x^2-1776*q^12*x^3+282*q^14+4268*q^13*x+7032*q^12*x^2-1016*q^11*x^3+189*q^13+2992*q^12*x+4316*q^11*x^2-615*q^10*x^3+116*q^12+1961*q^11*x+2514*q^10*x^2-396*q^9*x^3+61*q^11+1223*q^10*x+1442*q^9*x^2-254*q^8*x^3+25*q^10+758*q^9*x+867*q^8*x^2-148*q^7*x^3+7*q^9+492*q^8*x+565*q^7*x^2-72*q^6*x^3+q^8+339*q^7*x+385*q^6*x^2-27*q^5*x^3+238*q^6*x+253*q^5*x^2-7*q^4*x^3+156*q^5*x+148*q^4*x^2-q^3*x^3+90*q^4*x+72*q^3*x^2+43*q^3*x+27*q^2*x^2+17*q^2*x+7*q*x^2+5*q*x+x^2+x)/(q^5+q^4+q+1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^2+1)^2/(q^3-q-1)/(q+1)^2/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/q^15/x^2
-N4(0,4,0,2)/q^11*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)/(q+1)/x
-N4(0,6,2,2)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-102*q^34*x+1178*q^33*x^2-4*q^34-242*q^33*x+1595*q^32*x^2-7*q^33-481*q^32*x+1810*q^31*x^2-7*q^32-830*q^31*x+1621*q^30*x^2-6*q^31-1266*q^30*x+847*q^29*x^2-18*q^30-1713*q^29*x-629*q^28*x^2-69*q^29-2040*q^28*x-2818*q^27*x^2-189*q^28-2076*q^27*x-5590*q^26*x^2-369*q^27-1653*q^26*x-8671*q^25*x^2-579*q^26-624*q^25*x-11684*q^24*x^2-752*q^25+1089*q^24*x-14226*q^23*x^2-807*q^24+3450*q^23*x-15952*q^22*x^2-666*q^23+6289*q^22*x-16644*q^21*x^2-301*q^22+9282*q^21*x-16244*q^20*x^2+269*q^21+12024*q^20*x-14861*q^19*x^2+958*q^20+14074*q^19*x-12752*q^18*x^2+1664*q^19+15144*q^18*x-10265*q^17*x^2+2279*q^18+15068*q^17*x-7754*q^16*x^2+2737*q^17+13938*q^16*x-5495*q^15*x^2+2957*q^16+11967*q^15*x-3646*q^14*x^2+2915*q^15+9548*q^14*x-2258*q^13*x^2+2618*q^14+7042*q^13*x-1310*q^12*x^2+2152*q^13+4808*q^12*x-733*q^11*x^2+1622*q^12+3035*q^11*x-425*q^10*x^2+1137*q^11+1795*q^10*x-274*q^9*x^2+755*q^10+1019*q^9*x-189*q^8*x^2+488*q^9+591*q^8*x-122*q^7*x^2+321*q^8+375*q^7*x-65*q^6*x^2+226*q^7+263*q^6*x-26*q^5*x^2+168*q^6+188*q^5*x-7*q^4*x^2+119*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/q^4/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q+1)/(q^2+2*q+1)/(q^6+q^4+q^2+1)^2/(q^3-q-1)/(q^2+1)/x
+N4(4,0,-4,-2)/q^8*(q^53*x^3+9*q^52*x^3+42*q^51*x^3-2*q^51*x^2+131*q^50*x^3-16*q^50*x^2+306*q^49*x^3-69*q^49*x^2+571*q^48*x^3-207*q^48*x^2+882*q^47*x^3+4*q^48*x-477*q^47*x^2+1140*q^46*x^3+23*q^47*x-890*q^46*x^2+1205*q^45*x^3+q^47+70*q^46*x-1382*q^45*x^2+934*q^44*x^3+3*q^46+160*q^45*x-1800*q^44*x^2+226*q^43*x^3+4*q^45+289*q^44*x-1930*q^43*x^2-946*q^42*x^3+6*q^44+428*q^43*x-1570*q^42*x^2-2523*q^41*x^3+10*q^43+516*q^42*x-595*q^41*x^2-4367*q^40*x^3+29*q^42+486*q^41*x+1011*q^40*x^2-6286*q^39*x^3+84*q^41+294*q^40*x+3174*q^39*x^2-8066*q^38*x^3+194*q^40-79*q^39*x+5764*q^38*x^2-9488*q^37*x^3+351*q^39-616*q^38*x+8606*q^37*x^2-10350*q^36*x^3+504*q^38-1285*q^37*x+11463*q^36*x^2-10524*q^35*x^3+577*q^37-2038*q^36*x+14009*q^35*x^2-10014*q^34*x^3+498*q^36-2845*q^35*x+15849*q^34*x^2-8947*q^33*x^3+258*q^35-3669*q^34*x+16578*q^33*x^2-7509*q^32*x^3-94*q^34-4445*q^33*x+15899*q^32*x^2-5891*q^31*x^3-469*q^33-5067*q^32*x+13675*q^31*x^2-4257*q^30*x^3-799*q^32-5403*q^31*x+9901*q^30*x^2-2725*q^29*x^3-1082*q^31-5351*q^30*x+4673*q^29*x^2-1374*q^28*x^3-1375*q^30-4840*q^29*x-1793*q^28*x^2-268*q^27*x^3-1708*q^29-3807*q^28*x-9103*q^27*x^2+544*q^26*x^3-2067*q^28-2116*q^27*x-16679*q^26*x^2+1049*q^25*x^3-2357*q^27+415*q^26*x-23798*q^25*x^2+1279*q^24*x^3-2473*q^26+3957*q^25*x-29695*q^24*x^2+1302*q^23*x^3-2325*q^25+8539*q^24*x-33718*q^23*x^2+1198*q^22*x^3-1873*q^24+13923*q^23*x-35475*q^22*x^2+1023*q^21*x^3-1092*q^23+19585*q^22*x-34893*q^21*x^2+797*q^20*x^3-10*q^22+24737*q^21*x-32208*q^20*x^2+540*q^19*x^3+1312*q^21+28645*q^20*x-27927*q^19*x^2+301*q^18*x^3+2730*q^20+30680*q^19*x-22732*q^18*x^2+131*q^17*x^3+4075*q^19+30624*q^18*x-17334*q^17*x^2+42*q^16*x^3+5107*q^18+28485*q^17*x-12352*q^16*x^2+9*q^15*x^3+5672*q^17+24731*q^16*x-8224*q^15*x^2+q^14*x^3+5664*q^16+19956*q^15*x-5138*q^14*x^2+5162*q^15+14969*q^14*x-3043*q^13*x^2+4314*q^14+10399*q^13*x-1745*q^12*x^2+3341*q^13+6735*q^12*x-1008*q^11*x^2+2413*q^12+4097*q^11*x-614*q^10*x^2+1649*q^11+2401*q^10*x-396*q^9*x^2+1088*q^10+1402*q^9*x-254*q^8*x^2+715*q^9+858*q^8*x-148*q^7*x^2+483*q^8+564*q^7*x-72*q^6*x^2+338*q^7+385*q^6*x-27*q^5*x^2+238*q^6+253*q^5*x-7*q^4*x^2+156*q^5+148*q^4*x-q^3*x^2+90*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/(q^2+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^4+2*q^2+1)/(q+1)^2/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/x
-N4(4,0,-4,0)/q^16/x*(q^6*x-1)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q+1)
-N4(4,0,-2,-2)*(q^61*x^4+q^61*x^3+9*q^60*x^4+7*q^60*x^3+43*q^59*x^4+23*q^59*x^3+143*q^58*x^4-q^59*x^2+49*q^58*x^3+361*q^57*x^4-8*q^58*x^2+71*q^57*x^3+721*q^56*x^4-31*q^57*x^2+60*q^56*x^3+1157*q^55*x^4-79*q^56*x^2-13*q^55*x^3+1467*q^54*x^4+q^56*x-148*q^55*x^2-152*q^54*x^3+1336*q^53*x^4+6*q^55*x-226*q^54*x^2-309*q^53*x^3+436*q^52*x^4+16*q^54*x-309*q^53*x^2-388*q^52*x^3-1426*q^51*x^4+31*q^53*x-444*q^52*x^2-294*q^51*x^3-4169*q^50*x^4+49*q^52*x-741*q^51*x^2-10*q^50*x^3-7364*q^49*x^4+3*q^52+73*q^51*x-1316*q^50*x^2+379*q^49*x^3-10268*q^48*x^4+11*q^51+121*q^50*x-2130*q^49*x^2+701*q^48*x^3-11964*q^47*x^4+28*q^50+224*q^49*x-2872*q^48*x^2+797*q^47*x^3-11575*q^46*x^4+49*q^49+396*q^48*x-2896*q^47*x^2+564*q^46*x^3-8517*q^45*x^4+61*q^48+603*q^47*x-1479*q^46*x^2+5*q^45*x^3-2735*q^44*x^4+48*q^47+734*q^46*x+1856*q^45*x^2-834*q^44*x^3+5150*q^43*x^4+11*q^46+627*q^45*x+6957*q^44*x^2-1975*q^43*x^3+13877*q^42*x^4-12*q^45+131*q^44*x+12970*q^43*x^2-3514*q^42*x^3+21782*q^41*x^4+44*q^44-806*q^43*x+18511*q^42*x^2-5585*q^41*x^3+27170*q^40*x^4+216*q^43-2090*q^42*x+22138*q^41*x^2-8044*q^40*x^3+28713*q^39*x^4+455*q^42-3457*q^41*x+22645*q^40*x^2-10520*q^39*x^3+25775*q^38*x^4+586*q^41-4603*q^40*x+19381*q^39*x^2-12264*q^38*x^3+18590*q^37*x^4+403*q^40-5210*q^39*x+12250*q^38*x^2-12630*q^37*x^3+8243*q^36*x^4-230*q^39-5113*q^38*x+1888*q^37*x^2-11047*q^36*x^3-3567*q^35*x^4-1194*q^38-4137*q^37*x-10318*q^36*x^2-7493*q^35*x^3-14931*q^34*x^4-2172*q^37-2287*q^36*x-22277*q^35*x^2-2207*q^34*x^3-24180*q^33*x^4-2713*q^36+475*q^35*x-31557*q^34*x^2+4059*q^33*x^3-30220*q^32*x^4-2566*q^35+3803*q^34*x-36188*q^33*x^2+10433*q^32*x^3-32666*q^31*x^4-1697*q^34+7231*q^33*x-35165*q^32*x^2+15667*q^31*x^3-31788*q^30*x^4-408*q^33+9804*q^32*x-28919*q^31*x^2+18674*q^30*x^3-28342*q^29*x^4+977*q^32+10782*q^31*x-18834*q^30*x^2+18592*q^29*x^3-23352*q^28*x^4+2124*q^31+9593*q^30*x-6874*q^29*x^2+15440*q^28*x^3-17868*q^27*x^4+2923*q^30+6597*q^29*x+5267*q^28*x^2+9867*q^27*x^3-12754*q^26*x^4+3259*q^29+2498*q^28*x+16210*q^27*x^2+3211*q^26*x^3-8546*q^25*x^4+3139*q^28-1486*q^27*x+25222*q^26*x^2-3266*q^25*x^3-5427*q^24*x^4+2490*q^27-4625*q^26*x+31874*q^25*x^2-8492*q^24*x^3-3309*q^23*x^4+1454*q^26-6415*q^25*x+36297*q^24*x^2-11981*q^23*x^3-1968*q^22*x^4+231*q^25-7169*q^24*x+38670*q^23*x^2-13550*q^22*x^3-1163*q^21*x^4-790*q^24-7217*q^23*x+39441*q^22*x^2-13389*q^21*x^3-697*q^20*x^4-1408*q^23-7195*q^22*x+38743*q^21*x^2-11875*q^20*x^3-428*q^19*x^4-1550*q^22-7323*q^21*x+36703*q^20*x^2-9583*q^19*x^3-262*q^18*x^4-1464*q^21-7847*q^20*x+33201*q^19*x^2-7100*q^18*x^3-149*q^17*x^4-1419*q^20-8584*q^19*x+28455*q^18*x^2-4886*q^17*x^3-72*q^16*x^4-1649*q^19-9359*q^18*x+22863*q^17*x^2-3168*q^16*x^3-27*q^15*x^4-2110*q^18-9726*q^17*x+17171*q^16*x^2-1965*q^15*x^3-7*q^14*x^4-2625*q^17-9438*q^16*x+12020*q^15*x^2-1184*q^14*x^3-q^13*x^4-2938*q^16-8361*q^15*x+7888*q^14*x^2-708*q^13*x^3-2932*q^15-6736*q^14*x+4882*q^13*x^2-436*q^12*x^3-2613*q^14-4905*q^13*x+2903*q^12*x^2-286*q^11*x^3-2112*q^13-3253*q^12*x+1706*q^11*x^2-194*q^10*x^3-1565*q^12-1973*q^11*x+1040*q^10*x^2-123*q^9*x^3-1077*q^11-1115*q^10*x+681*q^9*x^2-65*q^8*x^3-701*q^10-603*q^9*x+470*q^8*x^2-26*q^7*x^3-447*q^9-339*q^8*x+316*q^7*x^2-7*q^6*x^3-297*q^8-226*q^7*x+188*q^6*x^2-q^5*x^3-215*q^7-181*q^6*x+91*q^5*x^2-164*q^6-149*q^5*x+33*q^4*x^2-118*q^5-106*q^4*x+8*q^3*x^2-74*q^4-60*q^3*x+q^2*x^2-38*q^3-25*q^2*x-16*q^2-7*q*x-5*q-x-1)/q^11/(q^5+q^4+2*q^3+2*q^2+q+1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^4+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^3-q-1)/x^2
-N4(4,0,-2,0)*(q^50*x^4+10*q^49*x^4+51*q^48*x^4-q^48*x^3+178*q^47*x^4-8*q^47*x^3+479*q^46*x^4-36*q^46*x^3+1051*q^45*x^4-q^46*x^2-119*q^45*x^3+1940*q^44*x^4-4*q^45*x^2-314*q^44*x^3+3063*q^43*x^4-9*q^44*x^2-700*q^43*x^3+4157*q^42*x^4-14*q^43*x^2-1370*q^42*x^3+4788*q^41*x^4-16*q^42*x^2-2403*q^41*x^3+4424*q^40*x^4-19*q^41*x^2-3829*q^40*x^3+2548*q^39*x^4-40*q^40*x^2-5570*q^39*x^3-1207*q^38*x^4+q^40*x-108*q^39*x^2-7358*q^38*x^3-6938*q^37*x^4+4*q^39*x-208*q^38*x^2-8691*q^37*x^3-14386*q^36*x^4+9*q^38*x-297*q^37*x^2-8822*q^36*x^3-22904*q^35*x^4+14*q^37*x-207*q^36*x^2-6908*q^35*x^3-31534*q^34*x^4+14*q^36*x+232*q^35*x^2-2159*q^34*x^3-39179*q^33*x^4+23*q^35*x+1183*q^34*x^2+5927*q^33*x^3-44824*q^32*x^4+69*q^34*x+2634*q^33*x^2+17310*q^32*x^3-47729*q^31*x^4+219*q^33*x+4406*q^32*x^2+31341*q^31*x^3-47576*q^30*x^4+503*q^32*x+6029*q^31*x^2+46655*q^30*x^3-44525*q^29*x^4+961*q^31*x+6921*q^30*x^2+61543*q^29*x^3-39164*q^28*x^4+1485*q^30*x+6379*q^29*x^2+73995*q^28*x^3-32369*q^27*x^4+3*q^30+1951*q^29*x+3911*q^28*x^2+82484*q^27*x^3-25107*q^26*x^4+4*q^29+2129*q^28*x-812*q^27*x^2+85855*q^26*x^3-18243*q^25*x^4+7*q^28+1869*q^27*x-7510*q^26*x^2+83984*q^25*x^3-12382*q^24*x^4+8*q^27+1019*q^26*x-15643*q^25*x^2+77292*q^24*x^3-7815*q^23*x^4+18*q^26-364*q^25*x-24020*q^24*x^2+67128*q^23*x^3-4565*q^22*x^4+26*q^25-2202*q^24*x-31492*q^23*x^2+54988*q^22*x^3-2473*q^21*x^4+41*q^24-4185*q^23*x-36694*q^22*x^2+42569*q^21*x^3-1274*q^20*x^4+42*q^23-6085*q^22*x-38968*q^21*x^2+31098*q^20*x^3-671*q^19*x^4+38*q^22-7553*q^21*x-37933*q^20*x^2+21461*q^19*x^3-397*q^18*x^4+16*q^21-8476*q^20*x-34132*q^19*x^2+13962*q^18*x^3-256*q^17*x^4-7*q^20-8644*q^19*x-28266*q^18*x^2+8556*q^17*x^3-149*q^16*x^4-37*q^19-8146*q^18*x-21577*q^17*x^2+4930*q^16*x^3-62*q^15*x^4-54*q^18-7055*q^17*x-15044*q^16*x^2+2689*q^15*x^3-11*q^14*x^4-74*q^17-5680*q^16*x-9584*q^15*x^2+1415*q^14*x^3+5*q^13*x^4-91*q^16-4252*q^15*x-5514*q^14*x^2+746*q^13*x^3+4*q^12*x^4-110*q^15-3018*q^14*x-2877*q^13*x^2+417*q^12*x^3+q^11*x^4-117*q^14-2052*q^13*x-1362*q^12*x^2+248*q^11*x^3-116*q^13-1393*q^12*x-611*q^11*x^2+138*q^10*x^3-103*q^12-985*q^11*x-291*q^10*x^2+57*q^9*x^3-92*q^11-752*q^10*x-176*q^9*x^2+10*q^8*x^3-87*q^10-598*q^9*x-123*q^8*x^2-5*q^7*x^3-85*q^9-467*q^8*x-69*q^7*x^2-4*q^6*x^3-80*q^8-337*q^7*x-19*q^6*x^2-q^5*x^3-71*q^7-217*q^6*x+8*q^5*x^2-57*q^6-130*q^5*x+11*q^4*x^2-41*q^5-74*q^4*x+5*q^3*x^2-28*q^4-40*q^3*x+q^2*x^2-18*q^3-18*q^2*x-10*q^2-6*q*x-4*q-x-1)/q^14/(q^4+1)/(q^4+2*q^2+1)/(q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/(q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/x^2
+N4(4,2,-2,0)*(q^47*x^3+10*q^46*x^3+51*q^45*x^3-q^45*x^2+178*q^44*x^3-8*q^44*x^2+480*q^43*x^3-36*q^43*x^2+1061*q^42*x^3-q^43*x-119*q^42*x^2+1989*q^41*x^3-4*q^42*x-314*q^41*x^2+3221*q^40*x^3-9*q^41*x-699*q^40*x^2+4538*q^39*x^3-14*q^40*x-1357*q^39*x^2+5523*q^38*x^3-18*q^39*x-2342*q^38*x^2+5602*q^37*x^3-30*q^38*x-3646*q^37*x^2+4143*q^36*x^3-79*q^37*x-5157*q^36*x^2+603*q^35*x^3-220*q^36*x-6616*q^35*x^2-5317*q^34*x^3-485*q^35*x-7604*q^34*x^2-13539*q^33*x^3+q^35-900*q^34*x-7528*q^33*x^2-23533*q^32*x^3+3*q^34-1364*q^33*x-5737*q^32*x^2-34352*q^31*x^3+q^33-1731*q^32*x-1624*q^31*x^2-44769*q^30*x^3-2*q^32-1749*q^31*x+5169*q^30*x^2-53495*q^29*x^3-6*q^31-1235*q^30*x+14567*q^29*x^2-59413*q^28*x^3+12*q^30-58*q^29*x+26026*q^28*x^2-61802*q^27*x^3+67*q^29+1671*q^28*x+38421*q^27*x^2-60477*q^26*x^3+192*q^28+3746*q^27*x+50387*q^26*x^2-55808*q^25*x^3+358*q^27+5728*q^26*x+60270*q^25*x^2-48613*q^24*x^3+549*q^26+7220*q^25*x+66861*q^24*x^2-39968*q^23*x^3+693*q^25+7717*q^24*x+69183*q^23*x^2-30995*q^22*x^3+736*q^24+7022*q^23*x+67223*q^22*x^2-22647*q^21*x^3+596*q^23+4983*q^22*x+61331*q^21*x^2-15569*q^20*x^3+253*q^22+1937*q^21*x+52715*q^20*x^2-10060*q^19*x^3-301*q^21-1703*q^20*x+42594*q^19*x^2-6119*q^18*x^3-974*q^20-5199*q^19*x+32446*q^18*x^2-3532*q^17*x^3-1672*q^19-8020*q^18*x+23254*q^17*x^2-1981*q^16*x^3-2271*q^18-9670*q^17*x+15755*q^16*x^2-1130*q^15*x^3-2709*q^17-10064*q^16*x+10104*q^15*x^2-681*q^14*x^3-2906*q^16-9271*q^15*x+6187*q^14*x^2-423*q^13*x^3-2857*q^15-7684*q^14*x+3649*q^13*x^2-251*q^12*x^3-2567*q^14-5723*q^13*x+2121*q^12*x^2-133*q^11*x^3-2116*q^13-3851*q^12*x+1250*q^11*x^2-60*q^10*x^3-1596*q^12-2333*q^11*x+763*q^10*x^2-22*q^9*x^3-1108*q^11-1295*q^10*x+482*q^9*x^2-6*q^8*x^3-713*q^10-690*q^9*x+303*q^8*x^2-q^7*x^3-438*q^9-391*q^8*x+176*q^7*x^2-275*q^8-264*q^7*x+86*q^6*x^2-191*q^7-207*q^6*x+32*q^5*x^2-146*q^6-165*q^5*x+8*q^4*x^2-108*q^5-115*q^4*x+q^3*x^2-70*q^4-64*q^3*x-37*q^3-26*q^2*x-16*q^2-7*q*x-5*q-x-1)/(q^4+1)/(q^4+2*q^2+1)/(q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/(q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/q^11/x
+N4(4,4,0,2)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)*(q^4*x+1)/x/(q+1)/(q^2+1)/(q^3+q^2+q+1)/(q^9-q^6-q^4-q^2-q-1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/q^15
+N4(4,4,2,-2)/q^7*(q^47*x^3+8*q^46*x^3+33*q^45*x^3-q^45*x^2+94*q^44*x^3-4*q^44*x^2+210*q^43*x^3-13*q^43*x^2+386*q^42*x^3-40*q^42*x^2+600*q^41*x^3-108*q^41*x^2+786*q^40*x^3-q^41*x-243*q^40*x^2+835*q^39*x^3-10*q^40*x-463*q^39*x^2+620*q^38*x^3-q^40-43*q^39*x-755*q^38*x^2+47*q^37*x^3-3*q^39-109*q^38*x-1049*q^37*x^2-896*q^36*x^3-5*q^38-212*q^37*x-1230*q^36*x^2-2122*q^35*x^3-6*q^37-317*q^36*x-1152*q^35*x^2-3468*q^34*x^3-3*q^36-390*q^35*x-705*q^34*x^2-4751*q^33*x^3+3*q^35-372*q^34*x+162*q^33*x^2-5799*q^32*x^3+9*q^34-243*q^33*x+1389*q^32*x^2-6449*q^31*x^3+16*q^33+24*q^32*x+2884*q^31*x^2-6550*q^30*x^3+17*q^32+401*q^31*x+4425*q^30*x^2-6012*q^29*x^3+15*q^31+880*q^30*x+5821*q^29*x^2-4885*q^28*x^3+3*q^30+1348*q^29*x+6748*q^28*x^2-3390*q^27*x^3-11*q^29+1715*q^28*x+6983*q^27*x^2-1849*q^26*x^3-30*q^28+1801*q^27*x+6350*q^26*x^2-564*q^25*x^3-43*q^27+1588*q^26*x+4966*q^25*x^2+275*q^24*x^3-60*q^26+1041*q^25*x+3101*q^24*x^2+602*q^23*x^3-72*q^25+334*q^24*x+1195*q^23*x^2+444*q^22*x^3-90*q^24-433*q^23*x-392*q^22*x^2-113*q^21*x^3-90*q^23-1060*q^22*x-1344*q^21*x^2-928*q^20*x^3-82*q^22-1473*q^21*x-1571*q^20*x^2-1814*q^19*x^3-33*q^21-1533*q^20*x-1051*q^19*x^2-2576*q^18*x^3+28*q^20-1238*q^19*x+15*q^18*x^2-3060*q^17*x^3+107*q^19-581*q^18*x+1388*q^17*x^2-3193*q^16*x^3+159*q^18+248*q^17*x+2721*q^16*x^2-2994*q^15*x^3+200*q^17+1095*q^16*x+3748*q^15*x^2-2554*q^14*x^3+202*q^16+1726*q^15*x+4291*q^14*x^2-1994*q^13*x^3+182*q^15+2073*q^14*x+4321*q^13*x^2-1425*q^12*x^3+119*q^14+2085*q^13*x+3920*q^12*x^2-924*q^11*x^3+42*q^13+1849*q^12*x+3232*q^11*x^2-533*q^10*x^3-61*q^12+1455*q^11*x+2430*q^10*x^2-265*q^9*x^3-154*q^11+1027*q^10*x+1664*q^9*x^2-109*q^8*x^3-237*q^10+646*q^9*x+1032*q^8*x^2-35*q^7*x^3-272*q^9+356*q^8*x+571*q^7*x^2-8*q^6*x^3-271*q^8+167*q^7*x+274*q^6*x^2-q^5*x^3-231*q^7+60*q^6*x+110*q^5*x^2-181*q^6+15*q^5*x+35*q^4*x^2-125*q^5+q^4*x+8*q^3*x^2-78*q^4+q^2*x^2-40*q^3-17*q^2-5*q-1)/(q^4+2*q^2+1)/(q^2+2*q+1)/(q+1)/(q^4+1)^2/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
-N3(4,-2,-2,-2)*(q^33*x^4+2*q^32*x^4+2*q^31*x^4+q^31*x^3+q^30*x^4+2*q^30*x^3+3*q^29*x^3+4*q^28*x^3-q^27*x^4+q^28*x^2+3*q^27*x^3-4*q^26*x^4+q^27*x^2+q^26*x^3-8*q^25*x^4-4*q^25*x^3-10*q^24*x^4+q^26*x-2*q^25*x^2-8*q^24*x^3-10*q^23*x^4+q^25*x-4*q^24*x^2-11*q^23*x^3-9*q^22*x^4-6*q^23*x^2-16*q^22*x^3-8*q^21*x^4-q^23*x-7*q^22*x^2-19*q^21*x^3-8*q^20*x^4-4*q^22*x-7*q^21*x^2-20*q^20*x^3-7*q^19*x^4-4*q^21*x-10*q^20*x^2-17*q^19*x^3-4*q^18*x^4-6*q^20*x-6*q^19*x^2-15*q^18*x^3-q^17*x^4-q^20-4*q^19*x-2*q^18*x^2-10*q^17*x^3-q^19-4*q^18*x+7*q^17*x^2-6*q^16*x^3+q^18+q^17*x+12*q^16*x^2-4*q^15*x^3+2*q^17+q^16*x+19*q^15*x^2-3*q^14*x^3+2*q^16+q^15*x+22*q^14*x^2-q^13*x^3+q^15+3*q^14*x+26*q^13*x^2+2*q^14+6*q^13*x+29*q^12*x^2+2*q^13+8*q^12*x+29*q^11*x^2+6*q^12+6*q^11*x+24*q^10*x^2+5*q^11+5*q^10*x+19*q^9*x^2+5*q^10-2*q^9*x+17*q^8*x^2+2*q^9-3*q^8*x+15*q^7*x^2+2*q^8-4*q^7*x+12*q^6*x^2-2*q^6*x+8*q^5*x^2+q^6-6*q^5*x+4*q^4*x^2-8*q^4*x+q^3*x^2-2*q^4-9*q^3*x-3*q^3-7*q^2*x-3*q^2-4*q*x-2*q-x-1)/x^3/q^5/(q^5+q^4+q+1)/(q^4+2*q^2+1)/(q^4+1)/(q^3-q-1)
+N3(4,0,-2,-2)*(q^27*x^2+2*q^26*x^2-q^25*x^3+3*q^25*x^2-3*q^24*x^3+3*q^24*x^2-3*q^23*x^3+2*q^23*x^2-q^22*x^3+q^22*x^2+q^21*x^3+q^21*x^2+2*q^20*x^3+q^22-q^20*x^2+3*q^19*x^3+q^21+q^20*x-5*q^19*x^2+5*q^18*x^3-q^19*x-8*q^18*x^2+8*q^17*x^3-q^19-2*q^18*x-13*q^17*x^2+11*q^16*x^3-4*q^18-3*q^17*x-16*q^16*x^2+11*q^15*x^3-4*q^17-4*q^16*x-21*q^15*x^2+9*q^14*x^3-4*q^16-4*q^15*x-23*q^14*x^2+7*q^13*x^3-2*q^15-5*q^14*x-27*q^13*x^2+6*q^12*x^3-4*q^14-3*q^13*x-28*q^12*x^2+5*q^11*x^3-3*q^13-3*q^12*x-28*q^11*x^2+3*q^10*x^3-4*q^12+2*q^11*x-25*q^10*x^2+q^9*x^3-2*q^11+3*q^10*x-21*q^9*x^2+8*q^9*x-16*q^8*x^2+2*q^9+8*q^8*x-11*q^7*x^2+2*q^8+11*q^7*x-7*q^6*x^2+2*q^7+11*q^6*x-5*q^5*x^2+2*q^6+12*q^5*x-3*q^4*x^2+2*q^5+10*q^4*x-q^3*x^2+3*q^4+9*q^3*x+3*q^3+7*q^2*x+3*q^2+4*q*x+2*q+x+1)/q^3/x^2/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^4+1)/(q^3-q-1)/(q^2+1)
+N3(4,2,-4,0)*(q^48*x^2+12*q^47*x^2+70*q^46*x^2-q^46*x+266*q^45*x^2-10*q^45*x+746*q^44*x^2-51*q^44*x+1655*q^43*x^2-q^44-178*q^43*x+3029*q^42*x^2-6*q^43-480*q^42*x+4687*q^41*x^2-16*q^42-1067*q^41*x+6188*q^40*x^2-25*q^41-2033*q^40*x+6886*q^39*x^2-27*q^40-3405*q^39*x+6067*q^38*x^2-37*q^39-5078*q^38*x+3116*q^37*x^2-112*q^38-6762*q^37*x-2336*q^36*x^2-349*q^37-7981*q^36*x-10296*q^35*x^2-825*q^36-8137*q^35*x-20339*q^34*x^2-1519*q^35-6619*q^34*x-31628*q^33*x^2-2287*q^34-2917*q^33*x-43049*q^32*x^2-2884*q^33+3240*q^32*x-53431*q^31*x^2-3023*q^32+11751*q^31*x-61782*q^30*x^2-2480*q^31+22061*q^30*x-67455*q^29*x^2-1196*q^30+33181*q^29*x-70212*q^28*x^2+720*q^29+43824*q^28*x-70207*q^27*x^2+2997*q^28+52729*q^27*x-67904*q^26*x^2+5337*q^27+58965*q^26*x-63933*q^25*x^2+7476*q^26+62123*q^25*x-58904*q^24*x^2+9227*q^25+62346*q^24*x-53260*q^23*x^2+10423*q^24+60184*q^23*x-47241*q^22*x^2+10986*q^23+56415*q^22*x-40977*q^21*x^2+10943*q^22+51749*q^21*x-34607*q^20*x^2+10474*q^21+46779*q^20*x-28327*q^19*x^2+9795*q^20+41725*q^19*x-22363*q^18*x^2+9106*q^19+36652*q^18*x-16922*q^17*x^2+8432*q^18+31406*q^17*x-12174*q^16*x^2+7742*q^17+26017*q^16*x-8251*q^15*x^2+6937*q^16+20561*q^15*x-5234*q^14*x^2+6002*q^15+15386*q^14*x-3115*q^13*x^2+4933*q^14+10787*q^13*x-1776*q^12*x^2+3813*q^13+7071*q^12*x-1016*q^11*x^2+2746*q^12+4325*q^11*x-615*q^10*x^2+1849*q^11+2515*q^10*x-396*q^9*x^2+1184*q^10+1442*q^9*x-254*q^8*x^2+749*q^9+867*q^8*x-148*q^7*x^2+491*q^8+565*q^7*x-72*q^6*x^2+339*q^7+385*q^6*x-27*q^5*x^2+238*q^6+253*q^5*x-7*q^4*x^2+156*q^5+148*q^4*x-q^3*x^2+90*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/q^3/(q^2+1)/(q+1)/(q^7-q^5-q^4+q^3-q-1)
+N3(4,2,-2,-2)*(q^21*x^2+3*q^20*x^2+3*q^19*x^2+q^18*x^2-q^18*x-q^17*x^2+q^18-3*q^17*x-2*q^16*x^2+q^17-4*q^16*x-3*q^15*x^2-3*q^15*x-5*q^14*x^2-q^15-3*q^14*x-8*q^13*x^2-q^14-q^13*x-11*q^12*x^2-q^13-11*q^11*x^2-q^12+5*q^11*x-9*q^10*x^2-q^11+8*q^10*x-7*q^9*x^2-q^10+13*q^9*x-6*q^8*x^2-q^9+15*q^8*x-5*q^7*x^2-q^8+15*q^7*x-3*q^6*x^2-q^7+13*q^6*x-q^5*x^2-q^6+11*q^5*x-q^5+8*q^4*x-q^4+4*q^3*x-q^3+q^2*x-2*q^2-2*q-1)*q/x/(q^2+1)^2/(q+1)/(q^4+1)^2/(q^3-q-1)
-N4(-4,-4,-4,-2)*(q^53*x^3+10*q^52*x^3+52*q^51*x^3-q^51*x^2+188*q^50*x^3-8*q^50*x^2+530*q^49*x^3-37*q^49*x^2+1229*q^48*x^3-q^49*x-126*q^48*x^2+2420*q^47*x^3-4*q^48*x-345*q^47*x^2+4126*q^46*x^3-10*q^47*x-793*q^46*x^2+6159*q^45*x^3-19*q^46*x-1576*q^45*x^2+8063*q^44*x^3-30*q^45*x-2763*q^44*x^2+9126*q^43*x^3-55*q^44*x-4346*q^43*x^2+8471*q^42*x^3-136*q^43*x-6213*q^42*x^2+5228*q^41*x^3-q^43-363*q^42*x-8114*q^41*x^2-1275*q^40*x^3-4*q^42-837*q^41*x-9662*q^40*x^2-11343*q^39*x^3-7*q^41-1662*q^40*x-10292*q^39*x^2-24806*q^38*x^3-7*q^40-2791*q^39*x-9334*q^38*x^2-40984*q^37*x^3-4*q^39-4079*q^38*x-6052*q^37*x^2-58732*q^36*x^3-9*q^38-5158*q^37*x+160*q^36*x^2-76583*q^35*x^3-51*q^37-5642*q^36*x+9570*q^35*x^2-92952*q^34*x^3-163*q^36-5078*q^35*x+21967*q^34*x^2-106394*q^33*x^3-341*q^35-3221*q^34*x+36519*q^33*x^2-115817*q^32*x^3-520*q^34+42*q^33*x+52065*q^32*x^2-120591*q^31*x^3-599*q^33+4455*q^32*x+67046*q^31*x^2-120522*q^30*x^3-494*q^32+9690*q^31*x+80147*q^30*x^2-115807*q^29*x^3-198*q^31+15156*q^30*x+89957*q^29*x^2-107006*q^28*x^3+212*q^30+20355*q^29*x+95842*q^28*x^2-94966*q^27*x^3+622*q^29+24617*q^28*x+97200*q^27*x^2-80707*q^26*x^3+948*q^28+27588*q^27*x+94423*q^26*x^2-65322*q^25*x^3+1175*q^27+28976*q^26*x+87820*q^25*x^2-49894*q^24*x^3+1340*q^26+28964*q^25*x+78478*q^24*x^2-35393*q^23*x^3+1468*q^25+27751*q^24*x+67014*q^23*x^2-22623*q^22*x^3+1528*q^24+25763*q^23*x+54530*q^22*x^2-12181*q^21*x^3+1480*q^23+23210*q^22*x+41679*q^21*x^2-4391*q^20*x^3+1338*q^22+20323*q^21*x+29416*q^20*x^2+758*q^19*x^3+1174*q^21+17152*q^20*x+18345*q^19*x^2+3584*q^18*x^3+1066*q^20+13787*q^19*x+9210*q^18*x^2+4616*q^17*x^3+1038*q^19+10322*q^18*x+2365*q^17*x^2+4462*q^16*x^3+1036*q^18+6996*q^17*x-2058*q^16*x^2+3667*q^15*x^3+979*q^17+4092*q^16*x-4311*q^15*x^2+2640*q^14*x^3+826*q^16+1818*q^15*x-4877*q^14*x^2+1666*q^13*x^3+595*q^15+296*q^14*x-4356*q^13*x^2+929*q^12*x^3+347*q^14-510*q^13*x-3333*q^12*x^2+492*q^11*x^3+155*q^13-737*q^12*x-2219*q^11*x^2+296*q^10*x^3+58*q^12-613*q^11*x-1295*q^10*x^2+222*q^9*x^3+39*q^11-356*q^10*x-676*q^9*x^2+175*q^8*x^3+54*q^10-151*q^9*x-362*q^8*x^2+120*q^7*x^3+65*q^9-67*q^8*x-248*q^7*x^2+65*q^6*x^3+57*q^8-76*q^7*x-211*q^6*x^2+26*q^5*x^3+37*q^7-102*q^6*x-174*q^5*x^2+7*q^4*x^3+18*q^6-100*q^5*x-120*q^4*x^2+q^3*x^3+6*q^5-71*q^4*x-65*q^3*x^2+q^4-38*q^3*x-26*q^2*x^2-16*q^2*x-7*q*x^2-5*q*x-x^2-x)/x^3/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^2+1)^2/(q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/q^14
-N4(-4,-4,-2,-2)/q^9*(q^42*x^3+7*q^41*x^3+24*q^40*x^3+55*q^39*x^3-q^39*x^2+93*q^38*x^3-6*q^38*x^2+119*q^37*x^3-18*q^37*x^2+110*q^36*x^3-39*q^36*x^2+48*q^35*x^3-68*q^35*x^2-72*q^34*x^3-3*q^35*x-102*q^34*x^2-235*q^33*x^3-13*q^34*x-131*q^33*x^2-412*q^32*x^3-29*q^33*x-138*q^32*x^2-573*q^31*x^3-45*q^32*x-94*q^31*x^2-689*q^30*x^3-53*q^31*x+6*q^30*x^2-730*q^29*x^3-41*q^30*x+163*q^29*x^2-668*q^28*x^3-2*q^30-4*q^29*x+355*q^28*x^2-491*q^27*x^3-6*q^29+49*q^28*x+546*q^27*x^2-224*q^26*x^3-9*q^28+102*q^27*x+705*q^26*x^2+74*q^25*x^3-7*q^27+140*q^26*x+778*q^25*x^2+340*q^24*x^3+2*q^26+161*q^25*x+751*q^24*x^2+530*q^23*x^3+14*q^25+165*q^24*x+597*q^23*x^2+625*q^22*x^3+24*q^24+147*q^23*x+355*q^22*x^2+632*q^21*x^3+29*q^23+102*q^22*x+50*q^21*x^2+572*q^20*x^3+29*q^22+37*q^21*x-238*q^20*x^2+467*q^19*x^3+24*q^21-35*q^20*x-463*q^19*x^2+344*q^18*x^3+15*q^20-99*q^19*x-586*q^18*x^2+235*q^17*x^3+2*q^19-135*q^18*x-630*q^17*x^2+165*q^16*x^3-18*q^18-138*q^17*x-598*q^16*x^2+142*q^15*x^3-41*q^17-121*q^16*x-538*q^15*x^2+155*q^14*x^3-56*q^16-100*q^15*x-457*q^14*x^2+180*q^13*x^3-57*q^15-77*q^14*x-408*q^13*x^2+193*q^12*x^3-47*q^14-50*q^13*x-368*q^12*x^2+184*q^11*x^3-31*q^13-27*q^12*x-355*q^11*x^2+159*q^10*x^3-10*q^12-18*q^11*x-339*q^10*x^2+127*q^9*x^3+13*q^11-19*q^10*x-317*q^9*x^2+91*q^8*x^3+32*q^10-19*q^9*x-272*q^8*x^2+54*q^7*x^3+44*q^9-16*q^8*x-212*q^7*x^2+24*q^6*x^3+50*q^8-13*q^7*x-151*q^6*x^2+7*q^5*x^3+51*q^7-11*q^6*x-98*q^5*x^2+q^4*x^3+45*q^6-8*q^5*x-55*q^4*x^2+34*q^5-4*q^4*x-24*q^3*x^2+23*q^4-q^3*x-7*q^2*x^2+15*q^3-q*x^2+9*q^2+4*q+1)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^3+q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^4
-N4(-4,-4,0,-2)*(q^34*x^2+3*q^33*x^2+10*q^32*x^2+22*q^31*x^2-q^31*x+37*q^30*x^2-3*q^30*x+46*q^29*x^2-9*q^29*x+43*q^28*x^2-q^29-22*q^28*x+26*q^27*x^2-34*q^27*x-5*q^26*x^2-3*q^27-49*q^26*x-51*q^25*x^2-q^26-53*q^25*x-113*q^24*x^2-13*q^25-61*q^24*x-180*q^23*x^2-12*q^24-44*q^23*x-243*q^22*x^2-24*q^23-16*q^22*x-292*q^21*x^2-10*q^22+49*q^21*x-318*q^20*x^2-16*q^21+115*q^20*x-315*q^19*x^2+12*q^20+197*q^19*x-285*q^18*x^2+11*q^19+265*q^18*x-235*q^17*x^2+42*q^18+322*q^17*x-176*q^16*x^2+38*q^17+343*q^16*x-118*q^15*x^2+68*q^16+337*q^15*x-67*q^14*x^2+55*q^15+293*q^14*x-24*q^13*x^2+69*q^14+229*q^13*x+5*q^12*x^2+38*q^13+148*q^12*x+18*q^11*x^2+43*q^12+80*q^11*x+17*q^10*x^2+14*q^11+22*q^10*x+11*q^9*x^2+18*q^10-11*q^9*x+7*q^8*x^2-8*q^9-29*q^8*x+4*q^7*x^2+q^8-28*q^7*x+q^6*x^2-9*q^7-20*q^6*x-2*q^5*x^2+3*q^6-11*q^5*x-2*q^4*x^2-3*q^5-5*q^4*x-q^3*x^2+3*q^4-q^3*x+2*q^2*x+3*q^2+2*q*x+q+x+1)/q^4/x^3/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^6+q^4+q^2+1)
-N4(-4,-2,-2,-2)*(q^25*x^2+2*q^24*x^2-5*q^22*x^2-10*q^21*x^2+q^21*x-12*q^20*x^2+4*q^20*x-11*q^19*x^2+9*q^19*x-7*q^18*x^2+11*q^18*x-q^17*x^2+15*q^17*x+6*q^16*x^2+q^17+14*q^16*x+16*q^15*x^2+2*q^16+13*q^15*x+30*q^14*x^2+4*q^15+2*q^14*x+45*q^13*x^2+5*q^14-8*q^13*x+55*q^12*x^2+3*q^13-25*q^12*x+58*q^11*x^2-42*q^11*x+55*q^10*x^2-q^11-60*q^10*x+48*q^9*x^2-q^10-72*q^9*x+40*q^8*x^2-4*q^9-77*q^8*x+32*q^7*x^2-7*q^8-75*q^7*x+23*q^6*x^2-8*q^7-66*q^6*x+13*q^5*x^2-7*q^6-52*q^5*x+5*q^4*x^2-6*q^5-37*q^4*x+q^3*x^2-5*q^4-24*q^3*x-3*q^3-13*q^2*x-q^2-5*q*x-x)/(q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^6+q^4+q^2+1)/(q+1)/x^3/q^6
+N4(-4,0,0,-2)/q^5*(q^29*x^2+3*q^28*x^2+2*q^27*x^2-8*q^26*x^2-28*q^25*x^2+q^25*x-52*q^24*x^2+7*q^24*x-71*q^23*x^2-q^24+23*q^23*x-76*q^22*x^2+48*q^22*x-61*q^21*x^2-q^22+74*q^21*x-24*q^20*x^2+4*q^21+97*q^20*x+35*q^19*x^2+3*q^20+103*q^19*x+117*q^18*x^2+10*q^19+95*q^18*x+216*q^17*x^2+12*q^18+52*q^17*x+317*q^16*x^2+19*q^17-20*q^16*x+404*q^15*x^2+17*q^16-133*q^15*x+463*q^14*x^2+13*q^15-258*q^14*x+483*q^13*x^2+4*q^14-392*q^13*x+462*q^12*x^2-10*q^13-504*q^12*x+410*q^11*x^2-20*q^12-592*q^11*x+339*q^10*x^2-34*q^11-623*q^10*x+260*q^9*x^2-41*q^10-602*q^9*x+183*q^8*x^2-49*q^9-525*q^8*x+115*q^7*x^2-46*q^8-423*q^7*x+61*q^6*x^2-43*q^7-309*q^6*x+25*q^5*x^2-33*q^6-206*q^5*x+7*q^4*x^2-24*q^5-122*q^4*x+q^3*x^2-13*q^4-62*q^3*x-6*q^3-25*q^2*x-q^2-7*q*x-x)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^3+q^2+q+1)/(q^4+1)/(q^3-q-1)/x^3
-N4(0,-2,-4,0)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/x/(q+1)^2/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/q^8
-N4(0,0,0,-2)*(q^45*x^3+6*q^44*x^3-q^44*x^2+20*q^43*x^3-4*q^43*x^2+44*q^42*x^3-9*q^42*x^2+70*q^41*x^3-17*q^41*x^2+83*q^40*x^3+q^41*x-29*q^40*x^2+78*q^39*x^3+4*q^40*x-49*q^39*x^2+56*q^38*x^3+9*q^39*x-65*q^38*x^2+19*q^37*x^3+q^39+10*q^38*x-83*q^37*x^2-36*q^36*x^3+2*q^38-3*q^37*x-88*q^36*x^2-108*q^35*x^3+3*q^37-25*q^36*x-92*q^35*x^2-193*q^34*x^3+2*q^36-56*q^35*x-59*q^34*x^2-294*q^33*x^3-62*q^34*x-12*q^33*x^2-418*q^32*x^3-2*q^34-72*q^33*x+61*q^32*x^2-561*q^31*x^3-6*q^33-57*q^32*x+120*q^31*x^2-704*q^30*x^3-7*q^32-59*q^31*x+207*q^30*x^2-840*q^29*x^3-17*q^31-29*q^30*x+305*q^29*x^2-972*q^28*x^3-19*q^30-16*q^29*x+423*q^28*x^2-1097*q^27*x^3-26*q^29+51*q^28*x+525*q^27*x^2-1197*q^26*x^3-15*q^28+99*q^27*x+632*q^26*x^2-1242*q^25*x^3-2*q^27+167*q^26*x+739*q^25*x^2-1203*q^24*x^3+19*q^26+177*q^25*x+867*q^24*x^2-1083*q^23*x^3+33*q^25+211*q^24*x+1001*q^23*x^2-910*q^22*x^3+40*q^24+209*q^23*x+1123*q^22*x^2-708*q^21*x^3+50*q^23+236*q^22*x+1182*q^21*x^2-487*q^20*x^3+47*q^22+214*q^21*x+1164*q^20*x^2-268*q^19*x^3+47*q^21+202*q^20*x+1081*q^19*x^2-79*q^18*x^3+22*q^20+158*q^19*x+940*q^18*x^2+59*q^17*x^3-4*q^19+135*q^18*x+754*q^17*x^2+141*q^16*x^3-45*q^18+86*q^17*x+530*q^16*x^2+173*q^15*x^3-60*q^17+47*q^16*x+320*q^15*x^2+166*q^14*x^3-76*q^16-q^15*x+135*q^14*x^2+136*q^13*x^3-63*q^15-31*q^14*x+13*q^13*x^2+97*q^12*x^3-64*q^14-59*q^13*x-67*q^12*x^2+61*q^11*x^3-36*q^13-76*q^12*x-95*q^11*x^2+33*q^10*x^3-29*q^12-83*q^11*x-97*q^10*x^2+15*q^9*x^3+8*q^11-86*q^10*x-74*q^9*x^2+5*q^8*x^3+16*q^10-74*q^9*x-51*q^8*x^2+q^7*x^3+41*q^9-65*q^8*x-29*q^7*x^2+32*q^8-44*q^7*x-15*q^6*x^2+37*q^7-34*q^6*x-5*q^5*x^2+22*q^6-18*q^5*x-q^4*x^2+20*q^5-12*q^4*x+8*q^4-4*q^3*x+6*q^3-2*q^2*x-1)/q^10/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^3-q-1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^3
-N4(0,0,2,-2)*(q^38*x^3+q^38*x^2+4*q^37*x^3+4*q^37*x^2+9*q^36*x^3+8*q^36*x^2+15*q^35*x^3+9*q^35*x^2+22*q^34*x^3-q^35*x+3*q^34*x^2+31*q^33*x^3-4*q^34*x-9*q^33*x^2+40*q^32*x^3-8*q^33*x-24*q^32*x^2+44*q^31*x^3-q^33-10*q^32*x-40*q^31*x^2+33*q^30*x^3-2*q^32-8*q^31*x-59*q^30*x^2-3*q^31-q^30*x-85*q^29*x^2-55*q^28*x^3-2*q^30+5*q^29*x-106*q^28*x^2-125*q^27*x^3+11*q^28*x-119*q^27*x^2-196*q^26*x^3+3*q^28+11*q^27*x-91*q^26*x^2-259*q^25*x^3+5*q^27+19*q^26*x-35*q^25*x^2-314*q^24*x^3+7*q^26+28*q^25*x+61*q^24*x^2-361*q^23*x^3+10*q^25+41*q^24*x+152*q^23*x^2-387*q^22*x^3+13*q^24+42*q^23*x+253*q^22*x^2-380*q^21*x^3+15*q^23+33*q^22*x+346*q^21*x^2-342*q^20*x^3+12*q^22+17*q^21*x+437*q^20*x^2-287*q^19*x^3+4*q^21+3*q^20*x+488*q^19*x^2-237*q^18*x^3-6*q^20-4*q^19*x+485*q^18*x^2-204*q^17*x^3-13*q^19-14*q^18*x+423*q^17*x^2-181*q^16*x^3-18*q^18-22*q^17*x+327*q^16*x^2-157*q^15*x^3-22*q^17-31*q^16*x+228*q^15*x^2-135*q^14*x^3-25*q^16-23*q^15*x+148*q^14*x^2-123*q^13*x^3-25*q^15+2*q^14*x+85*q^13*x^2-119*q^12*x^3-20*q^14+41*q^13*x+37*q^12*x^2-114*q^11*x^3-8*q^13+73*q^12*x+12*q^11*x^2-101*q^10*x^3+5*q^12+99*q^11*x+14*q^10*x^2-80*q^9*x^3+15*q^11+119*q^10*x+33*q^9*x^2-57*q^8*x^3+21*q^10+134*q^9*x+52*q^8*x^2-38*q^7*x^3+26*q^9+137*q^8*x+60*q^7*x^2-24*q^6*x^3+29*q^8+127*q^7*x+55*q^6*x^2-13*q^5*x^3+29*q^7+105*q^6*x+44*q^5*x^2-5*q^4*x^3+26*q^6+77*q^5*x+33*q^4*x^2-q^3*x^3+20*q^5+52*q^4*x+23*q^3*x^2+14*q^4+33*q^3*x+13*q^2*x^2+9*q^3+19*q^2*x+5*q*x^2+6*q^2+8*q*x+x^2+3*q+2*x+1)/q^5/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^3
-N4(0,4,2,2)/q^9*(q^42*x^3+10*q^41*x^3+49*q^40*x^3-q^40*x^2+158*q^39*x^3-8*q^39*x^2+381*q^38*x^3-34*q^38*x^2+733*q^37*x^3-q^38*x-102*q^37*x^2+1169*q^36*x^3-4*q^37*x-242*q^36*x^2+1572*q^35*x^3-7*q^36*x-479*q^35*x^2+1767*q^34*x^3-7*q^35*x-820*q^34*x^2+1556*q^33*x^3-6*q^34*x-1238*q^33*x^2+764*q^32*x^3-18*q^33*x-1657*q^32*x^2-719*q^31*x^3-67*q^32*x-1953*q^31*x^2-2897*q^30*x^3-190*q^31*x-1962*q^30*x^2-5630*q^29*x^3-375*q^30*x-1524*q^29*x^2-8637*q^28*x^3-3*q^30-595*q^29*x-496*q^28*x^2-11543*q^27*x^3-4*q^29-770*q^28*x+1192*q^27*x^2-13954*q^26*x^3-7*q^28-832*q^27*x+3487*q^26*x^2-15533*q^25*x^3-8*q^27-692*q^26*x+6221*q^25*x^2-16071*q^24*x^3-18*q^26-341*q^25*x+9057*q^24*x^2-15529*q^23*x^3-26*q^25+237*q^24*x+11623*q^23*x^2-14038*q^22*x^3-41*q^24+932*q^23*x+13467*q^22*x^2-11863*q^21*x^3-42*q^23+1676*q^22*x+14351*q^21*x^2-9347*q^20*x^3-38*q^22+2325*q^21*x+14093*q^20*x^2-6843*q^19*x^3-16*q^21+2852*q^20*x+12839*q^19*x^2-4629*q^18*x^3+7*q^20+3120*q^19*x+10765*q^18*x^2-2859*q^17*x^3+37*q^19+3137*q^18*x+8301*q^17*x^2-1574*q^16*x^3+54*q^18+2866*q^17*x+5791*q^16*x^2-738*q^15*x^3+74*q^17+2427*q^16*x+3622*q^15*x^2-267*q^14*x^3+91*q^16+1901*q^15*x+1943*q^14*x^2-57*q^13*x^3+110*q^15+1422*q^14*x+827*q^13*x^2-q^12*x^3+117*q^14+1018*q^13*x+179*q^12*x^2-2*q^11*x^3+116*q^13+729*q^12*x-117*q^11*x^2-q^10*x^3+103*q^12+542*q^11*x-199*q^10*x^2+10*q^9*x^3+92*q^11+442*q^10*x-169*q^9*x^2+16*q^8*x^3+87*q^10+378*q^9*x-112*q^8*x^2+12*q^7*x^3+85*q^9+321*q^8*x-73*q^7*x^2+5*q^6*x^3+80*q^8+251*q^7*x-52*q^6*x^2+q^5*x^3+71*q^7+175*q^6*x-35*q^5*x^2+57*q^6+113*q^5*x-18*q^4*x^2+41*q^5+69*q^4*x-6*q^3*x^2+28*q^4+39*q^3*x-q^2*x^2+18*q^3+18*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^17*x+q^16*x+2*q^15*x-q^15+2*q^14*x-q^14+3*q^13*x-2*q^13+3*q^12*x-2*q^12+3*q^11*x-2*q^11+3*q^10*x-2*q^10+3*q^9*x-2*q^9+3*q^8*x-2*q^8+2*q^7*x-2*q^7+2*q^6*x-2*q^6+q^5*x-q^5+q^4*x-q^4+q^3*x-q^3+q^2*x-q^2-q-1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/x^2
+N4(0,4,4,-2)*(q^40*x^3+4*q^39*x^3+10*q^38*x^3+18*q^37*x^3-q^37*x^2+24*q^36*x^3-4*q^36*x^2+22*q^35*x^3-10*q^35*x^2+10*q^34*x^3-q^35*x-18*q^34*x^2-14*q^33*x^3-2*q^34*x-24*q^33*x^2-46*q^32*x^3-6*q^33*x-22*q^32*x^2-81*q^31*x^3-6*q^32*x-14*q^31*x^2-113*q^30*x^3-10*q^31*x+6*q^30*x^2-135*q^29*x^3-q^31+34*q^29*x^2-142*q^28*x^3-2*q^30+3*q^29*x+69*q^28*x^2-127*q^27*x^3-q^29+25*q^28*x+102*q^27*x^2-84*q^26*x^3+26*q^27*x+126*q^26*x^2-15*q^25*x^3+6*q^27+44*q^26*x+133*q^25*x^2+62*q^24*x^3+8*q^26+28*q^25*x+114*q^24*x^2+127*q^23*x^3+10*q^25+29*q^24*x+72*q^23*x^2+165*q^22*x^3+5*q^24-q^23*x+8*q^22*x^2+169*q^21*x^3-3*q^22*x-51*q^21*x^2+142*q^20*x^3-6*q^22-38*q^21*x-106*q^20*x^2+92*q^19*x^3-6*q^21-38*q^20*x-137*q^19*x^2+23*q^18*x^3-6*q^20-62*q^19*x-148*q^18*x^2-54*q^17*x^3-7*q^19-42*q^18*x-121*q^17*x^2-125*q^16*x^3-8*q^18-39*q^17*x-77*q^16*x^2-175*q^15*x^3-7*q^17+8*q^16*x-13*q^15*x^2-197*q^14*x^3-5*q^16+20*q^15*x+52*q^14*x^2-191*q^13*x^3+q^15+52*q^14*x+114*q^13*x^2-164*q^12*x^3+6*q^14+40*q^13*x+155*q^12*x^2-127*q^11*x^3+7*q^13+50*q^12*x+178*q^11*x^2-89*q^10*x^3+5*q^12+32*q^11*x+176*q^10*x^2-57*q^9*x^3+2*q^11+39*q^10*x+155*q^9*x^2-32*q^8*x^3+3*q^10+27*q^9*x+121*q^8*x^2-15*q^7*x^3+3*q^9+28*q^8*x+86*q^7*x^2-5*q^6*x^3+6*q^8+16*q^7*x+56*q^6*x^2-q^5*x^3+6*q^7+15*q^6*x+32*q^5*x^2+9*q^6+10*q^5*x+15*q^4*x^2+8*q^5+8*q^4*x+5*q^3*x^2+8*q^4+3*q^3*x+q^2*x^2+5*q^3+q^2*x+4*q^2+2*q+1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)^2/(q^7-q^5-q^4+q^3-q-1)/x^3/q^5
-N4(0,6,6,2)*(q^7+q^6-q^2-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/x^2
+N4(0,8,6,2)*q^3/x*(q^11+2*q^10+q^9+3*q^7+4*q^6+2*q^5-2*q^4-8*q^3-7*q^2-5*q-1)/(q^3+q^2+q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q+1)/(q^3-q-1)
+N4(0,10,6,2)*q^5/x*(q^11+2*q^10+q^9+3*q^7+4*q^6+2*q^5-2*q^4-8*q^3-7*q^2-5*q-1)/(q^3+q^2+q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q+1)/(q^3-q-1)
-N4(4,-4,0,-2)*(q^48*x^4+6*q^47*x^4+18*q^46*x^4+35*q^45*x^4-q^45*x^3+49*q^44*x^4-6*q^44*x^3+52*q^43*x^4-18*q^43*x^3+40*q^42*x^4-35*q^42*x^3+12*q^41*x^4-56*q^41*x^3-34*q^40*x^4-3*q^41*x^2-80*q^40*x^3-97*q^39*x^4-10*q^40*x^2-105*q^39*x^3-169*q^38*x^4-18*q^39*x^2-110*q^38*x^3-241*q^37*x^4-16*q^38*x^2-87*q^37*x^3-303*q^36*x^4-3*q^37*x^2-27*q^36*x^3-343*q^35*x^4+21*q^36*x^2+58*q^35*x^3-350*q^34*x^4+51*q^35*x^2+176*q^34*x^3-322*q^33*x^4+3*q^35*x+84*q^34*x^2+320*q^33*x^3-267*q^32*x^4+10*q^34*x+121*q^33*x^2+470*q^32*x^3-198*q^31*x^4+19*q^33*x+144*q^32*x^2+605*q^31*x^3-128*q^30*x^4+22*q^32*x+151*q^31*x^2+705*q^30*x^3-63*q^29*x^4+24*q^31*x+122*q^30*x^2+766*q^29*x^3-7*q^28*x^4+23*q^30*x+70*q^29*x^2+769*q^28*x^3+34*q^27*x^4+18*q^29*x-27*q^28*x^2+726*q^27*x^3+54*q^26*x^4-154*q^27*x^2+648*q^26*x^3+54*q^25*x^4-30*q^27*x-307*q^26*x^2+551*q^25*x^3+44*q^24*x^4-70*q^26*x-460*q^25*x^2+440*q^24*x^3+33*q^23*x^4-116*q^25*x-598*q^24*x^2+323*q^23*x^3+23*q^22*x^4-3*q^25-151*q^24*x-711*q^23*x^2+210*q^22*x^3+13*q^21*x^4-10*q^24-173*q^23*x-773*q^22*x^2+112*q^21*x^3+5*q^20*x^4-19*q^23-164*q^22*x-791*q^21*x^2+37*q^20*x^3+q^19*x^4-22*q^22-135*q^21*x-757*q^20*x^2-15*q^19*x^3-21*q^21-67*q^20*x-685*q^19*x^2-50*q^18*x^3-13*q^20+26*q^19*x-565*q^18*x^2-72*q^17*x^3+141*q^18*x-424*q^17*x^2-78*q^16*x^3+16*q^18+248*q^17*x-281*q^16*x^2-67*q^15*x^3+33*q^17+329*q^16*x-156*q^15*x^2-49*q^14*x^3+49*q^16+378*q^15*x-53*q^14*x^2-34*q^13*x^3+66*q^15+381*q^14*x+23*q^13*x^2-23*q^12*x^3+73*q^14+345*q^13*x+70*q^12*x^2-13*q^11*x^3+70*q^13+266*q^12*x+91*q^11*x^2-5*q^10*x^3+55*q^12+175*q^11*x+92*q^10*x^2-q^9*x^3+40*q^11+86*q^10*x+78*q^9*x^2+25*q^10+16*q^9*x+57*q^8*x^2+9*q^9-35*q^8*x+38*q^7*x^2-5*q^8-61*q^7*x+24*q^6*x^2-13*q^7-64*q^6*x+13*q^5*x^2-13*q^6-52*q^5*x+5*q^4*x^2-11*q^5-37*q^4*x+q^3*x^2-8*q^4-24*q^3*x-6*q^3-13*q^2*x-3*q^2-5*q*x-q-x)/q^7/x^3/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
-N4(4,0,2,0)*(q^45*x^4+7*q^44*x^4+20*q^43*x^4+40*q^42*x^4-q^42*x^3+60*q^41*x^4-6*q^41*x^3+70*q^40*x^4-18*q^40*x^3+65*q^39*x^4-35*q^39*x^3+41*q^38*x^4+q^39*x^2-59*q^38*x^3-4*q^37*x^4-q^38*x^2-81*q^37*x^3-71*q^36*x^4-8*q^37*x^2-102*q^36*x^3-160*q^35*x^4+q^37*x-18*q^36*x^2-110*q^35*x^3-264*q^34*x^4+2*q^36*x-33*q^35*x^2-94*q^34*x^3-368*q^33*x^4+q^35*x-44*q^34*x^2-44*q^33*x^3-460*q^32*x^4-47*q^33*x^2+44*q^32*x^3-532*q^31*x^4-7*q^33*x-33*q^32*x^2+161*q^31*x^3-573*q^30*x^4-10*q^32*x-11*q^31*x^2+291*q^30*x^3-578*q^29*x^4-12*q^31*x+31*q^30*x^2+422*q^29*x^3-551*q^28*x^4-q^31-6*q^30*x+76*q^29*x^2+532*q^28*x^3-495*q^27*x^4-2*q^30+5*q^29*x+121*q^28*x^2+603*q^27*x^3-418*q^26*x^4-q^29+18*q^28*x+156*q^27*x^2+629*q^26*x^3-330*q^25*x^4+25*q^27*x+169*q^26*x^2+621*q^25*x^3-238*q^24*x^4+6*q^27+25*q^26*x+158*q^25*x^2+577*q^24*x^3-149*q^23*x^4+8*q^26+21*q^25*x+127*q^24*x^2+510*q^23*x^3-72*q^22*x^4+10*q^25+7*q^24*x+74*q^23*x^2+433*q^22*x^3-12*q^21*x^4+5*q^24-5*q^23*x+9*q^22*x^2+359*q^21*x^3+30*q^20*x^4-15*q^22*x-51*q^21*x^2+284*q^20*x^3+54*q^19*x^4-6*q^22-28*q^21*x-95*q^20*x^2+215*q^19*x^3+62*q^18*x^4-6*q^21-37*q^20*x-122*q^19*x^2+145*q^18*x^3+58*q^17*x^4-6*q^20-40*q^19*x-127*q^18*x^2+73*q^17*x^3+48*q^16*x^4-7*q^19-35*q^18*x-118*q^17*x^2+6*q^16*x^3+36*q^15*x^4-8*q^18-19*q^17*x-105*q^16*x^2-48*q^15*x^3+24*q^14*x^4-7*q^17+q^16*x-93*q^15*x^2-83*q^14*x^3+13*q^13*x^4-5*q^16+17*q^15*x-73*q^14*x^2-99*q^13*x^3+5*q^12*x^4+q^15+17*q^14*x-48*q^13*x^2-97*q^12*x^3+q^11*x^4+6*q^14+7*q^13*x-20*q^12*x^2-82*q^11*x^3+7*q^13-9*q^12*x+10*q^11*x^2-61*q^10*x^3+5*q^12-17*q^11*x+35*q^10*x^2-41*q^9*x^3+2*q^11-16*q^10*x+50*q^9*x^2-25*q^8*x^3+3*q^10-9*q^9*x+51*q^8*x^2-13*q^7*x^3+3*q^9-4*q^8*x+45*q^7*x^2-5*q^6*x^3+6*q^8-q^7*x+35*q^6*x^2-q^5*x^3+6*q^7+3*q^6*x+24*q^5*x^2+9*q^6+6*q^5*x+13*q^4*x^2+8*q^5+6*q^4*x+5*q^3*x^2+8*q^4+3*q^3*x+q^2*x^2+5*q^3+q^2*x+4*q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^3+q^2+q+1)/x^3/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^4+1)/q^9
+N4(4,2,-4,0)/q^10*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q+1)
+N4(4,2,2,0)*(q^45*x^4+7*q^44*x^4+20*q^43*x^4+40*q^42*x^4-2*q^42*x^3+61*q^41*x^4-10*q^41*x^3+75*q^40*x^4-27*q^40*x^3+77*q^39*x^4-49*q^39*x^3+60*q^38*x^4+2*q^39*x^2-74*q^38*x^3+19*q^37*x^4+3*q^38*x^2-92*q^37*x^3-48*q^36*x^4+q^37*x^2-103*q^36*x^3-142*q^35*x^4+q^37*x-5*q^36*x^2-93*q^35*x^3-260*q^34*x^4+2*q^36*x-16*q^35*x^2-58*q^34*x^3-390*q^33*x^4+4*q^35*x-36*q^34*x^2+8*q^33*x^3-517*q^32*x^4+4*q^34*x-49*q^33*x^2+106*q^32*x^3-629*q^31*x^4+q^33*x-61*q^32*x^2+231*q^31*x^3-712*q^30*x^4-5*q^32*x-62*q^31*x^2+357*q^30*x^3-754*q^29*x^4-11*q^31*x-59*q^30*x^2+471*q^29*x^3-748*q^28*x^4-q^31-15*q^30*x-35*q^29*x^2+546*q^28*x^3-692*q^27*x^4-2*q^30-12*q^29*x-7*q^28*x^2+584*q^27*x^3-594*q^26*x^4-q^29-8*q^28*x+46*q^27*x^2+573*q^26*x^3-465*q^25*x^4-4*q^27*x+98*q^26*x^2+543*q^25*x^3-318*q^24*x^4+6*q^27-4*q^26*x+171*q^25*x^2+477*q^24*x^3-166*q^23*x^4+8*q^26-4*q^25*x+230*q^24*x^2+416*q^23*x^3-24*q^22*x^4+10*q^25-6*q^24*x+289*q^23*x^2+340*q^22*x^3+94*q^21*x^4+5*q^24+5*q^23*x+309*q^22*x^2+284*q^21*x^3+176*q^20*x^4+17*q^22*x+323*q^21*x^2+225*q^20*x^3+219*q^19*x^4-6*q^22+26*q^21*x+288*q^20*x^2+188*q^19*x^3+229*q^18*x^4-6*q^21+30*q^20*x+237*q^19*x^2+139*q^18*x^3+213*q^17*x^4-6*q^20+33*q^19*x+148*q^18*x^2+87*q^17*x^3+180*q^16*x^4-7*q^19+31*q^18*x+54*q^17*x^2+32*q^16*x^3+138*q^15*x^4-8*q^18+34*q^17*x-60*q^16*x^2-14*q^15*x^3+96*q^14*x^4-7*q^17+36*q^16*x-163*q^15*x^2-46*q^14*x^3+60*q^13*x^4-5*q^16+27*q^15*x-241*q^14*x^2-60*q^13*x^3+33*q^12*x^4+q^15+5*q^14*x-280*q^13*x^2-58*q^12*x^3+15*q^11*x^4+6*q^14-25*q^13*x-278*q^12*x^2-48*q^11*x^3+5*q^10*x^4+7*q^13-47*q^12*x-241*q^11*x^2-35*q^10*x^3+q^9*x^4+5*q^12-61*q^11*x-186*q^10*x^2-22*q^9*x^3+2*q^11-57*q^10*x-130*q^9*x^2-11*q^8*x^3+3*q^10-47*q^9*x-81*q^8*x^2-4*q^7*x^3+3*q^9-31*q^8*x-42*q^7*x^2-q^6*x^3+6*q^8-20*q^7*x-17*q^6*x^2+6*q^7-8*q^6*x-5*q^5*x^2+9*q^6-q^5*x-q^4*x^2+8*q^5+3*q^4*x+8*q^4+2*q^3*x+5*q^3+q^2*x+4*q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^3+q^2+q+1)/x^3/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^4+1)/q^9
-N4(4,6,0,-2)*(q^47*x^2+10*q^46*x^2+49*q^45*x^2-q^45*x+158*q^44*x^2-8*q^44*x+381*q^43*x^2-34*q^43*x+735*q^42*x^2-q^43-102*q^42*x+1178*q^41*x^2-4*q^42-242*q^41*x+1595*q^40*x^2-7*q^41-481*q^40*x+1811*q^39*x^2-7*q^40-830*q^39*x+1631*q^38*x^2-6*q^39-1266*q^38*x+896*q^37*x^2-18*q^38-1714*q^37*x-471*q^36*x^2-69*q^37-2050*q^36*x-2437*q^35*x^2-189*q^36-2116*q^35*x-4855*q^34*x^2-370*q^35-1764*q^34*x-7493*q^33*x^2-581*q^34-874*q^33*x-10089*q^32*x^2-753*q^33+609*q^32*x-12416*q^31*x^2-805*q^32+2637*q^31*x-14331*q^30*x^2-664*q^31+5056*q^30*x-15797*q^29*x^2-322*q^30+7607*q^29*x-16873*q^28*x^2+177*q^29+10011*q^28*x-17679*q^27*x^2+729*q^28+12002*q^27*x-18342*q^26*x^2+1255*q^27+13465*q^26*x-18936*q^25*x^2+1683*q^26+14385*q^25*x-19438*q^24*x^2+2006*q^25+14938*q^24*x-19721*q^23*x^2+2206*q^24+15308*q^23*x-19598*q^22*x^2+2323*q^23+15713*q^22*x-18902*q^21*x^2+2395*q^22+16184*q^21*x-17554*q^20*x^2+2500*q^21+16682*q^20*x-15594*q^19*x^2+2666*q^20+16966*q^19*x-13177*q^18*x^2+2899*q^19+16821*q^18*x-10539*q^17*x^2+3134*q^18+16002*q^17*x-7943*q^16*x^2+3306*q^17+14469*q^16*x-5617*q^15*x^2+3330*q^16+12289*q^15*x-3711*q^14*x^2+3175*q^15+9758*q^14*x-2284*q^13*x^2+2823*q^14+7188*q^13*x-1317*q^12*x^2+2324*q^13+4911*q^12*x-734*q^11*x^2+1758*q^12+3101*q^11*x-425*q^10*x^2+1225*q^11+1830*q^10*x-274*q^9*x^2+794*q^10+1034*q^9*x-189*q^8*x^2+493*q^9+596*q^8*x-122*q^7*x^2+313*q^8+376*q^7*x-65*q^6*x^2+218*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/q^5/(q^2+1)/(q^3+q^2+q+1)^2/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^7-q^5-q^4+q^3-q-1)/(q^4+1)
-N4(4,6,0,2)/q^11*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)/(q+1)
+N1(4,6,6,2)*(q^45*x^4+2*q^44*x^4+3*q^43*x^4+q^43*x^3+2*q^42*x^4+2*q^42*x^3-q^41*x^4+4*q^41*x^3-4*q^40*x^4+4*q^40*x^3-6*q^39*x^4+q^40*x^2-4*q^38*x^4+q^39*x^2-2*q^38*x^3+3*q^37*x^4+q^38*x^2+5*q^37*x^3+18*q^36*x^4+q^38*x-q^37*x^2+38*q^36*x^3+40*q^35*x^4+q^37*x-3*q^36*x^2+88*q^35*x^3+65*q^34*x^4+q^36*x-9*q^35*x^2+135*q^34*x^3+80*q^33*x^4-q^35*x-28*q^34*x^2+153*q^33*x^3+68*q^32*x^4-6*q^34*x-62*q^33*x^2+113*q^32*x^3+21*q^31*x^4-5*q^33*x-119*q^32*x^2+13*q^31*x^3-59*q^30*x^4-12*q^32*x-171*q^31*x^2-156*q^30*x^3-161*q^29*x^4-q^32-14*q^31*x-232*q^30*x^2-367*q^29*x^3-271*q^28*x^4-q^31-36*q^30*x-249*q^29*x^2-607*q^28*x^3-378*q^27*x^4-44*q^29*x-226*q^28*x^2-830*q^27*x^3-466*q^26*x^4+2*q^29-59*q^28*x-106*q^27*x^2-1008*q^26*x^3-516*q^25*x^4+6*q^28-48*q^27*x+81*q^26*x^2-1068*q^25*x^3-511*q^24*x^4+5*q^27-31*q^26*x+356*q^25*x^2-1001*q^24*x^3-445*q^23*x^4+4*q^26+7*q^25*x+668*q^24*x^2-774*q^23*x^3-330*q^22*x^4-2*q^25+51*q^24*x+1001*q^23*x^2-478*q^22*x^3-189*q^21*x^4-5*q^24+103*q^23*x+1265*q^22*x^2-133*q^21*x^3-50*q^20*x^4-8*q^23+157*q^22*x+1428*q^21*x^2+141*q^20*x^3+71*q^19*x^4-6*q^22+212*q^21*x+1421*q^20*x^2+352*q^19*x^3+162*q^18*x^4-6*q^21+236*q^20*x+1272*q^19*x^2+446*q^18*x^3+218*q^17*x^4-5*q^20+232*q^19*x+977*q^18*x^2+463*q^17*x^3+238*q^16*x^4-4*q^19+198*q^18*x+618*q^17*x^2+382*q^16*x^3+225*q^15*x^4+q^18+153*q^17*x+243*q^16*x^2+253*q^15*x^3+189*q^14*x^4+5*q^17+94*q^16*x-88*q^15*x^2+106*q^14*x^3+142*q^13*x^4+11*q^16+27*q^15*x-337*q^14*x^2-12*q^13*x^3+97*q^12*x^4+10*q^15-29*q^14*x-477*q^13*x^2-89*q^12*x^3+60*q^11*x^4+9*q^14-74*q^13*x-500*q^12*x^2-118*q^11*x^3+33*q^10*x^4+4*q^13-86*q^12*x-445*q^11*x^2-113*q^10*x^3+15*q^9*x^4+q^12-83*q^11*x-345*q^10*x^2-89*q^9*x^3+5*q^8*x^4-2*q^11-58*q^10*x-240*q^9*x^2-61*q^8*x^3+q^7*x^4-3*q^10-39*q^9*x-147*q^8*x^2-35*q^7*x^3-3*q^9-14*q^8*x-80*q^7*x^2-16*q^6*x^3-3*q^8-q^7*x-36*q^6*x^2-5*q^5*x^3-2*q^7+12*q^6*x-12*q^5*x^2-q^4*x^3-q^6+12*q^5*x-2*q^4*x^2+12*q^4*x+7*q^3*x+5*q^2*x+2*q*x+x)/(q+1)/(q^4+1)^2/(q^4+2*q^2+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/q^10/x^3
+N1(4,6,6,4)*(q^45*x^4+7*q^44*x^4+20*q^43*x^4+40*q^42*x^4-2*q^42*x^3+61*q^41*x^4-10*q^41*x^3+75*q^40*x^4-27*q^40*x^3+77*q^39*x^4-49*q^39*x^3+60*q^38*x^4+2*q^39*x^2-74*q^38*x^3+19*q^37*x^4+3*q^38*x^2-92*q^37*x^3-48*q^36*x^4+q^37*x^2-103*q^36*x^3-142*q^35*x^4+q^37*x-5*q^36*x^2-93*q^35*x^3-260*q^34*x^4+2*q^36*x-16*q^35*x^2-58*q^34*x^3-390*q^33*x^4+4*q^35*x-36*q^34*x^2+8*q^33*x^3-517*q^32*x^4+4*q^34*x-49*q^33*x^2+106*q^32*x^3-629*q^31*x^4+q^33*x-61*q^32*x^2+231*q^31*x^3-712*q^30*x^4-5*q^32*x-62*q^31*x^2+357*q^30*x^3-754*q^29*x^4-11*q^31*x-59*q^30*x^2+471*q^29*x^3-748*q^28*x^4-q^31-15*q^30*x-35*q^29*x^2+546*q^28*x^3-692*q^27*x^4-2*q^30-12*q^29*x-7*q^28*x^2+584*q^27*x^3-594*q^26*x^4-q^29-8*q^28*x+46*q^27*x^2+573*q^26*x^3-465*q^25*x^4-4*q^27*x+98*q^26*x^2+543*q^25*x^3-318*q^24*x^4+6*q^27-4*q^26*x+171*q^25*x^2+477*q^24*x^3-166*q^23*x^4+8*q^26-4*q^25*x+230*q^24*x^2+416*q^23*x^3-24*q^22*x^4+10*q^25-6*q^24*x+289*q^23*x^2+340*q^22*x^3+94*q^21*x^4+5*q^24+5*q^23*x+309*q^22*x^2+284*q^21*x^3+176*q^20*x^4+17*q^22*x+323*q^21*x^2+225*q^20*x^3+219*q^19*x^4-6*q^22+26*q^21*x+288*q^20*x^2+188*q^19*x^3+229*q^18*x^4-6*q^21+30*q^20*x+237*q^19*x^2+139*q^18*x^3+213*q^17*x^4-6*q^20+33*q^19*x+148*q^18*x^2+87*q^17*x^3+180*q^16*x^4-7*q^19+31*q^18*x+54*q^17*x^2+32*q^16*x^3+138*q^15*x^4-8*q^18+34*q^17*x-60*q^16*x^2-14*q^15*x^3+96*q^14*x^4-7*q^17+36*q^16*x-163*q^15*x^2-46*q^14*x^3+60*q^13*x^4-5*q^16+27*q^15*x-241*q^14*x^2-60*q^13*x^3+33*q^12*x^4+q^15+5*q^14*x-280*q^13*x^2-58*q^12*x^3+15*q^11*x^4+6*q^14-25*q^13*x-278*q^12*x^2-48*q^11*x^3+5*q^10*x^4+7*q^13-47*q^12*x-241*q^11*x^2-35*q^10*x^3+q^9*x^4+5*q^12-61*q^11*x-186*q^10*x^2-22*q^9*x^3+2*q^11-57*q^10*x-130*q^9*x^2-11*q^8*x^3+3*q^10-47*q^9*x-81*q^8*x^2-4*q^7*x^3+3*q^9-31*q^8*x-42*q^7*x^2-q^6*x^3+6*q^8-20*q^7*x-17*q^6*x^2+6*q^7-8*q^6*x-5*q^5*x^2+9*q^6-q^5*x-q^4*x^2+8*q^5+3*q^4*x+8*q^4+2*q^3*x+5*q^3+q^2*x+4*q^2+2*q+1)/(q^3+q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)/x^3/q^8/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^4+1)
-N1(4,10,8,2)*(q^45*x^3+8*q^44*x^3+30*q^43*x^3-q^43*x^2+79*q^42*x^3-6*q^42*x^2+166*q^41*x^3-22*q^41*x^2+292*q^40*x^3-59*q^40*x^2+442*q^39*x^3-131*q^39*x^2+570*q^38*x^3-245*q^38*x^2+600*q^37*x^3-q^38*x-408*q^37*x^2+444*q^36*x^3-q^38-18*q^37*x-587*q^36*x^2+38*q^35*x^3-2*q^37-49*q^36*x-742*q^35*x^2-630*q^34*x^3-3*q^36-104*q^35*x-763*q^34*x^2-1506*q^33*x^3-156*q^34*x-598*q^33*x^2-2485*q^32*x^3+8*q^34-200*q^33*x-160*q^32*x^2-3448*q^31*x^3+19*q^33-200*q^32*x+507*q^31*x^2-4277*q^30*x^3+27*q^32-172*q^31*x+1379*q^30*x^2-4855*q^29*x^3+26*q^31-93*q^30*x+2318*q^29*x^2-5069*q^28*x^3+15*q^30+22*q^29*x+3243*q^28*x^2-4846*q^27*x^3-7*q^29+201*q^28*x+3986*q^27*x^2-4205*q^26*x^3-30*q^28+411*q^27*x+4437*q^26*x^2-3279*q^25*x^3-54*q^27+629*q^26*x+4453*q^25*x^2-2268*q^24*x^3-70*q^26+771*q^25*x+4035*q^24*x^2-1357*q^23*x^3-77*q^25+836*q^24*x+3255*q^23*x^2-662*q^22*x^3-73*q^24+805*q^23*x+2337*q^22*x^2-231*q^21*x^3-49*q^23+730*q^22*x+1471*q^21*x^2-67*q^20*x^3-11*q^22+616*q^21*x+842*q^20*x^2-146*q^19*x^3+39*q^21+486*q^20*x+518*q^19*x^2-407*q^18*x^3+76*q^20+328*q^19*x+533*q^18*x^2-753*q^17*x^3+106*q^19+180*q^18*x+827*q^17*x^2-1073*q^16*x^3+112*q^18+82*q^17*x+1298*q^16*x^2-1280*q^15*x^3+107*q^17+63*q^16*x+1805*q^15*x^2-1334*q^14*x^3+82*q^16+98*q^15*x+2203*q^14*x^2-1243*q^13*x^3+56*q^15+147*q^14*x+2408*q^13*x^2-1051*q^12*x^3+15*q^14+175*q^13*x+2386*q^12*x^2-812*q^11*x^3-20*q^13+172*q^12*x+2181*q^11*x^2-573*q^10*x^3-59*q^12+150*q^11*x+1838*q^10*x^2-364*q^9*x^3-72*q^11+112*q^10*x+1432*q^9*x^2-202*q^8*x^3-83*q^10+72*q^9*x+1022*q^8*x^2-93*q^7*x^3-78*q^9+31*q^8*x+669*q^7*x^2-33*q^6*x^3-83*q^8+7*q^7*x+397*q^6*x^2-8*q^5*x^3-74*q^7-8*q^6*x+210*q^5*x^2-q^4*x^3-65*q^6-10*q^5*x+94*q^4*x^2-45*q^5-10*q^4*x+33*q^3*x^2-33*q^4-5*q^3*x+8*q^2*x^2-21*q^3-2*q^2*x+q*x^2-14*q^2-6*q-2)/q^9/(q^6+q^4+q^2+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3-q-1)/(q^4+1)/x^2
+N2(-4,-4,-2,-2)/x^3/q^7*(3*q^27*x^2+16*q^26*x^2-q^26*x+43*q^25*x^2-6*q^25*x+78*q^24*x^2-20*q^24*x+105*q^23*x^2-q^24-46*q^23*x+108*q^22*x^2-4*q^23-84*q^22*x+79*q^21*x^2-9*q^22-126*q^21*x+16*q^20*x^2-12*q^21-157*q^20*x-80*q^19*x^2-12*q^20-160*q^19*x-205*q^18*x^2-9*q^19-125*q^18*x-351*q^17*x^2-8*q^18-39*q^17*x-504*q^16*x^2-8*q^17+101*q^16*x-639*q^15*x^2-5*q^16+274*q^15*x-727*q^14*x^2+11*q^15+479*q^14*x-751*q^13*x^2+30*q^14+680*q^13*x-712*q^12*x^2+48*q^13+862*q^12*x-626*q^11*x^2+60*q^12+970*q^11*x-515*q^10*x^2+74*q^11+1004*q^10*x-396*q^9*x^2+81*q^10+944*q^9*x-278*q^8*x^2+82*q^9+820*q^8*x-170*q^7*x^2+74*q^8+650*q^7*x-85*q^6*x^2+65*q^7+472*q^6*x-32*q^5*x^2+53*q^6+309*q^5*x-8*q^4*x^2+38*q^5+178*q^4*x-q^3*x^2+20*q^4+86*q^3*x+7*q^3+32*q^2*x+q^2+8*q*x+x)/(q^2+2*q+1)/(q^4+2*q^2+1)/(q+1)/(q^4+1)^2/(q^3-q-1)
-N2(-4,-4,0,-2)*(q^44*x^3+3*q^43*x^3+7*q^42*x^3+12*q^41*x^3-q^41*x^2+16*q^40*x^3-3*q^40*x^2+18*q^39*x^3-6*q^39*x^2+17*q^38*x^3-q^39*x-11*q^38*x^2+13*q^37*x^3-q^38*x-14*q^37*x^2+6*q^36*x^3-4*q^37*x-19*q^36*x^2-8*q^35*x^3-3*q^36*x-22*q^35*x^2-35*q^34*x^3-7*q^35*x-23*q^34*x^2-79*q^33*x^3-4*q^34*x-21*q^33*x^2-134*q^32*x^3-9*q^33*x-9*q^32*x^2-188*q^31*x^3-q^33-q^32*x+18*q^31*x^2-227*q^30*x^3-3*q^32+66*q^30*x^2-244*q^29*x^3-4*q^31+25*q^30*x+124*q^29*x^2-237*q^28*x^3-3*q^30+38*q^29*x+179*q^28*x^2-198*q^27*x^3+5*q^29+68*q^28*x+213*q^27*x^2-124*q^26*x^3+14*q^28+62*q^27*x+218*q^26*x^2-22*q^25*x^3+24*q^27+59*q^26*x+199*q^25*x^2+87*q^24*x^3+23*q^26+13*q^25*x+151*q^24*x^2+176*q^23*x^3+15*q^25-7*q^24*x+89*q^23*x^2+221*q^22*x^3-q^24-51*q^23*x+12*q^22*x^2+214*q^21*x^3-12*q^23-57*q^22*x-63*q^21*x^2+161*q^20*x^3-18*q^22-86*q^21*x-131*q^20*x^2+73*q^19*x^3-19*q^21-72*q^20*x-159*q^19*x^2-37*q^18*x^3-21*q^20-68*q^19*x-147*q^18*x^2-150*q^17*x^3-22*q^19-8*q^18*x-94*q^17*x^2-247*q^16*x^3-20*q^18+39*q^17*x-24*q^16*x^2-310*q^15*x^3-11*q^17+104*q^16*x+59*q^15*x^2-329*q^14*x^3+2*q^16+110*q^15*x+138*q^14*x^2-306*q^13*x^3+14*q^15+110*q^14*x+212*q^13*x^2-255*q^12*x^3+18*q^14+69*q^13*x+265*q^12*x^2-194*q^11*x^3+14*q^13+55*q^12*x+290*q^11*x^2-135*q^10*x^3+10*q^12+33*q^11*x+277*q^10*x^2-85*q^9*x^3+8*q^11+37*q^10*x+237*q^9*x^2-46*q^8*x^3+12*q^10+27*q^9*x+184*q^8*x^2-20*q^7*x^3+15*q^9+28*q^8*x+131*q^7*x^2-6*q^6*x^3+21*q^8+22*q^7*x+84*q^6*x^2-q^5*x^3+23*q^7+23*q^6*x+46*q^5*x^2+25*q^6+17*q^5*x+20*q^4*x^2+21*q^5+11*q^4*x+6*q^3*x^2+17*q^4+4*q^3*x+q^2*x^2+11*q^3+q^2*x+7*q^2+3*q+1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^4+1)/(q^3-q-1)/(q^2+1)^2/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/q^9/x^4
+N2(-4,-4,0,0)*(q^42*x^3+5*q^41*x^3+13*q^40*x^3+24*q^39*x^3-q^39*x^2+30*q^38*x^3-5*q^38*x^2+26*q^37*x^3-14*q^37*x^2+10*q^36*x^3-27*q^36*x^2-15*q^35*x^3-42*q^35*x^2-41*q^34*x^3-2*q^35*x-47*q^34*x^2-63*q^33*x^3-6*q^34*x-49*q^33*x^2-77*q^32*x^3-11*q^33*x-24*q^32*x^2-86*q^31*x^3-15*q^32*x+4*q^31*x^2-92*q^30*x^3-12*q^31*x+53*q^30*x^2-99*q^29*x^3-8*q^30*x+91*q^29*x^2-109*q^28*x^3+4*q^29*x+133*q^28*x^2-131*q^27*x^3+2*q^29+8*q^28*x+156*q^27*x^2-178*q^26*x^3+4*q^28+15*q^27*x+165*q^26*x^2-245*q^25*x^3+5*q^27+11*q^26*x+152*q^25*x^2-316*q^24*x^3+2*q^26+16*q^25*x+128*q^24*x^2-372*q^23*x^3-4*q^25+14*q^24*x+114*q^23*x^2-395*q^22*x^3-10*q^24+16*q^23*x+118*q^22*x^2-375*q^21*x^3-14*q^23+16*q^22*x+144*q^21*x^2-311*q^20*x^3-15*q^22+25*q^21*x+196*q^20*x^2-209*q^19*x^3-14*q^21+38*q^20*x+257*q^19*x^2-81*q^18*x^3-10*q^20+58*q^19*x+305*q^18*x^2+51*q^17*x^3-5*q^19+75*q^18*x+322*q^17*x^2+164*q^16*x^3+3*q^18+83*q^17*x+297*q^16*x^2+244*q^15*x^3+15*q^17+79*q^16*x+231*q^15*x^2+282*q^14*x^3+26*q^16+62*q^15*x+125*q^14*x^2+279*q^13*x^3+30*q^15+40*q^14*x+9*q^13*x^2+242*q^12*x^3+27*q^14+8*q^13*x-99*q^12*x^2+187*q^11*x^3+20*q^13-20*q^12*x-173*q^11*x^2+131*q^10*x^3+11*q^12-53*q^11*x-209*q^10*x^2+84*q^9*x^3-q^11-67*q^10*x-204*q^9*x^2+48*q^8*x^3-12*q^10-75*q^9*x-171*q^8*x^2+22*q^7*x^3-20*q^9-64*q^8*x-126*q^7*x^2+7*q^6*x^3-24*q^8-53*q^7*x-83*q^6*x^2+q^5*x^3-26*q^7-36*q^6*x-48*q^5*x^2-25*q^6-24*q^5*x-22*q^4*x^2-20*q^5-12*q^4*x-7*q^3*x^2-14*q^4-5*q^3*x-q^2*x^2-9*q^3-q^2*x-6*q^2-3*q-1)/q^7/(q+1)/(q^4+2*q^2+1)/(q^4+1)^2/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^4
+N2(-4,0,0,2)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3316*q^36*x-1590*q^35*x^2-207*q^36-3828*q^35*x-5484*q^34*x^2-439*q^35-3801*q^34*x-10311*q^33*x^2-770*q^34-2947*q^33*x-15679*q^32*x^2-1123*q^33-1044*q^32*x-21087*q^31*x^2-1387*q^32+2009*q^31*x-26015*q^30*x^2-1419*q^31+6136*q^30*x-30023*q^29*x^2-1129*q^30+11040*q^29*x-32825*q^28*x^2-484*q^29+16275*q^28*x-34323*q^27*x^2+440*q^28+21257*q^27*x-34586*q^26*x^2+1543*q^27+25464*q^26*x-33797*q^25*x^2+2663*q^26+28433*q^25*x-32190*q^24*x^2+3690*q^25+30054*q^24*x-29986*q^23*x^2+4501*q^24+30353*q^23*x-27352*q^22*x^2+5074*q^23+29636*q^22*x-24397*q^21*x^2+5367*q^22+28139*q^21*x-21200*q^20*x^2+5429*q^21+26221*q^20*x-17852*q^19*x^2+5293*q^20+24007*q^19*x-14487*q^18*x^2+5056*q^19+21633*q^18*x-11272*q^17*x^2+4759*q^18+19038*q^17*x-8368*q^16*x^2+4444*q^17+16262*q^16*x-5891*q^15*x^2+4087*q^16+13309*q^15*x-3900*q^14*x^2+3669*q^15+10355*q^14*x-2406*q^13*x^2+3150*q^14+7570*q^13*x-1382*q^12*x^2+2550*q^13+5178*q^12*x-760*q^11*x^2+1920*q^12+3290*q^11*x-432*q^10*x^2+1337*q^11+1952*q^10*x-275*q^9*x^2+864*q^10+1099*q^9*x-189*q^8*x^2+530*q^9+622*q^8*x-122*q^7*x^2+329*q^8+383*q^7*x-65*q^6*x^2+223*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/q^7/(q^4+2*q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q+1)^2/(q^5+q^4+q+1)^2/(q^3-q-1)/x^2
-N2(0,-4,-2,-2)/x^3/q^10*(2*q^44*x^3+10*q^43*x^3-q^43*x^2+32*q^42*x^3-6*q^42*x^2+74*q^41*x^3-23*q^41*x^2+136*q^40*x^3-2*q^41*x-57*q^40*x^2+203*q^39*x^3-6*q^40*x-115*q^39*x^2+248*q^38*x^3-15*q^39*x-182*q^38*x^2+240*q^37*x^3-q^39-25*q^38*x-243*q^37*x^2+150*q^36*x^3-4*q^38-29*q^37*x-260*q^36*x^2-43*q^35*x^3-11*q^37-29*q^36*x-213*q^35*x^2-351*q^34*x^3-15*q^36-17*q^35*x-84*q^34*x^2-762*q^33*x^3-9*q^35-5*q^34*x+117*q^33*x^2-1231*q^32*x^3+19*q^34+21*q^33*x+396*q^32*x^2-1679*q^31*x^3+63*q^33+57*q^32*x+715*q^31*x^2-2009*q^30*x^3+105*q^32+108*q^31*x+1065*q^30*x^2-2137*q^29*x^3+118*q^31+151*q^30*x+1366*q^29*x^2-2013*q^28*x^3+87*q^30+178*q^29*x+1579*q^28*x^2-1634*q^27*x^3+13*q^29+158*q^28*x+1630*q^27*x^2-1044*q^26*x^3-79*q^28+115*q^27*x+1505*q^26*x^2-327*q^25*x^3-174*q^27+52*q^26*x+1201*q^25*x^2+395*q^24*x^3-248*q^26+18*q^25*x+758*q^24*x^2+992*q^23*x^3-301*q^25-9*q^24*x+232*q^23*x^2+1361*q^22*x^3-298*q^24-295*q^22*x^2+1457*q^21*x^3-236*q^23+15*q^22*x-733*q^21*x^2+1291*q^20*x^3-89*q^22+60*q^21*x-984*q^20*x^2+920*q^19*x^3+93*q^21+105*q^20*x-1008*q^19*x^2+433*q^18*x^3+282*q^20+152*q^19*x-792*q^18*x^2-73*q^17*x^3+408*q^19+177*q^18*x-384*q^17*x^2-506*q^16*x^3+466*q^18+180*q^17*x+141*q^16*x^2-799*q^15*x^3+431*q^17+160*q^16*x+682*q^15*x^2-926*q^14*x^3+342*q^16+140*q^15*x+1138*q^14*x^2-905*q^13*x^3+195*q^15+122*q^14*x+1444*q^13*x^2-781*q^12*x^3+38*q^14+117*q^13*x+1559*q^12*x^2-605*q^11*x^3-125*q^13+116*q^12*x+1496*q^11*x^2-422*q^10*x^3-241*q^12+118*q^11*x+1298*q^10*x^2-264*q^9*x^3-315*q^11+114*q^10*x+1028*q^9*x^2-146*q^8*x^3-323*q^10+96*q^9*x+744*q^8*x^2-69*q^7*x^3-299*q^9+76*q^8*x+489*q^7*x^2-26*q^6*x^3-244*q^8+53*q^7*x+290*q^6*x^2-7*q^5*x^3-188*q^7+36*q^6*x+153*q^5*x^2-q^4*x^3-128*q^6+18*q^5*x+70*q^4*x^2-80*q^5+7*q^4*x+26*q^3*x^2-43*q^4+q^3*x+7*q^2*x^2-22*q^3+q*x^2-10*q^2-4*q-1)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q+1)/(q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N2(0,-4,0,-2)*(q^46*x^4+2*q^45*x^4+5*q^44*x^4+2*q^44*x^3+6*q^43*x^4+5*q^43*x^3+6*q^42*x^4+12*q^42*x^3+q^41*x^4+19*q^41*x^3-q^40*x^4+21*q^40*x^3+6*q^39*x^4-2*q^40*x^2+17*q^39*x^3+18*q^38*x^4-3*q^39*x^2-3*q^38*x^3+25*q^37*x^4-12*q^38*x^2-30*q^37*x^3+13*q^36*x^4-21*q^37*x^2-78*q^36*x^3-12*q^35*x^4-2*q^37*x-38*q^36*x^2-110*q^35*x^3-45*q^34*x^4-4*q^36*x-50*q^35*x^2-136*q^34*x^3-87*q^33*x^4-15*q^35*x-51*q^34*x^2-131*q^33*x^3-139*q^32*x^4-17*q^34*x-44*q^33*x^2-110*q^32*x^3-192*q^31*x^4-31*q^33*x+4*q^32*x^2-58*q^31*x^3-234*q^30*x^4-q^33-8*q^32*x+67*q^31*x^2+18*q^30*x^3-250*q^29*x^4-3*q^32+3*q^31*x+172*q^30*x^2+102*q^29*x^3-224*q^28*x^4-4*q^31+64*q^30*x+242*q^29*x^2+146*q^28*x^3-150*q^27*x^4-3*q^30+87*q^29*x+306*q^28*x^2+165*q^27*x^3-45*q^26*x^4+5*q^29+133*q^28*x+292*q^27*x^2+145*q^26*x^3+71*q^25*x^4+14*q^28+106*q^27*x+240*q^26*x^2+113*q^25*x^3+168*q^24*x^4+24*q^27+87*q^26*x+138*q^25*x^2+49*q^24*x^3+232*q^23*x^4+23*q^26+3*q^25*x+25*q^24*x^2-18*q^23*x^3+257*q^22*x^4+15*q^25-40*q^24*x-98*q^23*x^2-97*q^22*x^3+242*q^21*x^4-q^24-117*q^23*x-187*q^22*x^2-161*q^21*x^3+186*q^20*x^4-12*q^23-134*q^22*x-243*q^21*x^2-209*q^20*x^3+93*q^19*x^4-18*q^22-173*q^21*x-210*q^20*x^2-221*q^19*x^3-16*q^18*x^4-19*q^21-136*q^20*x-128*q^19*x^2-221*q^18*x^3-112*q^17*x^4-21*q^20-108*q^19*x-3*q^18*x^2-205*q^17*x^3-173*q^16*x^4-22*q^19-4*q^18*x+99*q^17*x^2-183*q^16*x^3-201*q^15*x^4-20*q^18+75*q^17*x+181*q^16*x^2-143*q^15*x^3-201*q^14*x^4-11*q^17+164*q^16*x+225*q^15*x^2-87*q^14*x^3-179*q^13*x^4+2*q^16+177*q^15*x+247*q^14*x^2-34*q^13*x^3-140*q^12*x^4+14*q^15+167*q^14*x+256*q^13*x^2+15*q^12*x^3-97*q^11*x^4+18*q^14+115*q^13*x+261*q^12*x^2+47*q^11*x^3-60*q^10*x^4+14*q^13+82*q^12*x+261*q^11*x^2+66*q^10*x^3-33*q^9*x^4+10*q^12+56*q^11*x+243*q^10*x^2+64*q^9*x^3-15*q^8*x^4+8*q^11+50*q^10*x+212*q^9*x^2+54*q^8*x^3-5*q^7*x^4+12*q^10+46*q^9*x+168*q^8*x^2+40*q^7*x^3-q^6*x^4+15*q^9+43*q^8*x+125*q^7*x^2+27*q^6*x^3+21*q^8+42*q^7*x+83*q^6*x^2+14*q^5*x^3+23*q^7+37*q^6*x+49*q^5*x^2+5*q^4*x^3+25*q^6+31*q^5*x+22*q^4*x^2+q^3*x^3+21*q^5+19*q^4*x+7*q^3*x^2+17*q^4+10*q^3*x+q^2*x^2+11*q^3+3*q^2*x+7*q^2+q*x+3*q+1)/q^9/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3-q-1)/x^4
-N2(0,-4,0,0)*(q^46*x^4+3*q^45*x^4+q^45*x^3+13*q^44*x^4+7*q^44*x^3+36*q^43*x^4+20*q^43*x^3+80*q^42*x^4+42*q^42*x^3+138*q^41*x^4-q^42*x^2+58*q^41*x^3+201*q^40*x^4-5*q^41*x^2+45*q^40*x^3+249*q^39*x^4-18*q^40*x^2-13*q^39*x^3+254*q^38*x^4-37*q^39*x^2-133*q^38*x^3+188*q^37*x^4+q^39*x-69*q^38*x^2-298*q^37*x^3+24*q^36*x^4-q^38*x-101*q^37*x^2-497*q^36*x^3-238*q^35*x^4-5*q^37*x-140*q^36*x^2-655*q^35*x^3-589*q^34*x^4-14*q^36*x-166*q^35*x^2-733*q^34*x^3-1004*q^33*x^4-27*q^35*x-170*q^34*x^2-664*q^33*x^3-1437*q^32*x^4-36*q^34*x-144*q^33*x^2-431*q^32*x^3-1832*q^31*x^4-50*q^33*x-43*q^32*x^2-21*q^31*x^3-2145*q^30*x^4-40*q^32*x+109*q^31*x^2+529*q^30*x^3-2345*q^29*x^4+2*q^32-30*q^31*x+337*q^30*x^2+1116*q^29*x^3-2406*q^28*x^4+5*q^31+20*q^30*x+543*q^29*x^2+1608*q^28*x^3-2316*q^27*x^4+5*q^30+60*q^29*x+736*q^28*x^2+1935*q^27*x^3-2095*q^26*x^4+q^29+123*q^28*x+822*q^27*x^2+2028*q^26*x^3-1784*q^25*x^4-4*q^28+148*q^27*x+850*q^26*x^2+1913*q^25*x^3-1448*q^24*x^4-3*q^27+152*q^26*x+797*q^25*x^2+1613*q^24*x^3-1127*q^23*x^4+5*q^26+104*q^25*x+702*q^24*x^2+1247*q^23*x^3-839*q^22*x^4+10*q^25+53*q^24*x+568*q^23*x^2+892*q^22*x^3-593*q^21*x^4+2*q^24-13*q^23*x+457*q^22*x^2+651*q^21*x^3-405*q^20*x^4-18*q^23-50*q^22*x+373*q^21*x^2+552*q^20*x^3-289*q^19*x^4-40*q^22-75*q^21*x+388*q^20*x^2+601*q^19*x^3-233*q^18*x^4-49*q^21-60*q^20*x+440*q^19*x^2+739*q^18*x^3-209*q^17*x^4-35*q^20-32*q^19*x+522*q^18*x^2+905*q^17*x^3-190*q^16*x^4-8*q^19+33*q^18*x+533*q^17*x^2+1022*q^16*x^3-173*q^15*x^4+13*q^18+106*q^17*x+482*q^16*x^2+1058*q^15*x^3-158*q^14*x^4+25*q^17+183*q^16*x+342*q^15*x^2+1002*q^14*x^3-141*q^13*x^4+38*q^16+228*q^15*x+157*q^14*x^2+869*q^13*x^3-114*q^12*x^4+56*q^15+207*q^14*x-34*q^13*x^2+700*q^12*x^3-81*q^11*x^4+69*q^14+130*q^13*x-181*q^12*x^2+524*q^11*x^3-51*q^10*x^4+64*q^13+12*q^12*x-251*q^11*x^2+366*q^10*x^3-29*q^9*x^4+40*q^12-92*q^11*x-254*q^10*x^2+231*q^9*x^3-14*q^8*x^4+6*q^11-174*q^10*x-212*q^9*x^2+133*q^8*x^3-5*q^7*x^4-28*q^10-197*q^9*x-160*q^8*x^2+70*q^7*x^3-q^6*x^4-53*q^9-190*q^8*x-101*q^7*x^2+35*q^6*x^3-62*q^8-152*q^7*x-52*q^6*x^2+15*q^5*x^3-57*q^7-115*q^6*x-18*q^5*x^2+5*q^4*x^3-46*q^6-69*q^5*x-6*q^4*x^2+q^3*x^3-34*q^5-36*q^4*x-2*q^3*x^2-21*q^4-13*q^3*x-q^2*x^2-9*q^3-6*q^2*x-2*q^2-2*q*x-x)/q^9/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^2+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^4
+N2(0,-4,2,2)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*(q^15*x+q^14*x+q^13*x+q^12*x+q^11*x+q^11+q^10*x+q^10-q^8*x+q^7-q^6*x+q^6-q^4*x-q^4-1)/q/x^3/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)
-N2(0,-2,-4,-2)*(q^49*x^2+11*q^48*x^2+62*q^47*x^2-q^47*x+238*q^46*x^2-9*q^46*x+697*q^45*x^2-45*q^45*x+1649*q^44*x^2-q^45-160*q^44*x+3263*q^43*x^2-5*q^44-453*q^43*x+5517*q^42*x^2-14*q^43-1067*q^42*x+8056*q^41*x^2-28*q^42-2169*q^41*x+10139*q^40*x^2-41*q^41-3882*q^40*x+10721*q^39*x^2-60*q^40-6200*q^39*x+8654*q^38*x^2-123*q^39-8888*q^38*x+2955*q^37*x^2-325*q^38-11412*q^37*x-6934*q^36*x^2-781*q^37-12969*q^36*x-20938*q^35*x^2-1585*q^36-12562*q^35*x-38242*q^34*x^2-2676*q^35-9203*q^34*x-57343*q^33*x^2-3837*q^34-2101*q^33*x-76275*q^32*x^2-4673*q^33+9081*q^32*x-92972*q^31*x^2-4752*q^32+24022*q^31*x-105662*q^30*x^2-3714*q^31+41666*q^30*x-113186*q^29*x^2-1466*q^30+60224*q^29*x-115160*q^28*x^2+1843*q^29+77543*q^28*x-111977*q^27*x^2+5773*q^28+91426*q^27*x-104654*q^26*x^2+9834*q^27+100337*q^26*x-94554*q^25*x^2+13489*q^26+103474*q^25*x-83056*q^24*x^2+16364*q^25+101186*q^24*x-71278*q^23*x^2+18112*q^24+94439*q^23*x-59951*q^22*x^2+18646*q^23+84860*q^22*x-49463*q^21*x^2+18014*q^22+73918*q^21*x-39988*q^20*x^2+16562*q^21+63029*q^20*x-31592*q^19*x^2+14677*q^20+52893*q^19*x-24287*q^18*x^2+12776*q^19+43892*q^18*x-18051*q^17*x^2+11038*q^18+35859*q^17*x-12853*q^16*x^2+9525*q^17+28676*q^16*x-8673*q^15*x^2+8140*q^16+22148*q^15*x-5495*q^14*x^2+6816*q^15+16367*q^14*x-3264*q^13*x^2+5489*q^14+11420*q^13*x-1848*q^12*x^2+4192*q^13+7485*q^12*x-1043*q^11*x^2+2999*q^12+4586*q^11*x-622*q^10*x^2+2006*q^11+2664*q^10*x-397*q^9*x^2+1272*q^10+1514*q^9*x-254*q^8*x^2+791*q^9+894*q^8*x-148*q^7*x^2+508*q^8+572*q^7*x-72*q^6*x^2+344*q^7+386*q^6*x-27*q^5*x^2+239*q^6+253*q^5*x-7*q^4*x^2+156*q^5+148*q^4*x-q^3*x^2+90*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q+1)^2/(q^6+q^4+q^2+1)^2/(q^3-q-1)/(q^2+1)/q^12/x
-N2(0,-2,-2,-2)*(q^32*x^2+5*q^31*x^2+15*q^30*x^2-q^30*x+34*q^29*x^2-5*q^29*x+62*q^28*x^2-16*q^28*x+95*q^27*x^2-q^28-35*q^27*x+124*q^26*x^2-q^27-66*q^26*x+136*q^25*x^2+q^26-109*q^25*x+118*q^24*x^2+q^25-159*q^24*x+56*q^23*x^2+6*q^24-205*q^23*x-63*q^22*x^2+2*q^23-229*q^22*x-240*q^21*x^2-4*q^22-213*q^21*x-459*q^20*x^2-17*q^21-134*q^20*x-696*q^19*x^2-21*q^20+23*q^19*x-927*q^18*x^2-17*q^19+261*q^18*x-1125*q^17*x^2-9*q^18+557*q^17*x-1264*q^16*x^2+5*q^17+886*q^16*x-1323*q^15*x^2+14*q^16+1208*q^15*x-1291*q^14*x^2+38*q^15+1487*q^14*x-1176*q^13*x^2+60*q^14+1675*q^13*x-1004*q^12*x^2+92*q^13+1751*q^12*x-806*q^11*x^2+109*q^12+1697*q^11*x-605*q^10*x^2+121*q^11+1528*q^10*x-419*q^9*x^2+114*q^10+1279*q^9*x-263*q^8*x^2+104*q^9+998*q^8*x-146*q^7*x^2+85*q^8+723*q^7*x-69*q^6*x^2+70*q^7+480*q^6*x-26*q^5*x^2+51*q^6+288*q^5*x-7*q^4*x^2+35*q^5+153*q^4*x-q^3*x^2+18*q^4+70*q^3*x+7*q^3+26*q^2*x+q^2+7*q*x+x)/q^9/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q+1)/(q^2+1)/(q^4+1)/(q^3-q-1)/x^2
-N2(0,-2,-2,0)*(q^52*x^3+12*q^51*x^3+72*q^50*x^3-q^50*x^2+287*q^49*x^3-10*q^49*x^2+862*q^48*x^3-54*q^48*x^2+2091*q^47*x^3-q^48*x-206*q^47*x^2+4275*q^46*x^3-6*q^47*x-619*q^46*x^2+7570*q^45*x^3-17*q^46*x-1552*q^45*x^2+11803*q^44*x^3-27*q^45*x-3360*q^44*x^2+16311*q^43*x^3-11*q^44*x-6424*q^43*x^2+19860*q^42*x^3+q^44+63*q^43*x-10997*q^42*x^2+20706*q^41*x^3+5*q^43+217*q^42*x-16993*q^41*x^2+16827*q^40*x^3+9*q^42+433*q^41*x-23769*q^40*x^2+6313*q^39*x^3+8*q^41+650*q^40*x-29992*q^39*x^2-12172*q^38*x^3-7*q^40+785*q^39*x-33660*q^38*x^2-38989*q^37*x^3-37*q^39+764*q^38*x-32296*q^37*x^2-73301*q^36*x^3-53*q^38+545*q^37*x-23374*q^36*x^2-113090*q^35*x^3+2*q^37+146*q^36*x-4835*q^35*x^2-155405*q^34*x^3+188*q^36-389*q^35*x+24341*q^34*x^2-196780*q^33*x^3+536*q^35-1023*q^34*x+63735*q^33*x^2-233756*q^32*x^3+998*q^34-1780*q^33*x+111280*q^32*x^2-263407*q^31*x^3+1454*q^33-2806*q^32*x+163477*q^31*x^2-283744*q^30*x^3+1733*q^32-4292*q^31*x+215855*q^30*x^2-293892*q^29*x^3+1663*q^31-6462*q^30*x+263689*q^29*x^2-294031*q^28*x^3+1127*q^30-9374*q^29*x+302783*q^28*x^2-285169*q^27*x^3+87*q^29-12995*q^28*x+330145*q^27*x^2-268824*q^26*x^3-1398*q^28-17016*q^27*x+344458*q^26*x^2-246737*q^25*x^3-3191*q^27-21025*q^26*x+345975*q^25*x^2-220647*q^24*x^3-5075*q^26-24487*q^25*x+336324*q^24*x^2-192163*q^23*x^3-6808*q^25-27049*q^24*x+317623*q^23*x^2-162727*q^22*x^3-8180*q^24-28493*q^23*x+292263*q^22*x^2-133647*q^21*x^3-9074*q^23-28922*q^22*x+262135*q^21*x^2-106119*q^20*x^3-9485*q^22-28469*q^21*x+229113*q^20*x^2-81171*q^19*x^3-9488*q^21-27393*q^20*x+194552*q^19*x^2-59573*q^18*x^3-9188*q^20-25784*q^19*x+160060*q^18*x^2-41759*q^17*x^3-8681*q^19-23834*q^18*x+126880*q^17*x^2-27816*q^16*x^3-8041*q^18-21580*q^17*x+96488*q^16*x^2-17522*q^15*x^3-7323*q^17-19125*q^16*x+69875*q^15*x^2-10417*q^14*x^3-6554*q^16-16458*q^15*x+47940*q^14*x^2-5878*q^13*x^3-5728*q^15-13642*q^14*x+30923*q^13*x^2-3210*q^12*x^3-4832*q^14-10742*q^13*x+18706*q^12*x^2-1756*q^11*x^3-3866*q^13-7903*q^12*x+10609*q^11*x^2-994*q^10*x^3-2874*q^12-5305*q^11*x+5725*q^10*x^2-581*q^9*x^3-1941*q^11-3139*q^10*x+3030*q^9*x^2-334*q^8*x^3-1163*q^10-1543*q^9*x+1650*q^8*x^2-176*q^7*x^3-603*q^9-536*q^8*x+953*q^7*x^2-79*q^6*x^3-264*q^8-28*q^7*x+571*q^6*x^2-28*q^5*x^3-96*q^7+149*q^6*x+333*q^5*x^2-7*q^4*x^3-29*q^6+151*q^5*x+176*q^4*x^2-q^3*x^3-7*q^5+98*q^4*x+79*q^3*x^2-q^4+47*q^3*x+28*q^2*x^2+18*q^2*x+7*q*x^2+5*q*x+x^2+x)/q^11/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^2+2*q+1)/(q+1)/(q^2+1)^2/(q^7-q^5-q^4+q^3-q-1)/x^2
-N2(0,-2,0,-2)/q^11/x^3*(q^46*x^3+6*q^45*x^3+22*q^44*x^3+q^44*x^2+55*q^43*x^3+2*q^43*x^2+106*q^42*x^3-q^42*x^2+167*q^41*x^3-16*q^41*x^2+227*q^40*x^3-q^41*x-57*q^40*x^2+263*q^39*x^3-3*q^40*x-120*q^39*x^2+238*q^38*x^3-8*q^39*x-219*q^38*x^2+107*q^37*x^3-q^39-25*q^38*x-321*q^37*x^2-158*q^36*x^3-q^38-51*q^37*x-430*q^36*x^2-542*q^35*x^3-3*q^37-90*q^36*x-449*q^35*x^2-992*q^34*x^3-q^36-117*q^35*x-376*q^34*x^2-1434*q^33*x^3-2*q^35-133*q^34*x-119*q^33*x^2-1794*q^32*x^3-q^34-109*q^33*x+261*q^32*x^2-2014*q^31*x^3-3*q^33-51*q^32*x+790*q^31*x^2-2062*q^30*x^3-3*q^32+64*q^31*x+1344*q^30*x^2-1919*q^29*x^3-2*q^31+205*q^30*x+1881*q^29*x^2-1589*q^28*x^3+3*q^30+380*q^29*x+2251*q^28*x^2-1119*q^27*x^3+7*q^29+529*q^28*x+2404*q^27*x^2-605*q^26*x^3+11*q^28+628*q^27*x+2244*q^26*x^2-165*q^25*x^3+8*q^27+606*q^26*x+1787*q^25*x^2+100*q^24*x^3+8*q^26+478*q^25*x+1097*q^24*x^2+148*q^23*x^3-2*q^25+241*q^24*x+331*q^23*x^2+2*q^22*x^3-2*q^24-37*q^23*x-335*q^22*x^2-279*q^21*x^3-21*q^23-315*q^22*x-762*q^21*x^2-630*q^20*x^3-30*q^22-521*q^21*x-845*q^20*x^2-991*q^19*x^3-48*q^21-612*q^20*x-605*q^19*x^2-1300*q^18*x^3-40*q^20-561*q^19*x-91*q^18*x^2-1498*q^17*x^3-32*q^19-380*q^18*x+544*q^17*x^2-1551*q^16*x^3-92*q^17*x+1198*q^16*x^2-1462*q^15*x^3+21*q^17+237*q^16*x+1711*q^15*x^2-1264*q^14*x^3+50*q^16+549*q^15*x+2028*q^14*x^2-1006*q^13*x^3+55*q^15+763*q^14*x+2082*q^13*x^2-737*q^12*x^3+67*q^14+852*q^13*x+1933*q^12*x^2-495*q^11*x^3+52*q^13+811*q^12*x+1623*q^11*x^2-301*q^10*x^3+41*q^12+679*q^11*x+1256*q^10*x^2-162*q^9*x^3+3*q^11+508*q^10*x+885*q^9*x^2-74*q^8*x^3-23*q^10+334*q^9*x+571*q^8*x^2-27*q^7*x^3-58*q^9+198*q^8*x+330*q^7*x^2-7*q^6*x^3-70*q^8+95*q^7*x+170*q^6*x^2-q^5*x^3-78*q^7+38*q^6*x+75*q^5*x^2-67*q^6+6*q^5*x+27*q^4*x^2-55*q^5-q^4*x+7*q^3*x^2-37*q^4-2*q^3*x+q^2*x^2-24*q^3-12*q^2-5*q-1)/(q^4+2*q^2+1)/(q^2+2*q+1)/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N2(0,-2,0,0)*(q^45*x^3+6*q^44*x^3+21*q^43*x^3+q^43*x^2+50*q^42*x^3+3*q^42*x^2+94*q^41*x^3+q^41*x^2+151*q^40*x^3-14*q^40*x^2+220*q^39*x^3-57*q^39*x^2+284*q^38*x^3+q^39*x-125*q^38*x^2+306*q^37*x^3+2*q^38*x-233*q^37*x^2+231*q^36*x^3-4*q^37*x-345*q^36*x^2+13*q^35*x^3+q^37-16*q^36*x-462*q^35*x^2-360*q^34*x^3+2*q^36-42*q^35*x-487*q^34*x^2-861*q^33*x^3+2*q^35-71*q^34*x-426*q^33*x^2-1427*q^32*x^3-q^34-113*q^33*x-181*q^32*x^2-1978*q^31*x^3-10*q^33-140*q^32*x+192*q^31*x^2-2433*q^30*x^3-14*q^32-160*q^31*x+743*q^30*x^2-2723*q^29*x^3-19*q^31-128*q^30*x+1346*q^29*x^2-2778*q^28*x^3-8*q^30-68*q^29*x+1971*q^28*x^2-2549*q^27*x^3+2*q^29+69*q^28*x+2465*q^27*x^2-2042*q^26*x^3+23*q^28+223*q^27*x+2781*q^26*x^2-1330*q^25*x^3+34*q^27+409*q^26*x+2799*q^25*x^2-541*q^24*x^3+43*q^26+541*q^25*x+2516*q^24*x^2+179*q^23*x^3+43*q^25+639*q^24*x+1931*q^23*x^2+724*q^22*x^3+35*q^24+634*q^23*x+1169*q^22*x^2+1046*q^21*x^3+26*q^23+568*q^22*x+335*q^21*x^2+1139*q^20*x^3-2*q^22+412*q^21*x-393*q^20*x^2+1019*q^19*x^3-26*q^21+231*q^20*x-913*q^19*x^2+733*q^18*x^3-59*q^20+24*q^19*x-1149*q^18*x^2+355*q^17*x^3-72*q^19-141*q^18*x-1103*q^17*x^2-27*q^16*x^3-85*q^18-271*q^17*x-825*q^16*x^2-337*q^15*x^3-64*q^17-318*q^16*x-386*q^15*x^2-533*q^14*x^3-44*q^16-309*q^15*x+83*q^14*x^2-607*q^13*x^3-3*q^15-239*q^14*x+508*q^13*x^2-581*q^12*x^3+12*q^14-156*q^13*x+789*q^12*x^2-488*q^11*x^3+46*q^13-77*q^12*x+926*q^11*x^2-365*q^10*x^3+50*q^12-19*q^11*x+907*q^10*x^2-242*q^9*x^3+72*q^11+12*q^10*x+792*q^9*x^2-140*q^8*x^3+58*q^10+29*q^9*x+614*q^8*x^2-68*q^7*x^3+61*q^9+22*q^8*x+430*q^7*x^2-26*q^6*x^3+36*q^8+18*q^7*x+267*q^6*x^2-7*q^5*x^3+29*q^7+4*q^6*x+147*q^5*x^2-q^4*x^3+7*q^6+2*q^5*x+69*q^4*x^2+4*q^5-4*q^4*x+26*q^3*x^2-5*q^4-2*q^3*x+7*q^2*x^2-3*q^3-2*q^2*x+q*x^2-6*q^2-3*q-2)/q^10/(q^3+q^2+q+1)/(q+1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/x^3/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N2(0,-2,2,0)*(q^30*x^2+6*q^29*x^2+18*q^28*x^2+38*q^27*x^2-q^27*x+63*q^26*x^2-6*q^26*x+86*q^25*x^2-18*q^25*x+98*q^24*x^2-37*q^24*x+87*q^23*x^2-64*q^23*x+43*q^22*x^2-3*q^23-96*q^22*x-38*q^21*x^2-10*q^22-125*q^21*x-154*q^20*x^2-19*q^21-142*q^20*x-297*q^19*x^2-31*q^20-128*q^19*x-453*q^18*x^2-39*q^19-81*q^18*x-602*q^17*x^2-42*q^18+15*q^17*x-723*q^16*x^2-33*q^17+149*q^16*x-797*q^15*x^2-15*q^16+320*q^15*x-814*q^14*x^2+14*q^15+498*q^14*x-775*q^13*x^2+49*q^14+663*q^13*x-689*q^12*x^2+86*q^13+786*q^12*x-572*q^11*x^2+120*q^12+848*q^11*x-442*q^10*x^2+142*q^11+840*q^10*x-316*q^9*x^2+153*q^10+767*q^9*x-207*q^8*x^2+149*q^9+646*q^8*x-122*q^7*x^2+133*q^8+500*q^7*x-62*q^6*x^2+106*q^7+353*q^6*x-25*q^5*x^2+77*q^6+225*q^5*x-7*q^4*x^2+50*q^5+128*q^4*x-q^3*x^2+29*q^4+63*q^3*x+14*q^3+25*q^2*x+5*q^2+7*q*x+q+x)*q^2/x^2/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)/(q^4+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)
-N1(4,4,0,4)*(q^6*x-1)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/q^15/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)/(q+1)/x
-N1(4,4,2,4)*(2*q^48*x^4+20*q^47*x^4+98*q^46*x^4-2*q^46*x^3+316*q^45*x^4-16*q^45*x^3+762*q^44*x^4-68*q^44*x^3+1468*q^43*x^4-2*q^44*x^2-205*q^43*x^3+2347*q^42*x^4-8*q^43*x^2-489*q^42*x^3+3167*q^41*x^4-14*q^42*x^2-984*q^41*x^3+3577*q^40*x^4-13*q^41*x^2-1750*q^40*x^3+3177*q^39*x^4-7*q^40*x^2-2815*q^39*x^3+1611*q^38*x^4-16*q^39*x^2-4117*q^38*x^3-1348*q^37*x^4-66*q^38*x^2-5441*q^37*x^3-5715*q^36*x^4+2*q^38*x-180*q^37*x^2-6372*q^36*x^3-11220*q^35*x^4+8*q^37*x-275*q^36*x^2-6346*q^35*x^3-17308*q^34*x^4+11*q^36*x-233*q^35*x^2-4713*q^34*x^3-23227*q^33*x^4+9*q^35*x+118*q^34*x^2-926*q^33*x^3-28180*q^32*x^4+2*q^34*x+871*q^33*x^2+5277*q^32*x^3-31485*q^31*x^4+24*q^33*x+2030*q^32*x^2+13793*q^31*x^3-32715*q^30*x^4+116*q^32*x+3375*q^31*x^2+23987*q^30*x^3-31773*q^29*x^4+359*q^31*x+4575*q^30*x^2+34801*q^29*x^3-28899*q^28*x^4+721*q^30*x+5110*q^29*x^2+44772*q^28*x^3-24615*q^27*x^4+3*q^30+1155*q^29*x+4518*q^28*x^2+52636*q^27*x^3-19612*q^26*x^4+4*q^29+1496*q^28*x+2402*q^27*x^2+57270*q^26*x^3-14597*q^25*x^4+7*q^28+1612*q^27*x-1242*q^26*x^2+58220*q^25*x^3-10124*q^24*x^4+8*q^27+1332*q^26*x-6315*q^25*x^2+55421*q^24*x^3-6505*q^23*x^4+18*q^26+635*q^25*x-12188*q^24*x^2+49594*q^23*x^3-3832*q^22*x^4+26*q^25-496*q^24*x-18085*q^23*x^2+41700*q^22*x^3-2048*q^21*x^4+41*q^24-1857*q^23*x-22872*q^22*x^2+33019*q^21*x^3-1000*q^20*x^4+42*q^23-3291*q^22*x-25857*q^21*x^2+24578*q^20*x^3-482*q^19*x^4+38*q^22-4543*q^21*x-26493*q^20*x^2+17220*q^19*x^3-275*q^18*x^4+16*q^21-5529*q^20*x-24932*q^19*x^2+11328*q^18*x^3-191*q^17*x^4-7*q^20-6014*q^19*x-21476*q^18*x^2+6983*q^17*x^3-123*q^16*x^4-37*q^19-5981*q^18*x-16959*q^17*x^2+4009*q^16*x^3-55*q^15*x^4-54*q^18-5404*q^17*x-12139*q^16*x^2+2142*q^15*x^3-10*q^14*x^4-74*q^17-4505*q^16*x-7862*q^15*x^2+1076*q^14*x^3+5*q^13*x^4-91*q^16-3467*q^15*x-4527*q^14*x^2+531*q^13*x^3+4*q^12*x^4-110*q^15-2517*q^14*x-2298*q^13*x^2+288*q^12*x^3+q^11*x^4-117*q^14-1732*q^13*x-991*q^12*x^2+182*q^11*x^3-116*q^13-1173*q^12*x-349*q^11*x^2+112*q^10*x^3-103*q^12-821*q^11*x-103*q^10*x^2+50*q^9*x^3-92*q^11-634*q^10*x-54*q^9*x^2+9*q^8*x^3-87*q^10-524*q^9*x-58*q^8*x^2-5*q^7*x^3-85*q^9-429*q^8*x-43*q^7*x^2-4*q^6*x^3-80*q^8-321*q^7*x-12*q^6*x^2-q^5*x^3-71*q^7-212*q^6*x+9*q^5*x^2-57*q^6-129*q^5*x+11*q^4*x^2-41*q^5-74*q^4*x+5*q^3*x^2-28*q^4-40*q^3*x+q^2*x^2-18*q^3-18*q^2*x-10*q^2-6*q*x-4*q-x-1)/q^13/x^2/(q^2+1)^2/(q^4+1)/(q^3-q-1)/(q^2+2*q+1)/(q+1)/(q^6+q^4+q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)
-N1(4,4,4,4)*(q^67*x^4-q^67*x^3+15*q^66*x^4-9*q^66*x^3+94*q^65*x^4-43*q^65*x^3+377*q^64*x^4+q^65*x^2-151*q^64*x^3+1121*q^63*x^4+10*q^64*x^2-439*q^63*x^3+2651*q^62*x^4+49*q^63*x^2-1107*q^62*x^3+5183*q^61*x^4+168*q^62*x^2-2458*q^61*x^3+8538*q^60*x^4-q^62*x+452*q^61*x^2-4804*q^60*x^3+11861*q^59*x^4-7*q^61*x+1008*q^60*x^2-8260*q^59*x^3+13526*q^58*x^4-30*q^60*x+1938*q^59*x^2-12496*q^58*x^3+11395*q^57*x^4-93*q^59*x+3255*q^58*x^2-16582*q^57*x^3+3464*q^56*x^4-220*q^58*x+4784*q^57*x^2-19007*q^56*x^3-11307*q^55*x^4-3*q^58-422*q^57*x+6092*q^56*x^2-17857*q^55*x^3-32324*q^54*x^4-19*q^57-655*q^56*x+6495*q^55*x^2-11125*q^54*x^3-57116*q^53*x^4-64*q^56-787*q^55*x+5252*q^54*x^2+2917*q^53*x^3-81606*q^52*x^4-152*q^55-627*q^54*x+1831*q^53*x^2+25296*q^52*x^3-100834*q^51*x^4-277*q^54+8*q^53*x-3828*q^52*x^2+55854*q^51*x^3-110012*q^50*x^4-400*q^53+1168*q^52*x-11206*q^51*x^2+92653*q^50*x^3-105718*q^49*x^4-455*q^52+2697*q^51*x-19383*q^50*x^2+131521*q^49*x^3-86938*q^48*x^4-377*q^51+4289*q^50*x-27394*q^49*x^2+166152*q^48*x^3-55627*q^47*x^4-141*q^50+5622*q^49*x-34560*q^48*x^2+189023*q^47*x^3-16549*q^46*x^4+214*q^49+6470*q^48*x-40602*q^47*x^2+193011*q^46*x^3+23689*q^45*x^4+608*q^48+6706*q^47*x-45539*q^46*x^2+173337*q^45*x^3+58173*q^44*x^4+972*q^47+6169*q^46*x-49277*q^45*x^2+129239*q^44*x^3+81262*q^43*x^4+1284*q^46+4538*q^45*x-51405*q^44*x^2+64987*q^43*x^3+89712*q^42*x^4+1570*q^45+1430*q^44*x-51026*q^43*x^2-10454*q^42*x^3+83108*q^41*x^4+1849*q^44-3330*q^43*x-46961*q^42*x^2-85068*q^41*x^3+63655*q^40*x^4+2076*q^43-9428*q^42*x-38039*q^41*x^2-146225*q^40*x^3+35431*q^39*x^4+2132*q^42-15942*q^41*x-23606*q^40*x^2-183515*q^39*x^3+3267*q^38*x^4+1865*q^41-21495*q^40*x-3832*q^39*x^2-190864*q^38*x^3-28457*q^37*x^4+1183*q^40-24786*q^39*x+19804*q^38*x^2-167938*q^37*x^3-56653*q^36*x^4+122*q^39-24925*q^38*x+44386*q^37*x^2-119521*q^36*x^3-79714*q^35*x^4-1165*q^38-21753*q^37*x+65554*q^36*x^2-54326*q^35*x^3-97172*q^34*x^4-2461*q^37-15707*q^36*x+78539*q^35*x^2+17752*q^34*x^3-109177*q^33*x^4-3546*q^36-7647*q^35*x+79061*q^34*x^2+87347*q^33*x^3-116112*q^32*x^4-4240*q^35+1419*q^34*x+65124*q^33*x^2+147802*q^32*x^3-118413*q^31*x^4-4421*q^34+10306*q^33*x+37426*q^32*x^2+195303*q^31*x^3-116475*q^30*x^4-4027*q^33+17879*q^32*x-122*q^31*x^2+229197*q^30*x^3-110616*q^29*x^4-3070*q^32+23052*q^31*x-41892*q^30*x^2+250264*q^29*x^3-101174*q^28*x^4-1656*q^31+25271*q^30*x-81406*q^29*x^2+260186*q^28*x^3-88729*q^27*x^4+12*q^30+24540*q^29*x-113675*q^28*x^2+260164*q^27*x^3-74251*q^26*x^4+1666*q^29+21744*q^28*x-135613*q^27*x^2+251424*q^26*x^3-59022*q^25*x^4+3067*q^28+17982*q^27*x-147107*q^26*x^2+234863*q^25*x^3-44399*q^24*x^4+4084*q^27+14400*q^26*x-149687*q^25*x^2+212044*q^24*x^3-31530*q^23*x^4+4709*q^26+11575*q^25*x-146283*q^24*x^2+184642*q^23*x^3-21133*q^22*x^4+5035*q^25+9672*q^24*x-139161*q^23*x^2+154881*q^22*x^3-13403*q^21*x^4+5192*q^24+8286*q^23*x-130093*q^22*x^2+124765*q^21*x^3-8095*q^20*x^4+5267*q^23+6919*q^22*x-119493*q^21*x^2+96399*q^20*x^3-4715*q^19*x^4+5268*q^22+5064*q^21*x-107542*q^20*x^2+71292*q^19*x^3-2707*q^18*x^4+5148*q^21+2657*q^20*x-93932*q^19*x^2+50481*q^18*x^3-1575*q^17*x^4+4857*q^20-86*q^19*x-79049*q^18*x^2+34221*q^17*x^3-943*q^16*x^4+4374*q^19-2601*q^18*x-63482*q^17*x^2+22280*q^16*x^3-571*q^15*x^4+3718*q^18-4483*q^17*x-48456*q^16*x^2+14004*q^15*x^3-333*q^14*x^4+2952*q^17-5456*q^16*x-34921*q^15*x^2+8575*q^14*x^3-176*q^13*x^4+2170*q^16-5575*q^15*x-23781*q^14*x^2+5169*q^13*x^3-79*q^12*x^4+1467*q^15-5030*q^14*x-15308*q^13*x^2+3098*q^12*x^3-28*q^11*x^4+906*q^14-4146*q^13*x-9439*q^12*x^2+1857*q^11*x^3-7*q^10*x^4+505*q^13-3194*q^12*x-5666*q^11*x^2+1109*q^10*x^3-q^9*x^4+248*q^12-2347*q^11*x-3409*q^10*x^2+649*q^9*x^3+103*q^11-1669*q^10*x-2105*q^9*x^2+361*q^8*x^3+34*q^10-1159*q^9*x-1347*q^8*x^2+183*q^7*x^3+8*q^9-794*q^8*x-877*q^7*x^2+80*q^6*x^3+q^8-532*q^7*x-558*q^6*x^2+28*q^5*x^3-344*q^6*x-332*q^5*x^2+7*q^4*x^3-204*q^5*x-176*q^4*x^2+q^3*x^3-108*q^4*x-79*q^3*x^2-48*q^3*x-28*q^2*x^2-18*q^2*x-7*q*x^2-5*q*x-x^2-x)/q^14/x^2/(q^4+2*q^3+2*q^2+2*q+1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q+1)^2/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)
+N1(4,10,6,4)*(q^48*x^3+12*q^47*x^3+71*q^46*x^3-q^46*x^2+275*q^45*x^3-10*q^45*x^2+790*q^44*x^3-53*q^44*x^2+1806*q^43*x^3-q^44*x-196*q^43*x^2+3429*q^42*x^3-6*q^43*x-565*q^42*x^2+5546*q^41*x^3-16*q^42*x-1348*q^41*x^2+7730*q^40*x^3-21*q^41*x-2758*q^40*x^2+9244*q^39*x^3+6*q^40*x-4944*q^39*x^2+9156*q^38*x^3+q^40+90*q^39*x-7845*q^38*x^2+6533*q^37*x^3+5*q^39+224*q^38*x-11045*q^37*x^2+658*q^36*x^3+8*q^38+353*q^37*x-13723*q^36*x^2-8773*q^35*x^3+3*q^37+401*q^36*x-14760*q^35*x^2-21513*q^34*x^3-12*q^36+323*q^35*x-12977*q^34*x^2-36739*q^33*x^3-27*q^35+127*q^34*x-7384*q^33*x^2-53168*q^32*x^3-5*q^34-138*q^33*x+2589*q^32*x^2-69286*q^31*x^3+106*q^33-392*q^32*x+16941*q^31*x^2-83617*q^30*x^3+329*q^32-581*q^31*x+34997*q^30*x^2-94940*q^29*x^3+634*q^31-739*q^30*x+55380*q^29*x^2-102430*q^28*x^3+919*q^30-996*q^29*x+76105*q^28*x^2-105755*q^27*x^3+1035*q^29-1576*q^28*x+94954*q^27*x^2-105110*q^26*x^3+863*q^28-2633*q^27*x+109970*q^26*x^2-101116*q^25*x^3+372*q^27-4156*q^26*x+119881*q^25*x^2-94579*q^24*x^3-367*q^26-5916*q^25*x+124332*q^24*x^2-86234*q^23*x^3-1217*q^25-7632*q^24*x+123777*q^23*x^2-76620*q^22*x^3-2041*q^24-9028*q^23*x+119187*q^22*x^2-66164*q^21*x^3-2757*q^23-9945*q^22*x+111598*q^21*x^2-55339*q^20*x^3-3320*q^22-10344*q^21*x+101980*q^20*x^2-44698*q^19*x^3-3697*q^21-10326*q^20*x+90964*q^19*x^2-34763*q^18*x^3-3866*q^20-10000*q^19*x+79072*q^18*x^2-25909*q^17*x^3-3820*q^19-9518*q^18*x+66646*q^17*x^2-18353*q^16*x^3-3594*q^18-8938*q^17*x+54175*q^16*x^2-12212*q^15*x^3-3280*q^17-8296*q^16*x+42085*q^15*x^2-7542*q^14*x^3-2980*q^16-7564*q^15*x+30970*q^14*x^2-4301*q^13*x^3-2744*q^15-6775*q^14*x+21319*q^13*x^2-2296*q^12*x^3-2546*q^14-5907*q^13*x+13589*q^12*x^2-1203*q^11*x^3-2307*q^13-4918*q^12*x+7936*q^11*x^2-667*q^10*x^3-1958*q^12-3790*q^11*x+4261*q^10*x^2-406*q^9*x^3-1499*q^11-2606*q^10*x+2158*q^9*x^2-255*q^8*x^3-1008*q^10-1522*q^9*x+1107*q^8*x^2-148*q^7*x^3-583*q^9-691*q^8*x+627*q^7*x^2-72*q^6*x^3-283*q^8-181*q^7*x+396*q^6*x^2-27*q^5*x^3-112*q^7+51*q^6*x+254*q^5*x^2-7*q^4*x^3-35*q^6+104*q^5*x+148*q^4*x^2-q^3*x^3-8*q^5+80*q^4*x+72*q^3*x^2-q^4+42*q^3*x+27*q^2*x^2+17*q^2*x+7*q*x^2+5*q*x+x^2+x)/(q^2+1)^2/(q^5+q^4+q+1)/(q^3-q-1)/(q^2+2*q+1)/(q^4+1)/(q+1)^2/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/x/q^9
+N2(0,-4,-4,0)*(q^56*x^3+11*q^55*x^3+q^55*x^2+60*q^54*x^3+11*q^54*x^2+218*q^53*x^3+64*q^53*x^2+595*q^52*x^3-q^53*x+258*q^52*x^2+1306*q^51*x^3-11*q^52*x+802*q^51*x^2+2408*q^50*x^3-59*q^51*x+2036*q^50*x^2+3832*q^49*x^3-q^51-219*q^50*x+4363*q^49*x^2+5329*q^48*x^3-6*q^50-645*q^49*x+8049*q^48*x^2+6443*q^47*x^3-19*q^49-1603*q^48*x+12932*q^47*x^2+6523*q^46*x^3-42*q^48-3480*q^47*x+18163*q^46*x^2+4786*q^45*x^3-72*q^47-6731*q^46*x+22139*q^45*x^2+448*q^44*x^3-114*q^46-11716*q^45*x+22705*q^44*x^2-7053*q^43*x^3-214*q^45-18463*q^44*x+17578*q^43*x^2-17747*q^42*x^3-502*q^44-26401*q^43*x+4886*q^42*x^2-30855*q^41*x^3-1210*q^43-34221*q^42*x-16354*q^41*x^2-44724*q^40*x^3-2602*q^42-39870*q^41*x-45961*q^40*x^2-57087*q^39*x^3-4841*q^41-40739*q^40*x-82614*q^39*x^2-65601*q^38*x^3-7789*q^40-34015*q^39*x-124136*q^38*x^2-68485*q^37*x^3-10890*q^39-17215*q^38*x-167938*q^37*x^2-65019*q^36*x^3-13239*q^38+11126*q^37*x-211527*q^36*x^2-55766*q^35*x^3-13832*q^37+50917*q^36*x-253041*q^35*x^2-42529*q^34*x^3-11909*q^36+100154*q^35*x-291422*q^34*x^2-28088*q^33*x^3-7183*q^35+155055*q^34*x-326350*q^33*x^2-15669*q^32*x^3+135*q^34+210621*q^33*x-357749*q^32*x^2-8169*q^31*x^3+9448*q^33+261742*q^32*x-385281*q^31*x^2-7410*q^30*x^3+19926*q^32+304291*q^31*x-407716*q^30*x^2-13672*q^29*x^3+30644*q^31+336045*q^30*x-422655*q^29*x^2-25626*q^28*x^3+40638*q^30+356902*q^29*x-427074*q^28*x^2-40659*q^27*x^3+49115*q^29+368490*q^28*x-418112*q^27*x^2-55561*q^26*x^3+55604*q^28+373111*q^27*x-394432*q^26*x^2-67339*q^25*x^3+60168*q^27+372986*q^26*x-356565*q^25*x^2-73888*q^24*x^3+63255*q^26+369407*q^25*x-307534*q^24*x^2-74369*q^23*x^3+65471*q^25+362670*q^24*x-251696*q^23*x^2-69218*q^22*x^3+67131*q^24+351717*q^23*x-194552*q^22*x^2-59842*q^21*x^3+68159*q^23+335160*q^22*x-141095*q^21*x^2-48144*q^20*x^3+68115*q^22+311638*q^21*x-95601*q^20*x^2-36062*q^19*x^3+66600*q^21+281128*q^20*x-60223*q^19*x^2-25171*q^18*x^3+63324*q^20+244529*q^19*x-35382*q^18*x^2-16420*q^17*x^3+58304*q^19+204157*q^18*x-19555*q^17*x^2-10090*q^16*x^3+51677*q^18+162748*q^17*x-10449*q^16*x^2-5956*q^15*x^3+43941*q^17+123505*q^16*x-5561*q^15*x^2-3513*q^14*x^3+35727*q^16+88967*q^15*x-3035*q^14*x^2-2172*q^13*x^3+27789*q^15+60907*q^14*x-1695*q^13*x^2-1422*q^12*x^3+20678*q^14+39732*q^13*x-932*q^12*x^2-934*q^11*x^3+14743*q^13+24921*q^12*x-436*q^11*x^2-568*q^10*x^3+10084*q^12+15239*q^11*x-75*q^10*x^2-298*q^9*x^3+6660*q^11+9291*q^10*x+167*q^9*x^2-127*q^8*x^3+4314*q^10+5762*q^9*x+274*q^8*x^2-41*q^7*x^3+2800*q^9+3639*q^8*x+259*q^7*x^2-9*q^6*x^3+1836*q^8+2279*q^7*x+177*q^6*x^2-q^5*x^3+1184*q^7+1351*q^6*x+90*q^5*x^2+720*q^6+724*q^5*x+33*q^4*x^2+394*q^5+335*q^4*x+8*q^3*x^2+189*q^4+128*q^3*x+q^2*x^2+76*q^3+38*q^2*x+25*q^2+8*q*x+6*q+x+1)/(q^4+2*q^2+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^4+1)^2/(q^3-q-1)/(q^2+2*q+1)/x^2/(q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/q^14
+N2(0,-4,-4,2)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)*(q^8*x+q^6*x+q^4*x+q^4+1)/x^2/(q^2+1)/q^10/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q+1)
+N2(0,-4,-2,2)*(q^50*x^4+10*q^49*x^4+50*q^48*x^4-q^48*x^3+168*q^47*x^4-8*q^47*x^3+431*q^46*x^4-34*q^46*x^3+901*q^45*x^4-q^46*x^2-100*q^45*x^3+1599*q^44*x^4-4*q^45*x^2-228*q^44*x^3+2463*q^43*x^4-9*q^44*x^2-431*q^43*x^3+3317*q^42*x^4-19*q^43*x^2-714*q^42*x^3+3861*q^41*x^4-48*q^42*x^2-1076*q^41*x^3+3700*q^40*x^4-q^42*x-131*q^41*x^2-1501*q^40*x^3+2409*q^39*x^4-4*q^41*x-323*q^40*x^2-1940*q^39*x^3-366*q^38*x^4-7*q^40*x-702*q^39*x^2-2291*q^38*x^3-4793*q^37*x^4-7*q^39*x-1302*q^38*x^2-2426*q^37*x^3-10770*q^36*x^4-10*q^38*x-2143*q^37*x^2-2182*q^36*x^3-17892*q^35*x^4-26*q^37*x-3111*q^36*x^2-1432*q^35*x^3-25488*q^34*x^4-84*q^36*x-4049*q^35*x^2-101*q^34*x^3-32706*q^33*x^4-209*q^35*x-4619*q^34*x^2+1815*q^33*x^3-38662*q^32*x^4-409*q^34*x-4530*q^33*x^2+4175*q^32*x^3-42605*q^31*x^4-3*q^34-651*q^33*x-3378*q^32*x^2+6774*q^31*x^3-44063*q^30*x^4-4*q^33-903*q^32*x-1002*q^31*x^2+9160*q^30*x^3-42925*q^29*x^4-7*q^32-1098*q^31*x+2746*q^30*x^2+11032*q^29*x^3-39456*q^28*x^4-8*q^31-1164*q^30*x+7613*q^29*x^2+11909*q^28*x^3-34235*q^27*x^4-21*q^30-1020*q^29*x+13326*q^28*x^2+11741*q^27*x^3-28014*q^26*x^4-30*q^29-605*q^28*x+19192*q^27*x^2+10333*q^26*x^3-21565*q^25*x^4-48*q^28+79*q^27*x+24619*q^26*x^2+8095*q^25*x^3-15550*q^24*x^4-50*q^27+1007*q^26*x+28883*q^25*x^2+5231*q^24*x^3-10440*q^23*x^4-56*q^26+2079*q^25*x+31566*q^24*x^2+2390*q^23*x^3-6470*q^22*x^4-42*q^25+3241*q^24*x+32349*q^23*x^2-168*q^22*x^3-3654*q^21*x^4-34*q^24+4273*q^23*x+31218*q^22*x^2-1972*q^21*x^3-1842*q^20*x^4-5*q^23+5075*q^22*x+28437*q^21*x^2-3008*q^20*x^3-797*q^19*x^4+16*q^22+5491*q^21*x+24462*q^20*x^2-3249*q^19*x^3-269*q^18*x^4+58*q^21+5590*q^20*x+19922*q^19*x^2-2973*q^18*x^3-49*q^17*x^4+98*q^20+5339*q^19*x+15301*q^18*x^2-2375*q^17*x^3+14*q^16*x^4+147*q^19+4866*q^18*x+11066*q^17*x^2-1707*q^16*x^3+20*q^15*x^4+171*q^18+4177*q^17*x+7462*q^16*x^2-1099*q^15*x^3+20*q^14*x^4+190*q^17+3426*q^16*x+4676*q^15*x^2-631*q^14*x^3+23*q^13*x^4+194*q^16+2691*q^15*x+2682*q^14*x^2-324*q^13*x^3+21*q^12*x^4+202*q^15+2088*q^14*x+1400*q^13*x^2-167*q^12*x^3+13*q^11*x^4+204*q^14+1593*q^13*x+632*q^12*x^2-104*q^11*x^3+5*q^10*x^4+201*q^13+1215*q^12*x+213*q^11*x^2-67*q^10*x^3+q^9*x^4+183*q^12+923*q^11*x+11*q^10*x^2-30*q^9*x^3+163*q^11+712*q^10*x-46*q^9*x^2-3*q^8*x^3+144*q^10+554*q^9*x-42*q^8*x^2+6*q^7*x^3+126*q^9+429*q^8*x-34*q^7*x^2+4*q^6*x^3+108*q^8+312*q^7*x-34*q^6*x^2+q^5*x^3+89*q^7+204*q^6*x-29*q^5*x^2+67*q^6+123*q^5*x-17*q^4*x^2+45*q^5+71*q^4*x-6*q^3*x^2+29*q^4+39*q^3*x-q^2*x^2+18*q^3+18*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q^4+1)/(q^3-q-1)/(q^2+2*q+1)/(q+1)/(q^2+1)^2/x^3/(q^6+q^4+q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/q^8
-N2(0,-2,-4,2)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)*(q^4+q^2+1)/(q^2+1)/q^8/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^4+1)/(q+1)/x
+N2(0,-2,-2,2)*(q^44*x^2+10*q^43*x^2+49*q^42*x^2+2*q^41*x^3-q^42*x+158*q^41*x^2+9*q^40*x^3-8*q^41*x+382*q^40*x^2+25*q^39*x^3-34*q^40*x+743*q^39*x^2+52*q^38*x^3-q^40-102*q^39*x+1217*q^38*x^2+90*q^37*x^3-4*q^39-243*q^38*x+1723*q^37*x^2+135*q^36*x^3-7*q^38-489*q^37*x+2125*q^36*x^2+178*q^35*x^3-7*q^37-866*q^36*x+2239*q^35*x^2+205*q^34*x^3-7*q^36-1367*q^35*x+1845*q^34*x^2+195*q^33*x^3-22*q^35-1951*q^34*x+722*q^33*x^2+128*q^32*x^3-73*q^34-2504*q^33*x-1306*q^32*x^2-11*q^31*x^3-192*q^33-2884*q^32*x-4288*q^31*x^2-227*q^30*x^3-365*q^32-2877*q^31*x-8103*q^30*x^2-520*q^29*x^3-585*q^31-2287*q^30*x-12477*q^29*x^2-879*q^28*x^3-793*q^30-870*q^29*x-16984*q^28*x^2-1275*q^27*x^3-958*q^29+1450*q^28*x-21176*q^27*x^2-1668*q^26*x^3-969*q^28+4727*q^27*x-24520*q^26*x^2-2023*q^25*x^3-804*q^27+8704*q^26*x-26666*q^25*x^2-2314*q^24*x^3-386*q^26+13133*q^25*x-27280*q^24*x^2-2515*q^23*x^3+235*q^25+17429*q^24*x-26411*q^23*x^2-2607*q^22*x^3+1070*q^24+21250*q^23*x-24125*q^22*x^2-2587*q^21*x^3+1999*q^23+24001*q^22*x-20859*q^21*x^2-2468*q^20*x^3+2983*q^22+25505*q^21*x-16928*q^20*x^2-2270*q^19*x^3+3820*q^21+25429*q^20*x-12866*q^19*x^2-2016*q^18*x^3+4427*q^20+24002*q^19*x-8978*q^18*x^2-1727*q^17*x^3+4676*q^19+21328*q^18*x-5663*q^17*x^2-1423*q^16*x^3+4627*q^18+17956*q^17*x-3045*q^16*x^2-1127*q^15*x^3+4279*q^17+14201*q^16*x-1209*q^15*x^2-860*q^14*x^3+3741*q^16+10580*q^15*x-26*q^14*x^2-630*q^13*x^3+3055*q^15+7319*q^14*x+609*q^13*x^2-436*q^12*x^3+2333*q^14+4705*q^13*x+859*q^12*x^2-281*q^11*x^3+1650*q^13+2751*q^12*x+845*q^11*x^2-169*q^10*x^3+1093*q^12+1450*q^11*x+691*q^10*x^2-95*q^9*x^3+675*q^11+652*q^10*x+492*q^9*x^2-48*q^8*x^3+383*q^10+229*q^9*x+319*q^8*x^2-20*q^7*x^3+198*q^9+37*q^8*x+198*q^7*x^2-6*q^6*x^3+99*q^8-23*q^7*x+117*q^6*x^2-q^5*x^3+54*q^7-24*q^6*x+61*q^5*x^2+29*q^6-18*q^5*x+25*q^4*x^2+12*q^5-18*q^4*x+7*q^3*x^2-q^4-18*q^3*x+q^2*x^2-6*q^3-12*q^2*x-6*q^2-5*q*x-3*q-x-1)/(q^4+1)/(q^2+1)^2/(q^3-q-1)/(q^2+2*q+1)/(q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/q^6/x^2/(q^6+q^4+q^2+1)
+N2(0,0,-2,0)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3315*q^36*x-1590*q^35*x^2-207*q^36-3826*q^35*x-5484*q^34*x^2-439*q^35-3801*q^34*x-10311*q^33*x^2-771*q^34-2950*q^33*x-15679*q^32*x^2-1125*q^33-1047*q^32*x-21087*q^31*x^2-1387*q^32+2009*q^31*x-26015*q^30*x^2-1416*q^31+6139*q^30*x-30023*q^29*x^2-1125*q^30+11048*q^29*x-32825*q^28*x^2-482*q^29+16293*q^28*x-34323*q^27*x^2+436*q^28+21284*q^27*x-34586*q^26*x^2+1530*q^27+25492*q^26*x-33797*q^25*x^2+2642*q^26+28458*q^25*x-32190*q^24*x^2+3666*q^25+30080*q^24*x-29986*q^23*x^2+4480*q^24+30379*q^23*x-27352*q^22*x^2+5059*q^23+29656*q^22*x-24397*q^21*x^2+5354*q^22+28152*q^21*x-21200*q^20*x^2+5415*q^21+26228*q^20*x-17852*q^19*x^2+5282*q^20+24006*q^19*x-14487*q^18*x^2+5051*q^19+21625*q^18*x-11272*q^17*x^2+4759*q^18+19029*q^17*x-8368*q^16*x^2+4448*q^17+16255*q^16*x-5891*q^15*x^2+4092*q^16+13303*q^15*x-3900*q^14*x^2+3670*q^15+10348*q^14*x-2406*q^13*x^2+3147*q^14+7561*q^13*x-1382*q^12*x^2+2548*q^13+5168*q^12*x-760*q^11*x^2+1923*q^12+3282*q^11*x-432*q^10*x^2+1345*q^11+1948*q^10*x-275*q^9*x^2+874*q^10+1098*q^9*x-189*q^8*x^2+538*q^9+622*q^8*x-122*q^7*x^2+333*q^8+383*q^7*x-65*q^6*x^2+224*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^3-q-1)/(q^6+q^4+q^2+1)/(q^2+1)/(q^2+2*q+1)/(q+1)/(q^4+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/q^11/x
+N1(-4,-4,-2,0)/x^3*(q^61*x^3+10*q^60*x^3+51*q^59*x^3-2*q^59*x^2+178*q^58*x^3-17*q^58*x^2+476*q^57*x^3-75*q^57*x^2+1032*q^56*x^3-226*q^56*x^2+1865*q^55*x^3+3*q^56*x-512*q^55*x^2+2822*q^54*x^3+17*q^55*x-911*q^54*x^2+3490*q^53*x^3+q^55+52*q^54*x-1291*q^53*x^2+3206*q^52*x^3+3*q^54+111*q^53*x-1423*q^52*x^2+1225*q^51*x^3+3*q^53+154*q^52*x-1084*q^51*x^2-2967*q^50*x^3-2*q^52+70*q^51*x-195*q^50*x^2-9318*q^49*x^3-16*q^51-316*q^50*x+1120*q^49*x^2-17012*q^48*x^3-29*q^50-1194*q^49*x+2592*q^48*x^2-24492*q^47*x^3-17*q^49-2607*q^48*x+4000*q^47*x^2-29723*q^46*x^3+22*q^48-4316*q^47*x+5314*q^46*x^2-30633*q^45*x^3+48*q^47-5715*q^46*x+6645*q^45*x^2-25651*q^44*x^3-50*q^46-5916*q^45*x+8021*q^44*x^2-14268*q^43*x^3-397*q^45-4056*q^44*x+9104*q^43*x^2+2540*q^42*x^3-989*q^44+346*q^43*x+9132*q^42*x^2+22262*q^41*x^3-1608*q^43+7037*q^42*x+7127*q^41*x^2+41310*q^40*x^3-1831*q^42+14956*q^41*x+2259*q^40*x^2+55909*q^39*x^3-1229*q^41+22346*q^40*x-5722*q^39*x^2+63074*q^38*x^3+322*q^40+27219*q^39*x-16304*q^38*x^2+61289*q^37*x^3+2476*q^39+27832*q^38*x-28085*q^37*x^2+50736*q^36*x^3+4522*q^38+23262*q^37*x-38924*q^36*x^2+33131*q^35*x^3+5721*q^37+13728*q^36*x-46299*q^35*x^2+11313*q^34*x^3+5672*q^36+779*q^35*x-47815*q^34*x^2-11345*q^33*x^3+4457*q^35-13052*q^34*x-42072*q^33*x^2-31676*q^32*x^3+2487*q^34-24690*q^33*x-29157*q^32*x^2-47508*q^31*x^3+230*q^33-31540*q^32*x-11059*q^31*x^2-58143*q^30*x^3-1935*q^32-32160*q^31*x+9099*q^30*x^2-64236*q^29*x^3-3717*q^31-26933*q^30*x+27617*q^29*x^2-67181*q^28*x^3-4824*q^30-17706*q^29*x+41791*q^28*x^2-68366*q^27*x^3-4982*q^29-7336*q^28*x+50175*q^27*x^2-68681*q^26*x^3-4130*q^28+1664*q^27*x+53264*q^26*x^2-68433*q^25*x^3-2564*q^27+7679*q^26*x+52447*q^25*x^2-67508*q^24*x^3-874*q^26+10598*q^25*x+49906*q^24*x^2-65562*q^23*x^3+341*q^25+11301*q^24*x+47253*q^23*x^2-62173*q^22*x^3+797*q^24+11334*q^23*x+45702*q^22*x^2-57029*q^21*x^3+648*q^23+11984*q^22*x+45264*q^21*x^2-50139*q^20*x^3+340*q^22+13961*q^21*x+45513*q^20*x^2-41939*q^19*x^3+307*q^21+16986*q^20*x+45264*q^19*x^2-33218*q^18*x^3+727*q^20+20166*q^19*x+43686*q^18*x^2-24871*q^17*x^3+1487*q^19+22237*q^18*x+40097*q^17*x^2-17620*q^16*x^3+2293*q^18+22382*q^17*x+34775*q^16*x^2-11844*q^15*x^3+2850*q^17+20398*q^16*x+28273*q^15*x^2-7586*q^14*x^3+2999*q^16+16854*q^15*x+21611*q^14*x^2-4662*q^13*x^3+2739*q^15+12611*q^14*x+15505*q^13*x^2-2782*q^12*x^3+2187*q^14+8543*q^13*x+10514*q^12*x^2-1641*q^11*x^3+1514*q^13+5220*q^12*x+6759*q^11*x^2-973*q^10*x^3+883*q^12+2873*q^11*x+4177*q^10*x^2-579*q^9*x^3+404*q^11+1446*q^10*x+2521*q^9*x^2-334*q^8*x^3+114*q^10+712*q^9*x+1522*q^8*x^2-176*q^7*x^3-15*q^9+403*q^8*x+931*q^7*x^2-79*q^6*x^3-45*q^8+287*q^7*x+569*q^6*x^2-28*q^5*x^3-35*q^7+228*q^6*x+333*q^5*x^2-7*q^4*x^3-18*q^6+164*q^5*x+176*q^4*x^2-q^3*x^3-6*q^5+99*q^4*x+79*q^3*x^2-q^4+47*q^3*x+28*q^2*x^2+18*q^2*x+7*q*x^2+5*q*x+x^2+x)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q+1)^2/(q^4+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^3-q-1)/(q^2+1)/q^11
-N1(-4,-2,-4,0)*(q^55*x^2+13*q^54*x^2+84*q^53*x^2-q^53*x+361*q^52*x^2-11*q^52*x+1164*q^51*x^2-63*q^51*x+3004*q^50*x^2-q^51-250*q^50*x+6454*q^49*x^2-7*q^50-770*q^49*x+11842*q^48*x^2-24*q^49-1955*q^48*x+18856*q^47*x^2-54*q^48-4249*q^47*x+26245*q^46*x^2-90*q^47-8107*q^46*x+31790*q^45*x^2-131*q^46-13805*q^45*x+32595*q^44*x^2-233*q^45-21195*q^44*x+25602*q^43*x^2-574*q^44-29468*q^43*x+8175*q^42*x^2-1453*q^43-37029*q^42*x-21364*q^41*x^2-3177*q^42-41568*q^41*x-63293*q^40*x^2-5854*q^41-40310*q^40*x-116201*q^39*x^2-9184*q^40-30425*q^39*x-176973*q^38*x^2-12413*q^39-9552*q^38*x-241126*q^37*x^2-14488*q^38+23586*q^37*x-303450*q^36*x^2-14358*q^37+68622*q^36*x-358792*q^35*x^2-11320*q^36+123252*q^35*x-402769*q^34*x^2-5218*q^35+183356*q^34*x-432269*q^33*x^2+3623*q^34+243588*q^33*x-445721*q^32*x^2+14530*q^33+298373*q^32*x-443133*q^31*x^2+26647*q^32+342941*q^31*x-425896*q^30*x^2+39006*q^31+373996*q^30*x-396404*q^29*x^2+50521*q^30+389998*q^29*x-357638*q^28*x^2+60095*q^29+390971*q^28*x-312843*q^27*x^2+66844*q^28+378192*q^27*x-265319*q^26*x^2+70375*q^27+353776*q^26*x-218223*q^25*x^2+70810*q^26+320483*q^25*x-174268*q^24*x^2+68643*q^25+281300*q^24*x-135397*q^23*x^2+64435*q^24+239138*q^23*x-102597*q^22*x^2+58624*q^23+196680*q^22*x-75993*q^21*x^2+51567*q^22+156349*q^21*x-55146*q^20*x^2+43743*q^21+120298*q^20*x-39347*q^19*x^2+35750*q^20+89948*q^19*x-27763*q^18*x^2+28237*q^19+65908*q^18*x-19473*q^17*x^2+21639*q^18+47710*q^17*x-13547*q^16*x^2+16241*q^17+34418*q^16*x-9201*q^15*x^2+12051*q^16+24737*q^15*x-5937*q^14*x^2+8965*q^15+17649*q^14*x-3540*q^13*x^2+6707*q^14+12291*q^13*x-1931*q^12*x^2+4996*q^13+8220*q^12*x-999*q^11*x^2+3591*q^12+5152*q^11*x-544*q^10*x^2+2410*q^11+2988*q^10*x-341*q^9*x^2+1479*q^10+1608*q^9*x-229*q^8*x^2+843*q^9+851*q^8*x-141*q^7*x^2+480*q^8+494*q^7*x-71*q^6*x^2+300*q^7+330*q^6*x-27*q^5*x^2+208*q^6+228*q^5*x-7*q^4*x^2+141*q^5+141*q^4*x-q^3*x^2+85*q^4+71*q^3*x+42*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/(q+1)/(q^6+q^4+q^2+1)/(q^3-q-1)/x^2/q^14/(q^2+2*q+1)/(q^2+1)/(q^3+q^2+q+1)/(q^4+1)/(q^11*x+q^10*x+q^9*x-q^9+q^8*x-q^8+q^7*x-q^7+q^6*x-q^6+q^3*x+q^2*x-q-1)
+N1(0,-4,-2,0)*(q^67*x^5+11*q^66*x^5-q^66*x^4+66*q^65*x^5-11*q^65*x^4+274*q^64*x^5-61*q^64*x^4+863*q^63*x^5+q^64*x^3-237*q^63*x^4+2176*q^62*x^5+10*q^63*x^3-726*q^62*x^4+4544*q^61*x^5+53*q^62*x^3-1848*q^61*x^4+8017*q^60*x^5+196*q^61*x^3-4028*q^60*x^4+12045*q^59*x^5+567*q^60*x^3-7649*q^59*x^4+15291*q^58*x^5-4*q^60*x^2+1358*q^59*x^3-12785*q^58*x^4+15746*q^57*x^5-26*q^59*x^2+2770*q^58*x^3-18918*q^57*x^4+11210*q^56*x^5-95*q^58*x^2+4884*q^57*x^3-24741*q^56*x^4+11*q^55*x^5-254*q^57*x^2+7489*q^56*x^3-28133*q^55*x^4-18310*q^54*x^5-3*q^57*x-531*q^56*x^2+9951*q^55*x^3-26352*q^54*x^4-42590*q^53*x^5-19*q^56*x-892*q^55*x^2+11258*q^54*x^3-16412*q^53*x^4-70054*q^52*x^5-68*q^55*x-1203*q^54*x^2+10241*q^53*x^3+4282*q^52*x^4-96728*q^51*x^5-174*q^54*x-1224*q^53*x^2+5948*q^52*x^3+37102*q^51*x^4-118165*q^50*x^5-345*q^53*x-677*q^52*x^2-2031*q^51*x^3+81306*q^50*x^4-130404*q^49*x^5-557*q^52*x+658*q^51*x^2-13432*q^50*x^3+133319*q^49*x^4-130976*q^48*x^5-744*q^51*x+2870*q^50*x^2-27396*q^49*x^3+186627*q^48*x^4-119637*q^47*x^5-819*q^50*x+5880*q^49*x^2-42751*q^48*x^3+232536*q^47*x^4-98549*q^46*x^5-712*q^49*x+9403*q^48*x^2-58204*q^47*x^3+261820*q^46*x^4-71789*q^45*x^5-377*q^48*x+12888*q^47*x^2-72443*q^46*x^3+266972*q^45*x^4-44351*q^44*x^5+211*q^47*x+15415*q^46*x^2-83986*q^45*x^3+244252*q^44*x^4-20988*q^43*x^5+1093*q^46*x+15731*q^45*x^2-91135*q^44*x^3+195188*q^43*x^4-5218*q^42*x^5+q^46+2309*q^45*x+12550*q^44*x^2-92010*q^43*x^3+126856*q^42*x^4+1253*q^41*x^5+6*q^45+3790*q^44*x+5091*q^43*x^2-85009*q^42*x^3+50750*q^41*x^4-1401*q^40*x^5+17*q^44+5258*q^43*x-6323*q^42*x^2-69259*q^41*x^3-19520*q^40*x^4-11491*q^39*x^5+32*q^43+6195*q^42*x-20096*q^41*x^2-45228*q^40*x^3-71399*q^39*x^4-26448*q^38*x^5+40*q^42+6014*q^41*x-33616*q^40*x^2-14942*q^39*x^3-96061*q^38*x^4-43611*q^37*x^5+20*q^41+4370*q^40*x-44061*q^39*x^2+17912*q^38*x^3-90395*q^37*x^4-60893*q^36*x^5-44*q^40+1416*q^39*x-49153*q^38*x^2+48374*q^37*x^3-56964*q^36*x^4-77030*q^35*x^5-149*q^39-2176*q^38*x-47752*q^37*x^2+70696*q^36*x^3-3202*q^35*x^4-91387*q^34*x^5-262*q^38-5511*q^37*x-39981*q^36*x^2+79696*q^35*x^3+61322*q^34*x^4-103538*q^33*x^5-326*q^37-7859*q^36*x-27201*q^35*x^2+71734*q^34*x^3+126894*q^33*x^4-112958*q^32*x^5-297*q^36-8897*q^35*x-11636*q^34*x^2+46318*q^33*x^3+186078*q^32*x^4-119016*q^31*x^5-174*q^35-8681*q^34*x+3877*q^33*x^2+6143*q^32*x^3+234002*q^31*x^4-121147*q^30*x^5-3*q^34-7421*q^33*x+16673*q^32*x^2-42897*q^31*x^3+268954*q^30*x^4-119004*q^29*x^5+146*q^33-5347*q^32*x+24881*q^31*x^2-93638*q^30*x^3+291011*q^29*x^4-112531*q^28*x^5+225*q^32-2722*q^31*x+28199*q^30*x^2-138688*q^29*x^3+301641*q^28*x^4-102047*q^27*x^5+237*q^31+82*q^30*x+27654*q^29*x^2-172816*q^28*x^3+302108*q^27*x^4-88354*q^26*x^5+218*q^30+2585*q^29*x+25265*q^28*x^2-193369*q^27*x^3+293622*q^26*x^4-72734*q^25*x^5+199*q^29+4399*q^28*x+22790*q^27*x^2-201154*q^26*x^3+276750*q^25*x^4-56741*q^24*x^5+183*q^28+5479*q^27*x+21309*q^26*x^2-198732*q^25*x^3+252494*q^24*x^4-41844*q^23*x^5+148*q^27+6163*q^26*x+20791*q^25*x^2-189850*q^24*x^3+222108*q^23*x^4-29122*q^22*x^5+82*q^26+6917*q^25*x+20663*q^24*x^2-177249*q^23*x^3+187851*q^22*x^4-19117*q^21*x^5+8*q^25+7990*q^24*x+19989*q^23*x^2-162857*q^22*x^3+152168*q^21*x^4-11853*q^20*x^5-40*q^24+9229*q^23*x+18107*q^22*x^2-147078*q^21*x^3+117767*q^20*x^4-6969*q^19*x^5-50*q^23+10177*q^22*x+14667*q^21*x^2-130140*q^20*x^3+86784*q^19*x^4-3915*q^18*x^5-48*q^22+10397*q^21*x+9959*q^20*x^2-111871*q^19*x^3+60832*q^18*x^4-2132*q^17*x^5-86*q^21+9753*q^20*x+4686*q^19*x^2-92751*q^18*x^3+40549*q^17*x^4-1152*q^16*x^5-195*q^20+8448*q^19*x-68*q^18*x^2-73411*q^17*x^3+25784*q^16*x^4-630*q^15*x^5-353*q^19+6871*q^18*x-3527*q^17*x^2-55180*q^16*x^3+15724*q^15*x^4-344*q^14*x^5-502*q^18+5364*q^17*x-5346*q^16*x^2-39150*q^15*x^3+9296*q^14*x^4-177*q^13*x^5-588*q^17+4089*q^16*x-5776*q^15*x^2-26250*q^14*x^3+5414*q^13*x^4-79*q^12*x^5-592*q^16+3069*q^15*x-5258*q^14*x^2-16627*q^13*x^3+3161*q^12*x^4-28*q^11*x^5-535*q^15+2275*q^14*x-4282*q^13*x^2-10055*q^12*x^3+1868*q^11*x^4-7*q^10*x^5-456*q^14+1670*q^13*x-3207*q^12*x^2-5900*q^11*x^3+1110*q^10*x^4-q^9*x^5-386*q^13+1210*q^12*x-2267*q^11*x^2-3475*q^10*x^3+649*q^9*x^4-337*q^12+846*q^11*x-1560*q^10*x^2-2117*q^9*x^3+361*q^8*x^4-306*q^11+545*q^10*x-1073*q^9*x^2-1348*q^8*x^3+183*q^7*x^4-283*q^10+303*q^9*x-746*q^8*x^2-877*q^7*x^3+80*q^6*x^4-257*q^9+134*q^8*x-512*q^7*x^2-558*q^6*x^3+28*q^5*x^4-221*q^8+43*q^7*x-338*q^6*x^2-332*q^5*x^3+7*q^4*x^4-175*q^7+9*q^6*x-203*q^5*x^2-176*q^4*x^3+q^3*x^4-125*q^6+q^5*x-108*q^4*x^2-79*q^3*x^3-79*q^5-48*q^3*x^2-28*q^2*x^3-43*q^4-18*q^2*x^2-7*q*x^3-19*q^3-5*q*x^2-x^3-6*q^2-x^2-q)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^2+2*q+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^6+q^4+q^2+1)/(q+1)^2/(q^2+1)/q^15/x^4
+N1(0,-4,-2,2)/x^3/q^8*(q^6*x-1)/(q^2+1)^2*(q^42*x^3+10*q^41*x^3+49*q^40*x^3-q^40*x^2+158*q^39*x^3-8*q^39*x^2+381*q^38*x^3-34*q^38*x^2+733*q^37*x^3-q^38*x-102*q^37*x^2+1169*q^36*x^3-4*q^37*x-242*q^36*x^2+1572*q^35*x^3-7*q^36*x-479*q^35*x^2+1767*q^34*x^3-7*q^35*x-820*q^34*x^2+1556*q^33*x^3-6*q^34*x-1238*q^33*x^2+764*q^32*x^3-18*q^33*x-1657*q^32*x^2-719*q^31*x^3-67*q^32*x-1953*q^31*x^2-2897*q^30*x^3-190*q^31*x-1962*q^30*x^2-5630*q^29*x^3-375*q^30*x-1524*q^29*x^2-8637*q^28*x^3-3*q^30-595*q^29*x-496*q^28*x^2-11543*q^27*x^3-4*q^29-770*q^28*x+1192*q^27*x^2-13954*q^26*x^3-7*q^28-832*q^27*x+3487*q^26*x^2-15533*q^25*x^3-8*q^27-692*q^26*x+6221*q^25*x^2-16071*q^24*x^3-18*q^26-341*q^25*x+9057*q^24*x^2-15529*q^23*x^3-26*q^25+237*q^24*x+11623*q^23*x^2-14038*q^22*x^3-41*q^24+932*q^23*x+13467*q^22*x^2-11863*q^21*x^3-42*q^23+1676*q^22*x+14351*q^21*x^2-9347*q^20*x^3-38*q^22+2325*q^21*x+14093*q^20*x^2-6843*q^19*x^3-16*q^21+2852*q^20*x+12839*q^19*x^2-4629*q^18*x^3+7*q^20+3120*q^19*x+10765*q^18*x^2-2859*q^17*x^3+37*q^19+3137*q^18*x+8301*q^17*x^2-1574*q^16*x^3+54*q^18+2866*q^17*x+5791*q^16*x^2-738*q^15*x^3+74*q^17+2427*q^16*x+3622*q^15*x^2-267*q^14*x^3+91*q^16+1901*q^15*x+1943*q^14*x^2-57*q^13*x^3+110*q^15+1422*q^14*x+827*q^13*x^2-q^12*x^3+117*q^14+1018*q^13*x+179*q^12*x^2-2*q^11*x^3+116*q^13+729*q^12*x-117*q^11*x^2-q^10*x^3+103*q^12+542*q^11*x-199*q^10*x^2+10*q^9*x^3+92*q^11+442*q^10*x-169*q^9*x^2+16*q^8*x^3+87*q^10+378*q^9*x-112*q^8*x^2+12*q^7*x^3+85*q^9+321*q^8*x-73*q^7*x^2+5*q^6*x^3+80*q^8+251*q^7*x-52*q^6*x^2+q^5*x^3+71*q^7+175*q^6*x-35*q^5*x^2+57*q^6+113*q^5*x-18*q^4*x^2+41*q^5+69*q^4*x-6*q^3*x^2+28*q^4+39*q^3*x-q^2*x^2+18*q^3+18*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q^4+1)/(q^3-q-1)/(q^2+2*q+1)/(q+1)/(q^6+q^4+q^2+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)
-N2(4,4,4,-2)/x^2*(q^40*x^3+4*q^39*x^3+10*q^38*x^3+18*q^37*x^3-q^37*x^2+24*q^36*x^3-4*q^36*x^2+22*q^35*x^3-10*q^35*x^2+10*q^34*x^3-q^35*x-18*q^34*x^2-14*q^33*x^3-2*q^34*x-24*q^33*x^2-46*q^32*x^3-6*q^33*x-22*q^32*x^2-81*q^31*x^3-6*q^32*x-14*q^31*x^2-113*q^30*x^3-10*q^31*x+6*q^30*x^2-135*q^29*x^3-q^31+34*q^29*x^2-142*q^28*x^3-2*q^30+3*q^29*x+69*q^28*x^2-127*q^27*x^3-q^29+25*q^28*x+102*q^27*x^2-84*q^26*x^3+26*q^27*x+126*q^26*x^2-15*q^25*x^3+6*q^27+44*q^26*x+133*q^25*x^2+62*q^24*x^3+8*q^26+28*q^25*x+114*q^24*x^2+127*q^23*x^3+10*q^25+29*q^24*x+72*q^23*x^2+165*q^22*x^3+5*q^24-q^23*x+8*q^22*x^2+169*q^21*x^3-3*q^22*x-51*q^21*x^2+142*q^20*x^3-6*q^22-38*q^21*x-106*q^20*x^2+92*q^19*x^3-6*q^21-38*q^20*x-137*q^19*x^2+23*q^18*x^3-6*q^20-62*q^19*x-148*q^18*x^2-54*q^17*x^3-7*q^19-42*q^18*x-121*q^17*x^2-125*q^16*x^3-8*q^18-39*q^17*x-77*q^16*x^2-175*q^15*x^3-7*q^17+8*q^16*x-13*q^15*x^2-197*q^14*x^3-5*q^16+20*q^15*x+52*q^14*x^2-191*q^13*x^3+q^15+52*q^14*x+114*q^13*x^2-164*q^12*x^3+6*q^14+40*q^13*x+155*q^12*x^2-127*q^11*x^3+7*q^13+50*q^12*x+178*q^11*x^2-89*q^10*x^3+5*q^12+32*q^11*x+176*q^10*x^2-57*q^9*x^3+2*q^11+39*q^10*x+155*q^9*x^2-32*q^8*x^3+3*q^10+27*q^9*x+121*q^8*x^2-15*q^7*x^3+3*q^9+28*q^8*x+86*q^7*x^2-5*q^6*x^3+6*q^8+16*q^7*x+56*q^6*x^2-q^5*x^3+6*q^7+15*q^6*x+32*q^5*x^2+9*q^6+10*q^5*x+15*q^4*x^2+8*q^5+8*q^4*x+5*q^3*x^2+8*q^4+3*q^3*x+q^2*x^2+5*q^3+q^2*x+4*q^2+2*q+1)/q^3/(q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N2(4,4,6,4)*(q^45*x^4+7*q^44*x^4+20*q^43*x^4+40*q^42*x^4-2*q^42*x^3+61*q^41*x^4-10*q^41*x^3+75*q^40*x^4-27*q^40*x^3+77*q^39*x^4-50*q^39*x^3+60*q^38*x^4+2*q^39*x^2-79*q^38*x^3+19*q^37*x^4+3*q^38*x^2-104*q^37*x^3-47*q^36*x^4+q^37*x^2-122*q^36*x^3-138*q^35*x^4+q^37*x-4*q^36*x^2-116*q^35*x^3-252*q^34*x^4+2*q^36*x-11*q^35*x^2-81*q^34*x^3-379*q^33*x^4+4*q^35*x-24*q^34*x^2-11*q^33*x^3-505*q^32*x^4+4*q^34*x-31*q^33*x^2+98*q^32*x^3-617*q^31*x^4+q^33*x-36*q^32*x^2+245*q^31*x^3-702*q^30*x^4-2*q^32*x-30*q^31*x^2+404*q^30*x^3-751*q^29*x^4-4*q^31*x-23*q^30*x^2+553*q^29*x^3-758*q^28*x^4-q^31-6*q^30*x-11*q^29*x^2+667*q^28*x^3-719*q^27*x^4-2*q^30-3*q^29*x-3*q^28*x^2+738*q^27*x^3-641*q^26*x^4-q^29+2*q^28*x+17*q^27*x^2+756*q^26*x^3-535*q^25*x^4+2*q^27*x+32*q^26*x^2+732*q^25*x^3-409*q^24*x^4+6*q^27-4*q^26*x+50*q^25*x^2+662*q^24*x^3-272*q^23*x^4+8*q^26-13*q^25*x+67*q^24*x^2+576*q^23*x^3-139*q^22*x^4+10*q^25-23*q^24*x+85*q^23*x^2+473*q^22*x^3-24*q^21*x^4+5*q^24-27*q^23*x+95*q^22*x^2+376*q^21*x^3+62*q^20*x^4-23*q^22*x+111*q^21*x^2+275*q^20*x^3+115*q^19*x^4-6*q^22-19*q^21*x+120*q^20*x^2+195*q^19*x^3+140*q^18*x^4-6*q^21-11*q^20*x+123*q^19*x^2+116*q^18*x^3+144*q^17*x^4-6*q^20-3*q^19*x+108*q^18*x^2+43*q^17*x^3+131*q^16*x^4-7*q^19+5*q^18*x+86*q^17*x^2-23*q^16*x^3+104*q^15*x^4-8*q^18+23*q^17*x+46*q^16*x^2-71*q^15*x^3+73*q^14*x^4-7*q^17+41*q^16*x-3*q^15*x^2-99*q^14*x^3+47*q^13*x^4-5*q^16+47*q^15*x-52*q^14*x^2-105*q^13*x^3+28*q^12*x^4+q^15+31*q^14*x-86*q^13*x^2-92*q^12*x^3+14*q^11*x^4+6*q^14+8*q^13*x-97*q^12*x^2-71*q^11*x^3+5*q^10*x^4+7*q^13-14*q^12*x-86*q^11*x^2-50*q^10*x^3+q^9*x^4+5*q^12-29*q^11*x-67*q^10*x^2-31*q^9*x^3+2*q^11-33*q^10*x-48*q^9*x^2-15*q^8*x^3+3*q^10-29*q^9*x-30*q^8*x^2-5*q^7*x^3+3*q^9-20*q^8*x-13*q^7*x^2-q^6*x^3+6*q^8-13*q^7*x-3*q^6*x^2+6*q^7-5*q^6*x+9*q^6+8*q^5+3*q^4*x+8*q^4+2*q^3*x+5*q^3+q^2*x+4*q^2+2*q+1)/(q+1)/(q^4+1)^2/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)^2/q^8/x^3
+N2(4,4,8,4)*(q^12*x+2*q^11*x+2*q^10*x+3*q^9*x+2*q^8*x+q^8+2*q^7*x+q^7+q^6*x+q^6-q^5*x-q^4*x+q^4-2*q^3*x+q^3-2*q^2*x+q^2-q*x-x)*q^5*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/x^2
+N2(4,6,4,4)*(q^51*x^3+10*q^50*x^3+49*q^49*x^3-2*q^49*x^2+159*q^48*x^3-19*q^48*x^2+387*q^47*x^3-95*q^47*x^2+756*q^46*x^3-332*q^46*x^2+1234*q^45*x^3+5*q^46*x-900*q^45*x^2+1716*q^44*x^3+37*q^45*x-1994*q^44*x^2+2027*q^43*x^3+q^45+146*q^44*x-3726*q^43*x^2+1955*q^42*x^3+5*q^44+417*q^43*x-5981*q^42*x^2+1304*q^41*x^3+13*q^43+957*q^42*x-8313*q^41*x^2-58*q^40*x^3+24*q^42+1858*q^41*x-9962*q^40*x^2-2168*q^39*x^3+32*q^41+3157*q^40*x-9985*q^39*x^2-4954*q^38*x^3+40*q^40+4790*q^39*x-7457*q^38*x^2-8236*q^37*x^3+92*q^39+6546*q^38*x-1662*q^37*x^2-11741*q^36*x^3+274*q^38+8029*q^37*x+7751*q^36*x^2-15131*q^35*x^3+686*q^37+8681*q^36*x+20620*q^35*x^2-18048*q^34*x^3+1365*q^36+7865*q^35*x+36175*q^34*x^2-20183*q^33*x^3+2203*q^35+4972*q^34*x+53068*q^33*x^2-21350*q^32*x^3+2961*q^34-450*q^33*x+69607*q^32*x^2-21517*q^31*x^3+3344*q^33-8549*q^32*x+84106*q^31*x^2-20778*q^30*x^3+3086*q^32-19016*q^31*x+95234*q^30*x^2-19300*q^29*x^3+2043*q^31-31040*q^30*x+102229*q^29*x^2-17272*q^28*x^3+254*q^30-43407*q^29*x+104909*q^28*x^2-14877*q^27*x^3-2109*q^29-54703*q^28*x+103581*q^27*x^2-12303*q^26*x^3-4755*q^28-63691*q^27*x+98917*q^26*x^2-9752*q^25*x^3-7373*q^27-69589*q^26*x+91795*q^25*x^2-7404*q^24*x^3-9678*q^26-72175*q^25*x+83096*q^24*x^2-5372*q^23*x^3-11463*q^25-71741*q^24*x+73538*q^23*x^2-3696*q^22*x^3-12562*q^24-68912*q^23*x+63604*q^22*x^2-2370*q^21*x^3-12944*q^23-64463*q^22*x+53608*q^21*x^2-1375*q^20*x^3-12712*q^22-59054*q^21*x+43827*q^20*x^2-692*q^19*x^3-12097*q^21-53229*q^20*x+34584*q^19*x^2-286*q^18*x^3-11313*q^20-47194*q^19*x+26226*q^18*x^2-90*q^17*x^3-10514*q^19-41037*q^18*x+19034*q^17*x^2-19*q^16*x^3-9671*q^18-34669*q^17*x+13162*q^16*x^2-2*q^15*x^3-8733*q^17-28222*q^16*x+8628*q^15*x^2-7634*q^16-21878*q^15*x+5343*q^14*x^2-6422*q^15-16058*q^14*x+3136*q^13*x^2-5144*q^14-11067*q^13*x+1778*q^12*x^2-3899*q^13-7160*q^12*x+1016*q^11*x^2-2774*q^12-4344*q^11*x+615*q^10*x^2-1856*q^11-2517*q^10*x+396*q^9*x^2-1185*q^10-1442*q^9*x+254*q^8*x^2-749*q^9-867*q^8*x+148*q^7*x^2-491*q^8-565*q^7*x+72*q^6*x^2-339*q^7-385*q^6*x+27*q^5*x^2-238*q^6-253*q^5*x+7*q^4*x^2-156*q^5-148*q^4*x+q^3*x^2-90*q^4-72*q^3*x-43*q^3-27*q^2*x-17*q^2-7*q*x-5*q-x-1)/(q^6+q^4+q^2+1)/(q^5-q^2-q-1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^2+2*q+1)/(q^3+q^2+q+1)/x/q^14
+N2(4,6,6,2)/q^10*(q^46*x^3+7*q^45*x^3+26*q^44*x^3-q^44*x^2+67*q^43*x^3-4*q^43*x^2+134*q^42*x^3-15*q^42*x^2+223*q^41*x^3-43*q^41*x^2+326*q^40*x^3-102*q^40*x^2+422*q^39*x^3-196*q^39*x^2+465*q^38*x^3-3*q^39*x-330*q^38*x^2+384*q^37*x^3-q^39-19*q^38*x-484*q^37*x^2+109*q^36*x^3-2*q^38-51*q^37*x-628*q^36*x^2-389*q^35*x^3-2*q^37-99*q^36*x-679*q^35*x^2-1080*q^34*x^3-144*q^35*x-568*q^34*x^2-1882*q^33*x^3+7*q^35-178*q^34*x-231*q^33*x^2-2690*q^32*x^3+9*q^34-183*q^33*x+329*q^32*x^2-3399*q^31*x^3+13*q^33-151*q^32*x+1075*q^31*x^2-3919*q^30*x^3+8*q^32-72*q^31*x+1918*q^30*x^2-4172*q^29*x^3+5*q^31+61*q^30*x+2743*q^29*x^2-4095*q^28*x^3-2*q^30+244*q^29*x+3416*q^28*x^2-3675*q^27*x^3-11*q^29+465*q^28*x+3815*q^27*x^2-2981*q^26*x^3-22*q^28+661*q^27*x+3841*q^26*x^2-2161*q^25*x^3-39*q^27+789*q^26*x+3464*q^25*x^2-1400*q^24*x^3-48*q^26+795*q^25*x+2743*q^24*x^2-848*q^23*x^3-52*q^25+698*q^24*x+1840*q^23*x^2-570*q^22*x^3-38*q^24+506*q^23*x+967*q^22*x^2-552*q^21*x^3-21*q^23+281*q^22*x+322*q^21*x^2-744*q^20*x^3-4*q^22+51*q^21*x+62*q^20*x^2-1085*q^19*x^3+12*q^21-110*q^20*x+211*q^19*x^2-1495*q^18*x^3+32*q^20-197*q^19*x+727*q^18*x^2-1875*q^17*x^3+52*q^19-162*q^18*x+1460*q^17*x^2-2125*q^16*x^3+72*q^18-36*q^17*x+2267*q^16*x^2-2184*q^15*x^3+81*q^17+185*q^16*x+2966*q^15*x^2-2048*q^14*x^3+83*q^16+422*q^15*x+3429*q^14*x^2-1763*q^13*x^3+64*q^15+627*q^14*x+3574*q^13*x^2-1399*q^12*x^3+41*q^14+731*q^13*x+3401*q^12*x^2-1022*q^11*x^3+11*q^13+726*q^12*x+2979*q^11*x^2-682*q^10*x^3-18*q^12+626*q^11*x+2410*q^10*x^2-409*q^9*x^3-49*q^11+478*q^10*x+1805*q^9*x^2-215*q^8*x^3-79*q^10+322*q^9*x+1243*q^8*x^2-95*q^7*x^3-100*q^9+189*q^8*x+782*q^7*x^2-33*q^6*x^3-114*q^8+92*q^7*x+443*q^6*x^2-8*q^5*x^3-111*q^7+30*q^6*x+223*q^5*x^2-q^4*x^3-100*q^6+q^5*x+96*q^4*x^2-77*q^5-8*q^4*x+33*q^3*x^2-56*q^4-5*q^3*x+8*q^2*x^2-35*q^3-2*q^2*x+q*x^2-21*q^2-9*q-3)/(q^5+q^4+q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^2+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
+N2(4,8,4,2)*(q^49*x^2+10*q^48*x^2+51*q^47*x^2-q^47*x+178*q^46*x^2-8*q^46*x+480*q^45*x^2-36*q^45*x+1061*q^44*x^2-q^45-118*q^44*x+1989*q^43*x^2-4*q^44-311*q^43*x+3223*q^42*x^2-9*q^43-693*q^42*x+4548*q^41*x^2-15*q^42-1348*q^41*x+5556*q^40*x^2-21*q^41-2330*q^40*x+5695*q^39*x^2-36*q^40-3616*q^39*x+4376*q^38*x^2-88*q^39-5065*q^38*x+1116*q^37*x^2-232*q^38-6379*q^37*x-4334*q^36*x^2-514*q^37-7131*q^36*x-11901*q^35*x^2-975*q^36-6789*q^35*x-21163*q^34*x^2-1555*q^35-4847*q^34*x-31398*q^33*x^2-2143*q^34-918*q^33*x-41694*q^32*x^2-2528*q^33+5137*q^32*x-51110*q^31*x^2-2516*q^32+13120*q^31*x-58840*q^30*x^2-1930*q^31+22510*q^30*x-64346*q^29*x^2-746*q^30+32413*q^29*x-67411*q^28*x^2+981*q^29+41851*q^28*x-68120*q^27*x^2+3016*q^28+49783*q^27*x-66776*q^26*x^2+5151*q^27+55597*q^26*x-63783*q^25*x^2+7097*q^26+58851*q^25*x-59542*q^24*x^2+8715*q^25+59724*q^24*x-54383*q^23*x^2+9833*q^24+58482*q^23*x-48552*q^22*x^2+10483*q^23+55817*q^22*x-42249*q^21*x^2+10661*q^22+52100*q^21*x-35687*q^20*x^2+10506*q^21+47806*q^20*x-29124*q^19*x^2+10080*q^20+42990*q^19*x-22855*q^18*x^2+9521*q^19+37838*q^18*x-17163*q^17*x^2+8860*q^18+32299*q^17*x-12268*q^16*x^2+8128*q^17+26577*q^16*x-8297*q^15*x^2+7256*q^16+20842*q^15*x-5282*q^14*x^2+6241*q^15+15500*q^14*x-3166*q^13*x^2+5099*q^14+10837*q^13*x-1814*q^12*x^2+3924*q^13+7120*q^12*x-1035*q^11*x^2+2821*q^12+4389*q^11*x-621*q^10*x^2+1893*q^11+2578*q^10*x-397*q^9*x^2+1204*q^10+1485*q^9*x-254*q^8*x^2+753*q^9+887*q^8*x-148*q^7*x^2+490*q^8+571*q^7*x-72*q^6*x^2+338*q^7+386*q^6*x-27*q^5*x^2+238*q^6+253*q^5*x-7*q^4*x^2+156*q^5+148*q^4*x-q^3*x^2+90*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/(q^3+q^2+q+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q+1)/(q^3-q-1)/(q^6+q^4+q^2+1)/(q^4+1)/q^11
+N2(4,8,6,2)/q^6*(2*q^27*x^2+11*q^26*x^2-q^26*x+31*q^25*x^2-4*q^25*x+59*q^24*x^2-10*q^24*x+83*q^23*x^2-q^24-21*q^23*x+89*q^22*x^2-q^23-42*q^22*x+67*q^21*x^2-74*q^21*x+14*q^20*x^2+2*q^21-106*q^20*x-64*q^19*x^2-2*q^20-120*q^19*x-159*q^18*x^2-12*q^19-107*q^18*x-268*q^17*x^2-24*q^18-63*q^17*x-386*q^16*x^2-27*q^17+15*q^16*x-494*q^15*x^2-24*q^16+111*q^15*x-566*q^14*x^2-12*q^15+250*q^14*x-585*q^13*x^2-5*q^14+401*q^13*x-551*q^12*x^2+9*q^13+555*q^12*x-481*q^11*x^2+24*q^12+650*q^11*x-396*q^10*x^2+49*q^11+695*q^10*x-307*q^9*x^2+64*q^10+667*q^9*x-217*q^8*x^2+74*q^9+592*q^8*x-133*q^7*x^2+69*q^8+481*q^7*x-67*q^6*x^2+60*q^7+360*q^6*x-26*q^5*x^2+47*q^6+241*q^5*x-7*q^4*x^2+36*q^5+140*q^4*x-q^3*x^2+22*q^4+68*q^3*x+10*q^3+26*q^2*x+2*q^2+7*q*x+x)/(q^4+2*q^3+2*q^2+2*q+1)/(q^2+1)/(q^5+q^4+q+1)/(q^3-q-1)/(q^4+1)/x
+N2(8,4,0,0)*(q^53*x^3+10*q^52*x^3+51*q^51*x^3-2*q^51*x^2+178*q^50*x^3-18*q^50*x^2+479*q^49*x^3-86*q^49*x^2+1055*q^48*x^3-286*q^48*x^2+1969*q^47*x^3+4*q^48*x-738*q^47*x^2+3173*q^46*x^3+26*q^47*x-1565*q^46*x^2+4448*q^45*x^3+q^47+95*q^46*x-2823*q^45*x^2+5385*q^44*x^3+4*q^46+254*q^45*x-4418*q^44*x^2+5426*q^43*x^3+8*q^45+535*q^44*x-6060*q^43*x^2+3963*q^42*x^3+11*q^44+934*q^43*x-7287*q^42*x^2+474*q^41*x^3+11*q^43+1378*q^42*x-7539*q^41*x^2-5335*q^40*x^3+20*q^42+1724*q^41*x-6266*q^40*x^2-13409*q^39*x^3+69*q^41+1771*q^40*x-2994*q^39*x^2-23270*q^38*x^3+201*q^40+1349*q^39*x+2604*q^38*x^2-34018*q^37*x^3+436*q^39+328*q^38*x+10679*q^37*x^2-44423*q^36*x^3+747*q^38-1255*q^37*x+21082*q^36*x^2-53130*q^35*x^3+1026*q^37-3281*q^36*x+33256*q^35*x^2-58926*q^34*x^3+1140*q^36-5493*q^35*x+46217*q^34*x^2-61008*q^33*x^3+963*q^35-7658*q^34*x+58563*q^33*x^2-59155*q^32*x^3+482*q^34-9486*q^33*x+68846*q^32*x^2-53749*q^31*x^3-241*q^33-10842*q^32*x+75632*q^31*x^2-45649*q^30*x^3-1035*q^32-11534*q^31*x+78048*q^30*x^2-35990*q^29*x^3-1798*q^31-11641*q^30*x+75552*q^29*x^2-25984*q^28*x^3-2443*q^30-11208*q^29*x+68399*q^28*x^2-16734*q^27*x^3-3002*q^29-10584*q^28*x+57192*q^27*x^2-9081*q^26*x^3-3474*q^28-9906*q^27*x+43339*q^26*x^2-3478*q^25*x^3-3859*q^27-9369*q^26*x+28396*q^25*x^2+54*q^24*x^3-4075*q^26-8726*q^25*x+14158*q^24*x^2+1848*q^23*x^3-4097*q^25-7720*q^24*x+1985*q^23*x^2+2413*q^22*x^3-3899*q^24-5940*q^23*x-7133*q^22*x^2+2248*q^21*x^3-3520*q^23-3231*q^22*x-12892*q^21*x^2+1738*q^20*x^3-2971*q^22+320*q^21*x-15491*q^20*x^2+1146*q^19*x^3-2258*q^21+4220*q^20*x-15528*q^19*x^2+643*q^18*x^3-1368*q^20+7817*q^19*x-13800*q^18*x^2+316*q^17*x^3-340*q^19+10548*q^18*x-11125*q^17*x^2+165*q^16*x^3+724*q^18+12027*q^17*x-8240*q^16*x^2+125*q^15*x^3+1674*q^17+12141*q^16*x-5660*q^15*x^2+117*q^14*x^3+2313*q^16+10994*q^15*x-3654*q^14*x^2+95*q^13*x^3+2541*q^15+8999*q^14*x-2254*q^13*x^2+58*q^12*x^3+2379*q^14+6652*q^13*x-1359*q^12*x^2+25*q^11*x^3+1981*q^13+4477*q^12*x-823*q^11*x^2+7*q^10*x^3+1502*q^12+2768*q^11*x-513*q^10*x^2+q^9*x^3+1062*q^11+1618*q^10*x-331*q^9*x^2+712*q^10+927*q^9*x-214*q^8*x^2+463*q^9+554*q^8*x-129*q^7*x^2+304*q^8+364*q^7*x-66*q^6*x^2+215*q^7+261*q^6*x-26*q^5*x^2+163*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/q^3/(q^2+1)/(q^4+2*q^2+1)/(q^2+2*q+1)^2/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)
-N2(8,4,2,-2)*q^4*(3*q^42*x^3+13*q^41*x^3-2*q^41*x^2+35*q^40*x^3-12*q^40*x^2+69*q^39*x^3-38*q^39*x^2+109*q^38*x^3-q^39*x-81*q^38*x^2+140*q^37*x^3-131*q^37*x^2+141*q^36*x^3+8*q^37*x-159*q^36*x^2+93*q^35*x^3+23*q^36*x-148*q^35*x^2-15*q^34*x^3+45*q^35*x-79*q^34*x^2-184*q^33*x^3+52*q^34*x+38*q^33*x^2-407*q^32*x^3+3*q^34+37*q^33*x+195*q^32*x^2-659*q^31*x^3+10*q^33-15*q^32*x+362*q^31*x^2-895*q^30*x^3+21*q^32-82*q^31*x+544*q^30*x^2-1062*q^29*x^3+31*q^31-158*q^30*x+701*q^29*x^2-1116*q^28*x^3+29*q^30-216*q^29*x+819*q^28*x^2-1032*q^27*x^3+12*q^29-256*q^28*x+835*q^27*x^2-808*q^26*x^3-26*q^28-252*q^27*x+746*q^26*x^2-471*q^25*x^3-67*q^27-195*q^26*x+553*q^25*x^2-80*q^24*x^3-105*q^26-64*q^25*x+301*q^24*x^2+294*q^23*x^3-123*q^25+118*q^24*x+17*q^23*x^2+585*q^22*x^3-121*q^24+343*q^23*x-249*q^22*x^2+747*q^21*x^3-98*q^23+536*q^22*x-458*q^21*x^2+760*q^20*x^3-46*q^22+671*q^21*x-565*q^20*x^2+636*q^19*x^3+26*q^21+698*q^20*x-561*q^19*x^2+410*q^18*x^3+111*q^20+616*q^19*x-420*q^18*x^2+132*q^17*x^3+181*q^19+418*q^18*x-165*q^17*x^2-139*q^16*x^3+223*q^18+147*q^17*x+164*q^16*x^2-354*q^15*x^3+219*q^17-138*q^16*x+500*q^15*x^2-486*q^14*x^3+177*q^16-378*q^15*x+788*q^14*x^2-530*q^13*x^3+106*q^15-538*q^14*x+983*q^13*x^2-496*q^12*x^3+26*q^14-602*q^13*x+1057*q^12*x^2-409*q^11*x^3-62*q^13-582*q^12*x+1023*q^11*x^2-302*q^10*x^3-132*q^12-493*q^11*x+905*q^10*x^2-202*q^9*x^3-183*q^11-368*q^10*x+736*q^9*x^2-121*q^8*x^3-193*q^10-244*q^9*x+546*q^8*x^2-62*q^7*x^3-186*q^9-145*q^8*x+369*q^7*x^2-25*q^6*x^3-157*q^8-78*q^7*x+228*q^6*x^2-7*q^5*x^3-127*q^7-32*q^6*x+128*q^5*x^2-q^4*x^3-90*q^6-9*q^5*x+63*q^4*x^2-60*q^5+25*q^3*x^2-34*q^4+7*q^2*x^2-19*q^3+q*x^2-9*q^2-4*q-1)/(q^7-q^5-q^4+q^3-q-1)/(q^6+q^4+q^2+1)/(q^2+2*q+1)/(q^3+q^2+q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x
-N2(8,4,6,2)*(q^47*x^5+8*q^46*x^5+30*q^45*x^5+72*q^44*x^5-q^44*x^4+125*q^43*x^5-8*q^43*x^4+166*q^42*x^5-30*q^42*x^4+171*q^41*x^5-72*q^41*x^4+125*q^40*x^5-132*q^40*x^4+20*q^39*x^5-3*q^40*x^3-207*q^39*x^4-146*q^38*x^5-16*q^39*x^3-290*q^38*x^4-364*q^37*x^5-38*q^38*x^3-356*q^37*x^4-612*q^36*x^5-54*q^37*x^3-355*q^36*x^4-859*q^35*x^5-43*q^36*x^3-242*q^35*x^4-1068*q^34*x^5+6*q^35*x^3+3*q^34*x^4-1199*q^33*x^5+87*q^34*x^3+368*q^33*x^4-1222*q^32*x^5+4*q^34*x^2+182*q^33*x^3+827*q^32*x^4-1132*q^31*x^5+17*q^33*x^2+275*q^32*x^3+1325*q^31*x^4-953*q^30*x^5+40*q^32*x^2+339*q^31*x^3+1793*q^30*x^4-726*q^29*x^5+q^32*x+61*q^31*x^2+351*q^30*x^3+2152*q^29*x^4-489*q^28*x^5+q^31*x+68*q^30*x^2+279*q^29*x^3+2350*q^28*x^4-267*q^27*x^5+57*q^29*x^2+105*q^28*x^3+2343*q^27*x^4-77*q^26*x^5-2*q^29*x+27*q^28*x^2-158*q^27*x^3+2134*q^26*x^4+62*q^25*x^5-7*q^28*x-10*q^27*x^2-480*q^26*x^3+1759*q^25*x^4+136*q^24*x^5-6*q^27*x-57*q^26*x^2-796*q^25*x^3+1300*q^24*x^4+151*q^23*x^5-5*q^26*x-97*q^25*x^2-1061*q^24*x^3+836*q^23*x^4+131*q^22*x^5-q^26+3*q^25*x-149*q^24*x^2-1221*q^23*x^3+432*q^22*x^4+100*q^21*x^5-q^25+10*q^24*x-190*q^23*x^2-1257*q^22*x^3+116*q^21*x^4+69*q^20*x^5+16*q^23*x-217*q^22*x^2-1152*q^21*x^3-103*q^20*x^4+41*q^19*x^5+2*q^23+16*q^22*x-216*q^21*x^2-941*q^20*x^3-229*q^19*x^4+19*q^18*x^5+6*q^22+11*q^21*x-194*q^20*x^2-668*q^19*x^3-271*q^18*x^4+6*q^17*x^5+5*q^21+5*q^20*x-166*q^19*x^2-398*q^18*x^3-249*q^17*x^4+q^16*x^5+4*q^20-7*q^19*x-137*q^18*x^2-159*q^17*x^3-194*q^16*x^4-2*q^19-14*q^18*x-98*q^17*x^2+13*q^16*x^3-135*q^15*x^4-5*q^18-23*q^17*x-57*q^16*x^2+123*q^15*x^3-87*q^14*x^4-8*q^17-27*q^16*x-14*q^15*x^2+164*q^14*x^3-50*q^13*x^4-6*q^16-24*q^15*x+16*q^14*x^2+161*q^13*x^3-23*q^12*x^4-6*q^15-16*q^14*x+43*q^13*x^2+132*q^12*x^3-7*q^11*x^4-5*q^14-3*q^13*x+60*q^12*x^2+99*q^11*x^3-q^10*x^4-4*q^13+16*q^12*x+62*q^11*x^2+66*q^10*x^3+q^12+28*q^11*x+56*q^10*x^2+38*q^9*x^3+5*q^11+35*q^10*x+39*q^9*x^2+19*q^8*x^3+11*q^10+25*q^9*x+24*q^8*x^2+9*q^7*x^3+10*q^9+16*q^8*x+10*q^7*x^2+4*q^6*x^3+9*q^8+4*q^6*x^2+q^5*x^3+4*q^7-8*q^6*x-q^5*x^2+q^6-13*q^5*x-3*q^4*x^2-2*q^5-12*q^4*x-3*q^3*x^2-3*q^4-11*q^3*x-q^2*x^2-3*q^3-8*q^2*x-3*q^2-4*q*x-2*q-x-1)/q^4/(q^5+q^4+q+1)/(q^6+q^4+q^2+1)/(q^2+1)/(q^3-q-1)/x^3/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
-N2(8,4,6,4)/q^8*(q^49*x^5+5*q^48*x^5+12*q^47*x^5+19*q^46*x^5-q^46*x^4+22*q^45*x^5-4*q^45*x^4+19*q^44*x^5-5*q^44*x^4+10*q^43*x^5+q^43*x^4-7*q^42*x^5+11*q^42*x^4-33*q^41*x^5-4*q^42*x^3+20*q^41*x^4-64*q^40*x^5-13*q^41*x^3+23*q^40*x^4-95*q^39*x^5-26*q^40*x^3+25*q^39*x^4-122*q^38*x^5-39*q^39*x^3+23*q^38*x^4-140*q^37*x^5+q^39*x^2-54*q^38*x^3+11*q^37*x^4-143*q^36*x^5-q^38*x^2-65*q^37*x^3-11*q^36*x^4-129*q^35*x^5-8*q^37*x^2-72*q^36*x^3-39*q^35*x^4-101*q^34*x^5+q^37*x-15*q^36*x^2-64*q^35*x^3-79*q^34*x^4-65*q^33*x^5+2*q^36*x-26*q^35*x^2-34*q^34*x^3-125*q^33*x^4-28*q^32*x^5+q^35*x-35*q^34*x^2+20*q^33*x^3-178*q^32*x^4+6*q^31*x^5-38*q^33*x^2+99*q^32*x^3-225*q^31*x^4+34*q^30*x^5-7*q^33*x-23*q^32*x^2+195*q^31*x^3-271*q^30*x^4+53*q^29*x^5-10*q^32*x-2*q^31*x^2+289*q^30*x^3-304*q^29*x^4+60*q^28*x^5-12*q^31*x+34*q^30*x^2+366*q^29*x^3-324*q^28*x^4+55*q^27*x^5-q^31-6*q^30*x+67*q^29*x^2+413*q^28*x^3-322*q^27*x^4+44*q^26*x^5-2*q^30+5*q^29*x+96*q^28*x^2+417*q^27*x^3-304*q^26*x^4+33*q^25*x^5-q^29+18*q^28*x+112*q^27*x^2+388*q^26*x^3-275*q^25*x^4+23*q^24*x^5+25*q^27*x+108*q^26*x^2+330*q^25*x^3-236*q^24*x^4+13*q^23*x^5+6*q^27+22*q^26*x+86*q^25*x^2+265*q^24*x^3-189*q^23*x^4+5*q^22*x^5+8*q^26+14*q^25*x+56*q^24*x^2+196*q^23*x^3-141*q^22*x^4+q^21*x^5+10*q^25-2*q^24*x+14*q^23*x^2+146*q^22*x^3-97*q^21*x^4+5*q^24-14*q^23*x-25*q^22*x^2+111*q^21*x^3-61*q^20*x^4-22*q^22*x-44*q^21*x^2+100*q^20*x^3-37*q^19*x^4-6*q^22-30*q^21*x-37*q^20*x^2+103*q^19*x^3-22*q^18*x^4-6*q^21-32*q^20*x-13*q^19*x^2+105*q^18*x^3-10*q^17*x^4-6*q^20-27*q^19*x+18*q^18*x^2+92*q^17*x^3-q^16*x^4-7*q^19-15*q^18*x+52*q^17*x^2+72*q^16*x^3+2*q^15*x^4-8*q^18+9*q^17*x+65*q^16*x^2+50*q^15*x^3+q^14*x^4-7*q^17+33*q^16*x+61*q^15*x^2+29*q^14*x^3-5*q^16+48*q^15*x+38*q^14*x^2+11*q^13*x^3+q^15+40*q^14*x+14*q^13*x^2+q^12*x^3+6*q^14+22*q^13*x-8*q^12*x^2-3*q^11*x^3+7*q^13-q^12*x-16*q^11*x^2-4*q^10*x^3+5*q^12-18*q^11*x-19*q^10*x^2-3*q^9*x^3+2*q^11-25*q^10*x-17*q^9*x^2-q^8*x^3+3*q^10-23*q^9*x-14*q^8*x^2+3*q^9-17*q^8*x-7*q^7*x^2+6*q^8-12*q^7*x-2*q^6*x^2+6*q^7-5*q^6*x+9*q^6+8*q^5+3*q^4*x+8*q^4+2*q^3*x+5*q^3+q^2*x+4*q^2+2*q+1)/(q^5+q^4+q+1)/(q^6+q^4+q^2+1)/(q^2+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^3
+N2(8,6,2,4)*(q^45*x^2-2*q^44*x^3+10*q^44*x^2-9*q^43*x^3+49*q^43*x^2-23*q^42*x^3-q^43*x+160*q^42*x^2-43*q^41*x^3-8*q^42*x+391*q^41*x^2-65*q^40*x^3-34*q^41*x+763*q^40*x^2-83*q^39*x^3-q^41-102*q^40*x+1235*q^39*x^2-90*q^38*x^3-4*q^40-240*q^39*x+1692*q^38*x^2-79*q^37*x^3-7*q^39-482*q^38*x+1973*q^37*x^2-40*q^36*x^3-7*q^38-837*q^37*x+1908*q^36*x^2+34*q^35*x^3-9*q^37-1290*q^36*x+1356*q^35*x^2+141*q^34*x^3-22*q^36-1765*q^35*x+209*q^34*x^2+272*q^33*x^3-77*q^35-2168*q^34*x-1603*q^33*x^2+419*q^32*x^3-201*q^34-2347*q^33*x-4063*q^32*x^2+573*q^31*x^3-394*q^33-2178*q^32*x-7086*q^31*x^2+715*q^30*x^3-611*q^32-1488*q^31*x-10464*q^30*x^2+823*q^29*x^3-796*q^31-198*q^30*x-13986*q^29*x^2+889*q^28*x^3-863*q^30+1764*q^29*x-17374*q^28*x^2+918*q^27*x^3-771*q^29+4315*q^28*x-20437*q^27*x^2+911*q^26*x^3-512*q^28+7334*q^27*x-22933*q^26*x^2+866*q^25*x^3-111*q^27+10532*q^26*x-24734*q^25*x^2+787*q^24*x^3+393*q^26+13656*q^25*x-25683*q^24*x^2+684*q^23*x^3+954*q^25+16451*q^24*x-25742*q^23*x^2+572*q^22*x^3+1557*q^24+18744*q^23*x-24892*q^22*x^2+466*q^21*x^3+2195*q^23+20441*q^22*x-23231*q^21*x^2+368*q^20*x^3+2810*q^22+21467*q^21*x-20858*q^20*x^2+273*q^19*x^3+3345*q^21+21769*q^20*x-17959*q^19*x^2+187*q^18*x^3+3733*q^20+21280*q^19*x-14770*q^18*x^2+121*q^17*x^3+3961*q^19+20087*q^18*x-11572*q^17*x^2+75*q^16*x^3+4042*q^18+18248*q^17*x-8611*q^16*x^2+42*q^15*x^3+4018*q^17+15901*q^16*x-6069*q^15*x^2+19*q^14*x^3+3850*q^16+13162*q^15*x-4030*q^14*x^2+6*q^13*x^3+3515*q^15+10288*q^14*x-2497*q^13*x^2+q^12*x^3+3022*q^14+7522*q^13*x-1436*q^12*x^2+2448*q^13+5142*q^12*x-784*q^11*x^2+1860*q^12+3275*q^11*x-439*q^10*x^2+1322*q^11+1956*q^10*x-276*q^9*x^2+877*q^10+1108*q^9*x-189*q^8*x^2+549*q^9+627*q^8*x-122*q^7*x^2+340*q^8+384*q^7*x-65*q^6*x^2+226*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^4+2*q^2+1)/(q^2+2*q+1)/(q^9-q^6-q^4-q^2-q-1)/(q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/q^6
-N2(8,6,4,-2)*(q^40*x^2-q^39*x^3+4*q^39*x^2-5*q^38*x^3+9*q^38*x^2-13*q^37*x^3+14*q^37*x^2-25*q^36*x^3-q^37*x+15*q^36*x^2-37*q^35*x^3-4*q^36*x+12*q^35*x^2-45*q^34*x^3-9*q^35*x+4*q^34*x^2-42*q^33*x^3-13*q^34*x-6*q^33*x^2-20*q^32*x^3-16*q^33*x-14*q^32*x^2+23*q^31*x^3-2*q^33-7*q^32*x-18*q^31*x^2+83*q^30*x^3-2*q^32+4*q^31*x-19*q^30*x^2+152*q^29*x^3-6*q^31+27*q^30*x-24*q^29*x^2+221*q^28*x^3-3*q^30+45*q^29*x-29*q^28*x^2+280*q^27*x^3-6*q^29+71*q^28*x-37*q^27*x^2+317*q^26*x^3+q^28+81*q^27*x-44*q^26*x^2+321*q^25*x^3+q^27+92*q^26*x-70*q^25*x^2+286*q^24*x^3+10*q^26+72*q^25*x-101*q^24*x^2+214*q^23*x^3+12*q^25+39*q^24*x-159*q^23*x^2+116*q^22*x^3+18*q^24-31*q^23*x-201*q^22*x^2+7*q^21*x^3+15*q^23-100*q^22*x-249*q^21*x^2-95*q^20*x^3+9*q^22-177*q^21*x-246*q^20*x^2-179*q^19*x^3-5*q^21-216*q^20*x-227*q^19*x^2-235*q^18*x^3-16*q^20-237*q^19*x-162*q^18*x^2-260*q^17*x^3-24*q^19-209*q^18*x-95*q^17*x^2-257*q^16*x^3-25*q^18-156*q^17*x-9*q^16*x^2-231*q^15*x^3-23*q^17-71*q^16*x+67*q^15*x^2-190*q^14*x^3-16*q^16+27*q^15*x+133*q^14*x^2-142*q^13*x^3-6*q^15+122*q^14*x+171*q^13*x^2-97*q^12*x^3+3*q^14+197*q^13*x+183*q^12*x^2-60*q^11*x^3+17*q^13+231*q^12*x+166*q^11*x^2-33*q^10*x^3+22*q^12+230*q^11*x+133*q^10*x^2-15*q^9*x^3+26*q^11+195*q^10*x+95*q^9*x^2-5*q^8*x^3+15*q^10+148*q^9*x+62*q^8*x^2-q^7*x^3+9*q^9+99*q^8*x+35*q^7*x^2-4*q^8+60*q^7*x+16*q^6*x^2-7*q^7+30*q^6*x+5*q^5*x^2-14*q^6+11*q^5*x+q^4*x^2-12*q^5+2*q^4*x-12*q^4-7*q^3-5*q^2-2*q-1)*q^3/x/(q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N2(8,6,4,0)*(q^40*x^2-q^39*x^3+4*q^39*x^2-5*q^38*x^3+9*q^38*x^2-13*q^37*x^3+14*q^37*x^2-25*q^36*x^3-q^37*x+15*q^36*x^2-37*q^35*x^3-4*q^36*x+12*q^35*x^2-45*q^34*x^3-9*q^35*x+4*q^34*x^2-42*q^33*x^3-13*q^34*x-6*q^33*x^2-20*q^32*x^3-16*q^33*x-14*q^32*x^2+23*q^31*x^3-2*q^33-7*q^32*x-18*q^31*x^2+83*q^30*x^3-2*q^32+4*q^31*x-19*q^30*x^2+152*q^29*x^3-6*q^31+27*q^30*x-24*q^29*x^2+221*q^28*x^3-3*q^30+45*q^29*x-29*q^28*x^2+280*q^27*x^3-6*q^29+71*q^28*x-37*q^27*x^2+317*q^26*x^3+q^28+81*q^27*x-44*q^26*x^2+321*q^25*x^3+q^27+92*q^26*x-70*q^25*x^2+286*q^24*x^3+10*q^26+72*q^25*x-101*q^24*x^2+214*q^23*x^3+12*q^25+39*q^24*x-159*q^23*x^2+116*q^22*x^3+18*q^24-31*q^23*x-201*q^22*x^2+7*q^21*x^3+15*q^23-100*q^22*x-249*q^21*x^2-95*q^20*x^3+9*q^22-177*q^21*x-246*q^20*x^2-179*q^19*x^3-5*q^21-216*q^20*x-227*q^19*x^2-235*q^18*x^3-16*q^20-237*q^19*x-162*q^18*x^2-260*q^17*x^3-24*q^19-209*q^18*x-95*q^17*x^2-257*q^16*x^3-25*q^18-156*q^17*x-9*q^16*x^2-231*q^15*x^3-23*q^17-71*q^16*x+67*q^15*x^2-190*q^14*x^3-16*q^16+27*q^15*x+133*q^14*x^2-142*q^13*x^3-6*q^15+122*q^14*x+171*q^13*x^2-97*q^12*x^3+3*q^14+197*q^13*x+183*q^12*x^2-60*q^11*x^3+17*q^13+231*q^12*x+166*q^11*x^2-33*q^10*x^3+22*q^12+230*q^11*x+133*q^10*x^2-15*q^9*x^3+26*q^11+195*q^10*x+95*q^9*x^2-5*q^8*x^3+15*q^10+148*q^9*x+62*q^8*x^2-q^7*x^3+9*q^9+99*q^8*x+35*q^7*x^2-4*q^8+60*q^7*x+16*q^6*x^2-7*q^7+30*q^6*x+5*q^5*x^2-14*q^6+11*q^5*x+q^4*x^2-12*q^5+2*q^4*x-12*q^4-7*q^3-5*q^2-2*q-1)*q^3/x/(q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
-N2(8,6,4,4)*(q^55*x^3+8*q^54*x^3+34*q^53*x^3-2*q^53*x^2+99*q^52*x^3-16*q^52*x^2+217*q^51*x^3-67*q^51*x^2+380*q^50*x^3-194*q^50*x^2+556*q^49*x^3+4*q^50*x-432*q^49*x^2+698*q^48*x^3+29*q^49*x-788*q^48*x^2+750*q^47*x^3+q^49+100*q^48*x-1235*q^47*x^2+655*q^46*x^3+4*q^48+240*q^47*x-1734*q^46*x^2+369*q^45*x^3+4*q^47+457*q^46*x-2268*q^45*x^2-135*q^44*x^3-5*q^46+739*q^45*x-2855*q^44*x^2-873*q^43*x^3-26*q^45+1071*q^44*x-3507*q^43*x^2-1849*q^42*x^3-52*q^44+1454*q^43*x-4127*q^42*x^2-3044*q^41*x^3-58*q^43+1906*q^42*x-4412*q^41*x^2-4408*q^40*x^3-25*q^42+2436*q^41*x-3842*q^40*x^2-5862*q^39*x^3+30*q^41+3030*q^40*x-1785*q^39*x^2-7308*q^38*x^3+60*q^40+3635*q^39*x+2331*q^38*x^2-8651*q^37*x^3+41*q^39+4129*q^38*x+8881*q^37*x^2-9821*q^36*x^3+21*q^38+4278*q^37*x+17972*q^36*x^2-10762*q^35*x^3+138*q^37+3725*q^36*x+29373*q^35*x^2-11404*q^34*x^3+534*q^36+2049*q^35*x+42440*q^34*x^2-11676*q^33*x^3+1214*q^35-1176*q^34*x+56135*q^33*x^2-11544*q^32*x^3+2004*q^34-6333*q^33*x+69162*q^32*x^2-11023*q^31*x^3+2594*q^33-13633*q^32*x+80219*q^31*x^2-10177*q^30*x^3+2650*q^32-22954*q^31*x+88305*q^30*x^2-9109*q^29*x^3+1975*q^31-33749*q^30*x+92888*q^29*x^2-7917*q^28*x^3+590*q^30-45037*q^29*x+93889*q^28*x^2-6665*q^27*x^3-1352*q^29-55536*q^28*x+91611*q^27*x^2-5409*q^26*x^3-3606*q^28-64018*q^27*x+86661*q^26*x^2-4220*q^25*x^3-5934*q^27-69595*q^26*x+79822*q^25*x^2-3168*q^24*x^3-8111*q^26-71874*q^25*x+71891*q^24*x^2-2297*q^23*x^3-9922*q^25-71015*q^24*x+63523*q^23*x^2-1610*q^22*x^3-11125*q^24-67629*q^23*x+55122*q^22*x^2-1075*q^21*x^3-11604*q^23-62587*q^22*x+46872*q^21*x^2-658*q^20*x^3-11420*q^22-56705*q^21*x+38874*q^20*x^2-349*q^19*x^3-10818*q^21-50665*q^20*x+31261*q^19*x^2-150*q^18*x^3-10065*q^20-44720*q^19*x+24225*q^18*x^2-48*q^17*x^3-9364*q^19-38914*q^18*x+17975*q^17*x^2-10*q^16*x^3-8697*q^18-33053*q^17*x+12683*q^16*x^2-q^15*x^3-7987*q^17-27138*q^16*x+8450*q^15*x^2-7123*q^16-21245*q^15*x+5292*q^14*x^2-6111*q^15-15743*q^14*x+3126*q^13*x^2-4978*q^14-10938*q^13*x+1777*q^12*x^2-3824*q^13-7119*q^12*x+1016*q^11*x^2-2747*q^12-4335*q^11*x+615*q^10*x^2-1849*q^11-2516*q^10*x+396*q^9*x^2-1184*q^10-1442*q^9*x+254*q^8*x^2-749*q^9-867*q^8*x+148*q^7*x^2-491*q^8-565*q^7*x+72*q^6*x^2-339*q^7-385*q^6*x+27*q^5*x^2-238*q^6-253*q^5*x+7*q^4*x^2-156*q^5-148*q^4*x+q^3*x^2-90*q^4-72*q^3*x-43*q^3-27*q^2*x-17*q^2-7*q*x-5*q-x-1)/x/q^14/(q^2+1)^2/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q+1)/(q^3-q-1)
+N2(8,6,6,2)/q^10*(q^47*x^3+8*q^46*x^3+q^45*x^4+30*q^45*x^3+5*q^44*x^4+72*q^44*x^3+13*q^43*x^4-q^44*x^2+125*q^43*x^3+23*q^42*x^4-8*q^43*x^2+165*q^42*x^3+30*q^41*x^4-30*q^42*x^2+165*q^41*x^3+30*q^40*x^4-70*q^41*x^2+107*q^40*x^3+21*q^39*x^4-123*q^40*x^2-14*q^39*x^3+2*q^38*x^4-3*q^40*x-178*q^39*x^2-196*q^38*x^3-27*q^37*x^4-16*q^39*x-227*q^38*x^2-419*q^37*x^3-64*q^36*x^4-39*q^38*x-248*q^37*x^2-659*q^36*x^3-105*q^35*x^4-62*q^37*x-207*q^36*x^2-875*q^35*x^3-146*q^34*x^4-70*q^36*x-81*q^35*x^2-1037*q^34*x^3-181*q^33*x^4+q^36-58*q^35*x+135*q^34*x^2-1105*q^33*x^3-203*q^32*x^4+q^35-22*q^34*x+415*q^33*x^2-1070*q^32*x^3-207*q^31*x^4+q^34+26*q^33*x+727*q^32*x^2-931*q^31*x^3-193*q^30*x^4+q^33+74*q^32*x+1012*q^31*x^2-725*q^30*x^3-166*q^29*x^4-4*q^32+117*q^31*x+1229*q^30*x^2-496*q^29*x^3-133*q^28*x^4-q^31+151*q^30*x+1329*q^29*x^2-289*q^28*x^3-100*q^27*x^4-7*q^30+183*q^29*x+1299*q^28*x^2-125*q^27*x^3-69*q^26*x^4+3*q^29+179*q^28*x+1126*q^27*x^2-9*q^26*x^3-41*q^25*x^4+160*q^27*x+852*q^26*x^2+62*q^25*x^3-19*q^24*x^4+9*q^27+103*q^26*x+546*q^25*x^2+96*q^24*x^3-6*q^23*x^4+q^26+66*q^25*x+269*q^24*x^2+111*q^23*x^3-q^22*x^4+2*q^25+33*q^24*x+78*q^23*x^2+126*q^22*x^3-7*q^24+43*q^23*x-41*q^22*x^2+153*q^21*x^3-5*q^23+58*q^22*x-67*q^21*x^2+189*q^20*x^3-5*q^22+103*q^21*x-68*q^20*x^2+227*q^19*x^3+4*q^21+125*q^20*x-38*q^19*x^2+255*q^18*x^3+4*q^20+154*q^19*x-36*q^18*x^2+266*q^17*x^3+9*q^19+139*q^18*x-38*q^17*x^2+258*q^16*x^3+5*q^18+117*q^17*x-72*q^16*x^2+231*q^15*x^3+9*q^17+54*q^16*x-111*q^15*x^2+190*q^14*x^3+6*q^16-21*q^15*x-155*q^14*x^2+142*q^13*x^3+4*q^15-108*q^14*x-181*q^13*x^2+97*q^12*x^3-q^14-178*q^13*x-187*q^12*x^2+60*q^11*x^3-12*q^13-215*q^12*x-167*q^11*x^2+33*q^10*x^3-16*q^12-217*q^11*x-133*q^10*x^2+15*q^9*x^3-21*q^11-187*q^10*x-95*q^9*x^2+5*q^8*x^3-11*q^10-144*q^9*x-62*q^8*x^2+q^7*x^3-7*q^9-98*q^8*x-35*q^7*x^2+5*q^8-60*q^7*x-16*q^6*x^2+7*q^7-30*q^6*x-5*q^5*x^2+14*q^6-11*q^5*x-q^4*x^2+12*q^5-2*q^4*x+12*q^4+7*q^3+5*q^2+2*q+1)/(q^5+q^4+q+1)/(q^4+2*q^2+1)/(q^4+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
-N2(8,8,8,4)/q^3*(3*q^43*x^4+11*q^42*x^4-2*q^42*x^3+30*q^41*x^4-8*q^41*x^3+59*q^40*x^4-23*q^40*x^3+97*q^39*x^4-44*q^39*x^3+136*q^38*x^4-q^39*x^2-59*q^38*x^3+162*q^37*x^4-q^38*x^2-61*q^37*x^3+163*q^36*x^4-5*q^37*x^2-43*q^36*x^3+123*q^35*x^4-q^37*x-9*q^36*x^2-29*q^35*x^3+29*q^34*x^4-q^36*x-20*q^35*x^2-24*q^34*x^3-134*q^33*x^4-q^35*x-38*q^34*x^2-46*q^33*x^3-374*q^32*x^4+3*q^34*x-61*q^33*x^2-77*q^32*x^3-685*q^31*x^4+12*q^33*x-94*q^32*x^2-103*q^31*x^3-1039*q^30*x^4+14*q^32*x-123*q^31*x^2-106*q^30*x^3-1388*q^29*x^4+9*q^31*x-158*q^30*x^2-63*q^29*x^3-1678*q^28*x^4-21*q^30*x-155*q^29*x^2+41*q^28*x^3-1858*q^27*x^4-q^30-49*q^29*x-120*q^28*x^2+222*q^27*x^3-1895*q^26*x^4-2*q^29-80*q^28*x-11*q^27*x^2+496*q^26*x^3-1785*q^25*x^4-3*q^28-77*q^27*x+135*q^26*x^2+823*q^25*x^3-1537*q^24*x^4-2*q^27-57*q^26*x+321*q^25*x^2+1160*q^24*x^3-1179*q^23*x^4+q^26-10*q^25*x+510*q^24*x^2+1425*q^23*x^3-749*q^22*x^4+5*q^25+34*q^24*x+687*q^23*x^2+1581*q^22*x^3-300*q^21*x^4+8*q^24+85*q^23*x+823*q^22*x^2+1583*q^21*x^3+110*q^20*x^4+9*q^23+129*q^22*x+898*q^21*x^2+1438*q^20*x^3+429*q^19*x^4+9*q^22+174*q^21*x+866*q^20*x^2+1154*q^19*x^3+628*q^18*x^4+8*q^21+187*q^20*x+745*q^19*x^2+774*q^18*x^3+712*q^17*x^4+7*q^20+169*q^19*x+538*q^18*x^2+347*q^17*x^3+704*q^16*x^4+3*q^19+109*q^18*x+318*q^17*x^2-52*q^16*x^3+633*q^15*x^4-5*q^18+39*q^17*x+112*q^16*x^2-372*q^15*x^3+523*q^14*x^4-14*q^17-34*q^16*x-36*q^15*x^2-581*q^14*x^3+398*q^13*x^4-20*q^16-82*q^15*x-144*q^14*x^2-674*q^13*x^3+277*q^12*x^4-21*q^15-102*q^14*x-211*q^13*x^2-667*q^12*x^3+175*q^11*x^4-17*q^14-101*q^13*x-241*q^12*x^2-582*q^11*x^3+99*q^10*x^4-11*q^13-82*q^12*x-234*q^11*x^2-455*q^10*x^3+49*q^9*x^4-5*q^12-55*q^11*x-199*q^10*x^2-317*q^9*x^3+20*q^8*x^4+q^11-18*q^10*x-152*q^9*x^2-199*q^8*x^3+6*q^7*x^4+9*q^10+9*q^9*x-103*q^8*x^2-111*q^7*x^3+q^6*x^4+16*q^9+33*q^8*x-66*q^7*x^2-54*q^6*x^3+20*q^8+39*q^7*x-37*q^6*x^2-21*q^5*x^3+20*q^7+40*q^6*x-17*q^5*x^2-6*q^4*x^3+17*q^6+30*q^5*x-3*q^4*x^2-q^3*x^3+13*q^5+24*q^4*x+q^3*x^2+9*q^4+15*q^3*x+q^2*x^2+6*q^3+9*q^2*x+3*q^2+3*q*x+q+x)/(q^4+2*q^2+1)/(q^5+q^4+q+1)/(q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
-N2(8,10,8,2)*(q^46*x^3+7*q^45*x^3+27*q^44*x^3-q^44*x^2+73*q^43*x^3-5*q^43*x^2+158*q^42*x^3-17*q^42*x^2+285*q^41*x^3-47*q^41*x^2+438*q^40*x^3-111*q^40*x^2+568*q^39*x^3-218*q^39*x^2+593*q^38*x^3-4*q^39*x-382*q^38*x^2+425*q^37*x^3-q^39-24*q^38*x-569*q^37*x^2+2*q^36*x^3-3*q^38-63*q^37*x-742*q^36*x^2-676*q^35*x^3-4*q^37-124*q^36*x-791*q^35*x^2-1544*q^34*x^3-2*q^36-184*q^35*x-654*q^34*x^2-2491*q^33*x^3+6*q^35-222*q^34*x-243*q^33*x^2-3394*q^32*x^3+18*q^34-211*q^33*x+415*q^32*x^2-4138*q^31*x^3+23*q^33-147*q^32*x+1289*q^31*x^2-4611*q^30*x^3+26*q^32-29*q^31*x+2254*q^30*x^2-4709*q^29*x^3+9*q^31+139*q^30*x+3201*q^29*x^2-4377*q^28*x^3-2*q^30+354*q^29*x+3971*q^28*x^2-3658*q^27*x^3-29*q^29+594*q^28*x+4419*q^27*x^2-2708*q^26*x^3-37*q^28+798*q^27*x+4420*q^26*x^2-1739*q^25*x^3-56*q^27+906*q^26*x+3921*q^25*x^2-934*q^24*x^3-52*q^26+875*q^25*x+3057*q^24*x^2-395*q^23*x^3-55*q^25+724*q^24*x+1996*q^23*x^2-145*q^22*x^3-32*q^24+492*q^23*x+1045*q^22*x^2-166*q^21*x^3-14*q^23+254*q^22*x+334*q^21*x^2-406*q^20*x^3+21*q^22+27*q^21*x+38*q^20*x^2-787*q^19*x^3+35*q^21-140*q^20*x+105*q^19*x^2-1200*q^18*x^3+58*q^20-234*q^19*x+533*q^18*x^2-1533*q^17*x^3+60*q^19-208*q^18*x+1144*q^17*x^2-1708*q^16*x^3+71*q^18-56*q^17*x+1816*q^16*x^2-1697*q^15*x^3+60*q^17+169*q^16*x+2350*q^15*x^2-1526*q^14*x^3+56*q^16+408*q^15*x+2659*q^14*x^2-1252*q^13*x^3+38*q^15+570*q^14*x+2681*q^13*x^2-942*q^12*x^3+21*q^14+645*q^13*x+2472*q^12*x^2-648*q^11*x^3-2*q^13+616*q^12*x+2086*q^11*x^2-402*q^10*x^3-20*q^12+522*q^11*x+1622*q^10*x^2-218*q^9*x^3-37*q^11+388*q^10*x+1151*q^9*x^2-98*q^8*x^3-58*q^10+254*q^9*x+747*q^8*x^2-34*q^7*x^3-76*q^9+145*q^8*x+437*q^7*x^2-8*q^6*x^3-88*q^8+67*q^7*x+227*q^6*x^2-q^5*x^3-82*q^7+23*q^6*x+99*q^5*x^2-70*q^6+q^5*x+34*q^4*x^2-52*q^5-3*q^4*x+8*q^3*x^2-38*q^4-2*q^3*x+q^2*x^2-23*q^3-12*q^2-4*q-1)/q^6/x/(q^4+2*q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+2*q+1)/(q^4+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
-N3(-4,-4,0,0)*q^2/x^3*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*(q^2+q+1)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)
-N3(-4,-2,0,0)*q^4/x^3*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*(q^2+q+1)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)
-N3(0,-4,-4,0)*(q^53*x^4+11*q^52*x^4+61*q^51*x^4-2*q^51*x^3+229*q^50*x^4-19*q^50*x^3+653*q^49*x^4-92*q^49*x^3+1502*q^48*x^4-302*q^48*x^3+2889*q^47*x^4+3*q^48*x^2-751*q^47*x^3+4745*q^46*x^4+19*q^47*x^2-1499*q^46*x^3+6714*q^45*x^4+q^47*x+60*q^46*x^2-2485*q^45*x^3+8143*q^44*x^4+4*q^46*x+121*q^45*x^2-3483*q^44*x^3+8190*q^43*x^4+7*q^45*x+137*q^44*x^2-4142*q^43*x^3+6009*q^42*x^4+11*q^44*x-58*q^43*x^2-4106*q^42*x^3+948*q^41*x^4+28*q^43*x-716*q^42*x^2-3143*q^41*x^3-7290*q^40*x^4+q^43+92*q^42*x-2102*q^41*x^2-1221*q^40*x^3-18532*q^39*x^4+4*q^42+269*q^41*x-4342*q^40*x^2+1514*q^39*x^3-32080*q^38*x^4+7*q^41+612*q^40*x-7283*q^39*x^2+4809*q^38*x^3-46759*q^37*x^4+8*q^40+1091*q^39*x-10438*q^38*x^2+8355*q^37*x^3-61097*q^36*x^4+7*q^39+1550*q^38*x-13013*q^37*x^2+11782*q^36*x^3-73614*q^35*x^4+13*q^38+1712*q^37*x-14033*q^36*x^2+14651*q^35*x^3-83132*q^34*x^4+55*q^37+1302*q^36*x-12519*q^35*x^2+16528*q^34*x^3-88972*q^33*x^4+163*q^36+190*q^35*x-7699*q^34*x^2+17085*q^33*x^3-90990*q^32*x^4+341*q^35-1537*q^34*x+865*q^33*x^2+16164*q^32*x^3-89507*q^31*x^4+547*q^34-3592*q^33*x+13087*q^32*x^2+13864*q^31*x^3-85176*q^30*x^4+691*q^33-5592*q^32*x+28287*q^31*x^2+10490*q^30*x^3-78810*q^29*x^4+676*q^32-7198*q^31*x+45198*q^30*x^2+6471*q^29*x^3-71207*q^28*x^4+452*q^31-8215*q^30*x+62105*q^29*x^2+2308*q^28*x^3-63012*q^27*x^4+44*q^30-8535*q^29*x+77058*q^28*x^2-1519*q^27*x^3-54645*q^26*x^4-463*q^29-8144*q^28*x+88407*q^27*x^2-4618*q^26*x^3-46349*q^25*x^4-968*q^28-7083*q^27*x+95158*q^26*x^2-6824*q^25*x^3-38303*q^24*x^4-1408*q^27-5489*q^26*x+97170*q^25*x^2-8101*q^24*x^3-30697*q^23*x^4-1767*q^26-3627*q^25*x+95022*q^24*x^2-8688*q^23*x^3-23738*q^22*x^4-2037*q^25-1900*q^24*x+89766*q^23*x^2-8801*q^22*x^3-17614*q^21*x^4-2197*q^24-632*q^23*x+82521*q^22*x^2-8710*q^21*x^3-12460*q^20*x^4-2224*q^23+63*q^22*x+74247*q^21*x^2-8442*q^20*x^3-8341*q^19*x^4-2119*q^22+349*q^21*x+65653*q^20*x^2-8036*q^19*x^3-5253*q^18*x^4-1931*q^21+507*q^20*x+57062*q^19*x^2-7369*q^18*x^3-3117*q^17*x^4-1739*q^20+808*q^19*x+48572*q^18*x^2-6451*q^17*x^3-1776*q^16*x^4-1596*q^19+1289*q^18*x+40135*q^17*x^2-5280*q^16*x^3-1016*q^15*x^4-1497*q^18+1864*q^17*x+31935*q^16*x^2-3995*q^15*x^3-615*q^14*x^4-1391*q^17+2355*q^16*x+24230*q^15*x^2-2736*q^14*x^3-396*q^13*x^4-1222*q^16+2664*q^15*x+17464*q^14*x^2-1675*q^13*x^3-254*q^12*x^4-971*q^15+2705*q^14*x+11893*q^13*x^2-909*q^12*x^3-148*q^11*x^4-674*q^14+2490*q^13*x+7669*q^12*x^2-451*q^11*x^3-72*q^10*x^4-397*q^13+2073*q^12*x+4685*q^11*x^2-230*q^10*x^3-27*q^9*x^4-192*q^12+1569*q^11*x+2755*q^10*x^2-143*q^9*x^3-7*q^8*x^4-74*q^11+1095*q^10*x+1598*q^9*x^2-106*q^8*x^3-q^7*x^4-23*q^10+730*q^9*x+957*q^8*x^2-76*q^7*x^3-6*q^9+489*q^8*x+608*q^7*x^2-45*q^6*x^3-q^8+339*q^7*x+402*q^6*x^2-20*q^5*x^3+238*q^6*x+258*q^5*x^2-6*q^4*x^3+156*q^5*x+149*q^4*x^2-q^3*x^3+90*q^4*x+72*q^3*x^2+43*q^3*x+27*q^2*x^2+17*q^2*x+7*q*x^2+5*q*x+x^2+x)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^3+q^2+q+1)/(q+1)^2/(q^2+1)/(q^3-q-1)/x^3/q^15
+N3(0,-4,0,0)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/q^2*(q^6*x+q^5*x+q^4*x+q^2+q+1)/(q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^3
+N3(0,-2,-4,0)/q^13/x^2*(q^51*x^3+10*q^50*x^3+49*q^49*x^3-2*q^49*x^2+159*q^48*x^3-19*q^48*x^2+387*q^47*x^3-95*q^47*x^2+756*q^46*x^3-332*q^46*x^2+1234*q^45*x^3+5*q^46*x-900*q^45*x^2+1716*q^44*x^3+37*q^45*x-1994*q^44*x^2+2027*q^43*x^3+q^45+146*q^44*x-3726*q^43*x^2+1955*q^42*x^3+5*q^44+417*q^43*x-5981*q^42*x^2+1304*q^41*x^3+13*q^43+957*q^42*x-8313*q^41*x^2-58*q^40*x^3+24*q^42+1858*q^41*x-9962*q^40*x^2-2168*q^39*x^3+32*q^41+3157*q^40*x-9985*q^39*x^2-4954*q^38*x^3+40*q^40+4790*q^39*x-7457*q^38*x^2-8236*q^37*x^3+92*q^39+6546*q^38*x-1662*q^37*x^2-11741*q^36*x^3+274*q^38+8029*q^37*x+7751*q^36*x^2-15131*q^35*x^3+686*q^37+8681*q^36*x+20620*q^35*x^2-18048*q^34*x^3+1365*q^36+7865*q^35*x+36175*q^34*x^2-20183*q^33*x^3+2203*q^35+4972*q^34*x+53068*q^33*x^2-21350*q^32*x^3+2961*q^34-450*q^33*x+69607*q^32*x^2-21517*q^31*x^3+3344*q^33-8549*q^32*x+84106*q^31*x^2-20778*q^30*x^3+3086*q^32-19016*q^31*x+95234*q^30*x^2-19300*q^29*x^3+2043*q^31-31040*q^30*x+102229*q^29*x^2-17272*q^28*x^3+254*q^30-43407*q^29*x+104909*q^28*x^2-14877*q^27*x^3-2109*q^29-54703*q^28*x+103581*q^27*x^2-12303*q^26*x^3-4755*q^28-63691*q^27*x+98917*q^26*x^2-9752*q^25*x^3-7373*q^27-69589*q^26*x+91795*q^25*x^2-7404*q^24*x^3-9678*q^26-72175*q^25*x+83096*q^24*x^2-5372*q^23*x^3-11463*q^25-71741*q^24*x+73538*q^23*x^2-3696*q^22*x^3-12562*q^24-68912*q^23*x+63604*q^22*x^2-2370*q^21*x^3-12944*q^23-64463*q^22*x+53608*q^21*x^2-1375*q^20*x^3-12712*q^22-59054*q^21*x+43827*q^20*x^2-692*q^19*x^3-12097*q^21-53229*q^20*x+34584*q^19*x^2-286*q^18*x^3-11313*q^20-47194*q^19*x+26226*q^18*x^2-90*q^17*x^3-10514*q^19-41037*q^18*x+19034*q^17*x^2-19*q^16*x^3-9671*q^18-34669*q^17*x+13162*q^16*x^2-2*q^15*x^3-8733*q^17-28222*q^16*x+8628*q^15*x^2-7634*q^16-21878*q^15*x+5343*q^14*x^2-6422*q^15-16058*q^14*x+3136*q^13*x^2-5144*q^14-11067*q^13*x+1778*q^12*x^2-3899*q^13-7160*q^12*x+1016*q^11*x^2-2774*q^12-4344*q^11*x+615*q^10*x^2-1856*q^11-2517*q^10*x+396*q^9*x^2-1185*q^10-1442*q^9*x+254*q^8*x^2-749*q^9-867*q^8*x+148*q^7*x^2-491*q^8-565*q^7*x+72*q^6*x^2-339*q^7-385*q^6*x+27*q^5*x^2-238*q^6-253*q^5*x+7*q^4*x^2-156*q^5-148*q^4*x+q^3*x^2-90*q^4-72*q^3*x-43*q^3-27*q^2*x-17*q^2-7*q*x-5*q-x-1)/(q^6+q^4+q^2+1)/(q^5-q^2-q-1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^2+2*q+1)/(q^3+q^2+q+1)
+N3(4,0,-4,0)*(q^57*x^3+10*q^56*x^3+49*q^55*x^3-2*q^55*x^2+158*q^54*x^3-18*q^54*x^2+375*q^53*x^3-83*q^53*x^2+686*q^52*x^3-260*q^52*x^2+968*q^51*x^3+4*q^52*x-612*q^51*x^2+970*q^50*x^3+27*q^51*x-1127*q^50*x^2+372*q^49*x^3+q^51+95*q^50*x-1627*q^49*x^2-1074*q^48*x^3+4*q^50+235*q^49*x-1725*q^48*x^2-3383*q^47*x^3+7*q^49+442*q^48*x-892*q^47*x^2-6246*q^46*x^3+7*q^48+638*q^47*x+1357*q^46*x^2-9054*q^45*x^3+q^47+669*q^46*x+5255*q^45*x^2-11021*q^44*x^3-3*q^46+341*q^45*x+10613*q^44*x^2-11352*q^43*x^3+30*q^45-510*q^44*x+16742*q^43*x^2-9405*q^42*x^3+135*q^44-1970*q^43*x+22474*q^42*x^2-4835*q^41*x^3+298*q^43-4026*q^42*x+26250*q^41*x^2+2291*q^40*x^3+419*q^42-6559*q^41*x+26306*q^40*x^2+11445*q^39*x^3+317*q^41-9336*q^40*x+20967*q^39*x^2+21699*q^38*x^3-177*q^40-11981*q^39*x+9089*q^38*x^2+31914*q^37*x^3-1108*q^39-13948*q^38*x-9527*q^37*x^2+41004*q^36*x^3-2363*q^38-14454*q^37*x-33925*q^36*x^2+48155*q^35*x^3-3707*q^37-12546*q^36*x-62068*q^35*x^2+52940*q^34*x^3-4827*q^36-7381*q^35*x-91191*q^34*x^2+55330*q^33*x^3-5414*q^35+1500*q^34*x-118389*q^33*x^2+55601*q^32*x^3-5249*q^34+13890*q^33*x-141168*q^32*x^2+54181*q^31*x^3-4189*q^33+28878*q^32*x-157855*q^31*x^2+51500*q^30*x^3-2199*q^32+45092*q^31*x-167798*q^30*x^2+47888*q^29*x^3+668*q^31+61070*q^30*x-171259*q^29*x^2+43545*q^28*x^3+4205*q^30+75431*q^29*x-169144*q^28*x^2+38607*q^27*x^3+8067*q^29+87015*q^28*x-162572*q^27*x^2+33232*q^26*x^3+11736*q^28+94981*q^27*x-152699*q^26*x^2+27635*q^25*x^3+14782*q^27+99003*q^26*x-140377*q^25*x^2+22077*q^24*x^3+16974*q^26+99188*q^25*x-126300*q^24*x^2+16832*q^23*x^3+18358*q^25+96220*q^24*x-110881*q^23*x^2+12155*q^22*x^3+19040*q^24+90835*q^23*x-94633*q^22*x^2+8249*q^21*x^3+19161*q^23+83873*q^22*x-78083*q^21*x^2+5234*q^20*x^3+18737*q^22+75799*q^21*x-62058*q^20*x^2+3115*q^19*x^3+17851*q^21+67167*q^20*x-47344*q^19*x^2+1776*q^18*x^3+16568*q^20+58180*q^19*x-34666*q^18*x^2+1016*q^17*x^3+15058*q^19+49198*q^18*x-24362*q^17*x^2+615*q^16*x^3+13361*q^18+40324*q^17*x-16465*q^16*x^2+396*q^15*x^3+11561*q^17+31902*q^16*x-10709*q^15*x^2+254*q^14*x^3+9687*q^16+24137*q^15*x-6716*q^14*x^2+148*q^13*x^3+7852*q^15+17410*q^14*x-4076*q^13*x^2+72*q^12*x^3+6117*q^14+11890*q^13*x-2415*q^12*x^2+27*q^11*x^3+4562*q^13+7700*q^12*x-1417*q^11*x^2+7*q^10*x^3+3237*q^12+4734*q^11*x-835*q^10*x^2+q^9*x^3+2188*q^11+2810*q^10*x-495*q^9*x^2+1422*q^10+1652*q^9*x-288*q^8*x^2+905*q^9+998*q^8*x-156*q^7*x^2+581*q^8+632*q^7*x-73*q^6*x^2+382*q^7+411*q^6*x-27*q^5*x^2+255*q^6+260*q^5*x-7*q^4*x^2+161*q^5+149*q^4*x-q^3*x^2+91*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/(q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q^9-q^6-q^4-q^2-q-1)/(q^2+2*q+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/x/q^9
+N3(4,0,0,0)*(q^32*x^3+5*q^31*x^3+13*q^30*x^3-q^30*x^2+23*q^29*x^3-6*q^29*x^2+30*q^28*x^3-18*q^28*x^2+30*q^27*x^3-36*q^27*x^2+21*q^26*x^3+q^27*x-53*q^26*x^2+2*q^25*x^3+5*q^26*x-67*q^25*x^2-27*q^24*x^3+10*q^25*x-72*q^24*x^2-64*q^23*x^3+15*q^24*x-67*q^23*x^2-105*q^22*x^3+21*q^23*x-35*q^22*x^2-146*q^21*x^3+3*q^23+30*q^22*x+22*q^21*x^2-181*q^20*x^3+7*q^22+43*q^21*x+109*q^20*x^2-203*q^19*x^3+12*q^21+48*q^20*x+212*q^19*x^2-207*q^18*x^3+13*q^20+46*q^19*x+327*q^18*x^2-193*q^17*x^3+15*q^19+24*q^18*x+432*q^17*x^2-166*q^16*x^3+13*q^18-6*q^17*x+513*q^16*x^2-133*q^15*x^3+10*q^17-58*q^16*x+557*q^15*x^2-100*q^14*x^3+2*q^16-115*q^15*x+562*q^14*x^2-69*q^13*x^3-8*q^15-185*q^14*x+528*q^13*x^2-41*q^12*x^3-23*q^14-247*q^13*x+462*q^12*x^2-19*q^11*x^3-40*q^13-302*q^12*x+375*q^11*x^2-6*q^10*x^3-52*q^12-332*q^11*x+281*q^10*x^2-q^9*x^3-59*q^11-339*q^10*x+194*q^9*x^2-61*q^10-321*q^9*x+125*q^8*x^2-63*q^9-285*q^8*x+76*q^7*x^2-58*q^8-233*q^7*x+42*q^6*x^2-49*q^7-174*q^6*x+19*q^5*x^2-36*q^6-119*q^5*x+6*q^4*x^2-26*q^5-75*q^4*x+q^3*x^2-17*q^4-42*q^3*x-10*q^3-19*q^2*x-4*q^2-6*q*x-q-x)*q^4/x^2/(q^5+q^4+q+1)/(q^4+1)/(q^2+1)^2/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
-N4(-4,-2,0,-2)/x^3/q^5*(q^41*x^2+3*q^40*x^2+4*q^39*x^2-q^38*x^2-15*q^37*x^2+q^37*x-29*q^36*x^2+6*q^36*x-23*q^35*x^2-q^36+19*q^35*x+21*q^34*x^2+39*q^34*x+107*q^33*x^2-3*q^34+52*q^33*x+219*q^32*x^2+3*q^33+40*q^32*x+320*q^31*x^2+q^32-22*q^31*x+361*q^30*x^2+13*q^31-131*q^30*x+296*q^29*x^2+2*q^30-305*q^29*x+105*q^28*x^2-10*q^29-479*q^28*x-202*q^27*x^2-48*q^28-623*q^27*x-602*q^26*x^2-75*q^27-623*q^26*x-1059*q^25*x^2-102*q^26-490*q^25*x-1506*q^24*x^2-101*q^25-150*q^24*x-1850*q^23*x^2-73*q^24+320*q^23*x-2000*q^22*x^2-16*q^23+953*q^22*x-1899*q^21*x^2+57*q^22+1579*q^21*x-1555*q^20*x^2+151*q^21+2153*q^20*x-1037*q^19*x^2+246*q^20+2457*q^19*x-434*q^18*x^2+324*q^19+2469*q^18*x+168*q^17*x^2+359*q^18+2084*q^17*x+689*q^16*x^2+343*q^17+1449*q^16*x+1067*q^15*x^2+287*q^16+623*q^15*x+1270*q^14*x^2+191*q^15-179*q^14*x+1299*q^13*x^2+88*q^14-899*q^13*x+1183*q^12*x^2-26*q^13-1372*q^12*x+973*q^11*x^2-103*q^12-1623*q^11*x+727*q^10*x^2-162*q^11-1608*q^10*x+495*q^9*x^2-178*q^10-1433*q^9*x+307*q^8*x^2-178*q^9-1142*q^8*x+171*q^7*x^2-147*q^8-834*q^7*x+82*q^6*x^2-114*q^7-551*q^6*x+31*q^5*x^2-75*q^6-331*q^5*x+8*q^4*x^2-49*q^5-178*q^4*x+q^3*x^2-26*q^4-83*q^3*x-13*q^3-31*q^2*x-4*q^2-8*q*x-q-x)/(q^4+2*q^2+1)/(q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^4+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N4(-4,0,-2,-2)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3317*q^36*x-1590*q^35*x^2-207*q^36-3831*q^35*x-5484*q^34*x^2-439*q^35-3806*q^34*x-10311*q^33*x^2-769*q^34-2951*q^33*x-15679*q^32*x^2-1120*q^33-1044*q^32*x-21087*q^31*x^2-1382*q^32+2017*q^31*x-26015*q^30*x^2-1415*q^31+6153*q^30*x-30023*q^29*x^2-1130*q^30+11074*q^29*x-32825*q^28*x^2-495*q^29+16321*q^28*x-34323*q^27*x^2+419*q^28+21310*q^27*x-34586*q^26*x^2+1508*q^27+25518*q^26*x-33797*q^25*x^2+2622*q^26+28488*q^25*x-32190*q^24*x^2+3649*q^25+30113*q^24*x-29986*q^23*x^2+4463*q^24+30399*q^23*x-27352*q^22*x^2+5042*q^23+29675*q^22*x-24397*q^21*x^2+5334*q^22+28163*q^21*x-21200*q^20*x^2+5404*q^21+26246*q^20*x-17852*q^19*x^2+5270*q^20+24012*q^19*x-14487*q^18*x^2+5044*q^19+21635*q^18*x-11272*q^17*x^2+4746*q^18+19033*q^17*x-8368*q^16*x^2+4440*q^17+16265*q^16*x-5891*q^15*x^2+4080*q^16+13305*q^15*x-3900*q^14*x^2+3662*q^15+10349*q^14*x-2406*q^13*x^2+3139*q^14+7558*q^13*x-1382*q^12*x^2+2549*q^13+5170*q^12*x-760*q^11*x^2+1925*q^12+3285*q^11*x-432*q^10*x^2+1349*q^11+1951*q^10*x-275*q^9*x^2+872*q^10+1099*q^9*x-189*q^8*x^2+535*q^9+622*q^8*x-122*q^7*x^2+330*q^8+383*q^7*x-65*q^6*x^2+223*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^9-q^6-q^4-q^2-q-1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q^6+q^4+q^2+1)/(q^2+2*q+1)/(q+1)/q^9/x^2
+N4(0,-4,-4,0)/q^6*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^7-q^5-q^4+q^3-q-1)/(q+1)^2/(q^3+q^2+q+1)/(q^4+1)/(q^11*x+q^10*x+q^9*x-q^9+q^8*x-q^8+q^7*x-q^7+q^6*x-q^6+q^3*x+q^2*x-q-1)/x
+N4(0,-4,2,0)*q^3*(q^7+q^6-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^4+1)/(q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/x^2
+N4(0,-2,0,-2)*(q^47*x^3+2*q^46*x^3+6*q^45*x^3+q^45*x^2+12*q^44*x^3+2*q^44*x^2+28*q^43*x^3+6*q^43*x^2+56*q^42*x^3+13*q^42*x^2+105*q^41*x^3+q^42*x+25*q^41*x^2+174*q^40*x^3+q^41*x+41*q^40*x^2+251*q^39*x^3+2*q^40*x+33*q^39*x^2+307*q^38*x^3+q^40-8*q^39*x-2*q^38*x^2+295*q^37*x^3+q^39-35*q^38*x-104*q^37*x^2+176*q^36*x^3+2*q^38-99*q^37*x-210*q^36*x^2-79*q^35*x^3-182*q^36*x-351*q^35*x^2-474*q^34*x^3-8*q^36-284*q^35*x-439*q^34*x^2-983*q^33*x^3-23*q^35-380*q^34*x-520*q^33*x^2-1546*q^32*x^3-57*q^34-452*q^33*x-497*q^32*x^2-2085*q^31*x^3-76*q^33-444*q^32*x-423*q^31*x^2-2518*q^30*x^3-91*q^32-317*q^31*x-244*q^30*x^2-2777*q^29*x^3-75*q^31-67*q^30*x-64*q^29*x^2-2807*q^28*x^3-62*q^30+299*q^29*x+166*q^28*x^2-2592*q^27*x^3-22*q^29+781*q^28*x+336*q^27*x^2-2161*q^26*x^3+18*q^28+1328*q^27*x+478*q^26*x^2-1604*q^25*x^3+79*q^27+1884*q^26*x+491*q^25*x^2-1027*q^24*x^3+147*q^26+2314*q^25*x+438*q^24*x^2-537*q^23*x^3+241*q^25+2589*q^24*x+304*q^23*x^2-206*q^22*x^3+306*q^24+2628*q^23*x+208*q^22*x^2-62*q^21*x^3+359*q^23+2460*q^22*x+155*q^21*x^2-96*q^20*x^3+361*q^22+2112*q^21*x+220*q^20*x^2-270*q^19*x^3+368*q^21+1648*q^20*x+393*q^19*x^2-521*q^18*x^3+322*q^20+1105*q^19*x+696*q^18*x^2-775*q^17*x^3+270*q^19+547*q^18*x+1072*q^17*x^2-975*q^16*x^3+176*q^18+57*q^17*x+1452*q^16*x^2-1081*q^15*x^3+103*q^17-286*q^16*x+1779*q^15*x^2-1079*q^14*x^3+23*q^16-480*q^15*x+1969*q^14*x^2-975*q^13*x^3-38*q^15-533*q^14*x+2027*q^13*x^2-804*q^12*x^3-99*q^14-491*q^13*x+1919*q^12*x^2-607*q^11*x^3-120*q^13-381*q^12*x+1704*q^11*x^2-420*q^10*x^3-126*q^12-257*q^11*x+1395*q^10*x^2-263*q^9*x^3-101*q^11-151*q^10*x+1069*q^9*x^2-146*q^8*x^3-85*q^10-76*q^9*x+753*q^8*x^2-69*q^7*x^3-58*q^9-35*q^8*x+491*q^7*x^2-26*q^6*x^3-49*q^8-10*q^7*x+289*q^6*x^2-7*q^5*x^3-33*q^7-6*q^6*x+153*q^5*x^2-q^4*x^3-30*q^6-3*q^5*x+70*q^4*x^2-20*q^5-6*q^4*x+26*q^3*x^2-18*q^4-3*q^3*x+7*q^2*x^2-11*q^3-2*q^2*x+q*x^2-9*q^2-4*q-2)/(q^2+1)/(q^6+q^4+q^2+1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/q^10/x^3
-N1(-4,4,2,-2)*q^12/x^2/(q+1)/(q^9-q^6-q^4-q^2-q-1)
+N1(-4,6,4,2)*q^10/x^2/(q^2+2*q+1)/(q^9-q^6-q^4-q^2-q-1)
+N2(-4,2,2,0)*q^7/x^2*(q^2+q+1)/(q^9-q^6-q^4-q^2-q-1)
+N2(-4,4,4,2)*q^10/x^2/(q^2+2*q+1)/(q^9-q^6-q^4-q^2-q-1)
-N2(0,4,2,-2)*q^6/(q+1)/(q^9-q^6-q^4-q^2-q-1)/x
-N2(0,8,8,2)*(q^11*x^2+2*q^10*x^2+2*q^9*x^2+2*q^8*x^2-q^8*x+2*q^7*x^2-2*q^7*x+2*q^6*x^2-q^6*x+2*q^5*x^2-q^6-2*q^5*x+2*q^4*x^2-2*q^4*x+q^3*x^2-q^4-2*q^3*x-2*q^2*x-q^2-2*q*x-x-1)*q^4/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/x^2
-N2(0,8,8,4)*(q^11*x^2+2*q^10*x^2+2*q^9*x^2+2*q^8*x^2-q^8*x+2*q^7*x^2-2*q^7*x+2*q^6*x^2-q^6*x+2*q^5*x^2-q^6-2*q^5*x+2*q^4*x^2-2*q^4*x+q^3*x^2-q^4-2*q^3*x-2*q^2*x-q^2-2*q*x-x-1)*q^2/x^2/(q^6+q^4+q^2+1)
-N2(0,10,8,4)*q^13/x/(q^2+2*q+1)/(q^9-q^6-q^4-q^2-q-1)
+N2(4,10,6,4)*(q^12+3*q^11+3*q^10-q^8-3*q^7-4*q^6-2*q^5-q^4+3*q^3+3*q^2+3*q+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^3-q-1)
-N3(-4,0,0,-2)/q/x^3*(q^11*x^2+2*q^10*x^2+2*q^9*x^2+2*q^8*x^2-q^8*x+2*q^7*x^2-2*q^7*x+2*q^6*x^2-q^6*x+2*q^5*x^2-q^6-2*q^5*x+2*q^4*x^2-2*q^4*x+q^3*x^2-q^4-2*q^3*x-2*q^2*x-q^2-2*q*x-x-1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)
+N3(0,-4,-2,0)*(q^21*x^4+q^20*x^4+q^20*x^3+2*q^19*x^4+2*q^19*x^3+3*q^18*x^4+3*q^18*x^3+3*q^17*x^4+5*q^17*x^3+4*q^16*x^4+6*q^16*x^3+4*q^15*x^4+q^16*x^2+5*q^15*x^3+3*q^14*x^4+2*q^15*x^2+8*q^14*x^3+2*q^13*x^4+2*q^14*x^2+5*q^13*x^3+q^12*x^4+4*q^13*x^2+7*q^12*x^3+4*q^12*x^2+5*q^11*x^3-2*q^12*x+3*q^11*x^2+4*q^10*x^3+3*q^10*x^2+2*q^9*x^3-4*q^10*x+2*q^9*x^2+q^8*x^3+q^8*x^2-4*q^8*x+q^7*x^2-2*q^8-4*q^6*x-3*q^6-3*q^4*x-3*q^4-q^2*x-2*q^2-1)/q^13/x^4/(q^4+2*q^2+1)
-N3(0,2,-2,0)*q^3/(q^6+q^4+q^2+1)/(q^2+1)/x
+N4(-4,4,2,-2)*q^12/x^2/(q+1)/(q^9-q^6-q^4-q^2-q-1)
-N4(0,6,2,-2)*q^6/(q+1)/(q^9-q^6-q^4-q^2-q-1)/x
+N4(0,6,2,0)*(q^2+q+1)*q/x/(q^9-q^6-q^4-q^2-q-1)
+N4(0,12,8,2)*q^13/x/(q^2+2*q+1)/(q^9-q^6-q^4-q^2-q-1)
+N4(4,14,8,2)*(q^8-q^7-3*q^6-3*q^5+3*q^3+5*q^2+4*q+2)*q^4/(q+1)/(q^9-q^6-q^4-q^2-q-1)
+N4(4,16,10,4)*(q^5+q^4-q^2-q-1)*q^10/(q^9-q^6-q^4-q^2-q-1)/(q^2+1)
-N4(4,16,12,4)/x*q^5*(q^11*x^2+2*q^10*x^2+2*q^9*x^2+2*q^8*x^2-q^8*x+2*q^7*x^2-2*q^7*x+2*q^6*x^2-q^6*x+2*q^5*x^2-q^6-2*q^5*x+2*q^4*x^2-2*q^4*x+q^3*x^2-q^4-2*q^3*x-2*q^2*x-q^2-2*q*x-x-1)/(q^6+q^4+q^2+1)
-N4(0,0,4,0)*(q^7-q-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^4+1)^2/(q^2+1)/(q+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
-N4(0,2,0,0)/q^7/x^2*(2*q^27*x^2+9*q^26*x^2+21*q^25*x^2+34*q^24*x^2-q^24*x+42*q^23*x^2-5*q^23*x+40*q^22*x^2-12*q^22*x+27*q^21*x^2-3*q^22-19*q^21*x+5*q^20*x^2-4*q^21-27*q^20*x-31*q^19*x^2-4*q^20-36*q^19*x-88*q^18*x^2-4*q^19-44*q^18*x-158*q^17*x^2-14*q^18-50*q^17*x-223*q^16*x^2-22*q^17-39*q^16*x-272*q^15*x^2-27*q^16-9*q^15*x-302*q^14*x^2-20*q^15+43*q^14*x-312*q^13*x^2-8*q^14+91*q^13*x-303*q^12*x^2+8*q^13+145*q^12*x-274*q^11*x^2+19*q^12+190*q^11*x-225*q^10*x^2+33*q^11+231*q^10*x-167*q^9*x^2+49*q^10+251*q^9*x-115*q^8*x^2+63*q^9+249*q^8*x-74*q^7*x^2+69*q^8+216*q^7*x-42*q^6*x^2+67*q^7+165*q^6*x-19*q^5*x^2+56*q^6+115*q^5*x-6*q^4*x^2+41*q^5+74*q^4*x-q^3*x^2+28*q^4+42*q^3*x+18*q^3+19*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q^2+2*q+1)/(q^3-q-1)/(q^6+q^4+q^2+1)/(q^2+1)/(q^4+1)
-N4(0,2,2,-2)*(q^49*x^2+4*q^48*x^2+6*q^47*x^2-2*q^46*x^2-q^45*x^3-30*q^45*x^2-3*q^44*x^3+q^45*x-76*q^44*x^2+7*q^44*x-117*q^43*x^2+23*q^42*x^3-q^44+25*q^43*x-118*q^42*x^2+86*q^41*x^3-q^43+59*q^42*x-54*q^41*x^2+197*q^40*x^3-2*q^42+100*q^41*x+64*q^40*x^2+336*q^39*x^3+q^41+129*q^40*x+186*q^39*x^2+450*q^38*x^3+5*q^40+111*q^39*x+245*q^38*x^2+466*q^37*x^3+13*q^39+31*q^38*x+206*q^37*x^2+322*q^36*x^3+23*q^38-122*q^37*x+68*q^36*x^2-3*q^35*x^3+28*q^37-321*q^36*x-120*q^35*x^2-482*q^34*x^3+23*q^36-533*q^35*x-311*q^34*x^2-1061*q^33*x^3+q^35-709*q^34*x-435*q^33*x^2-1672*q^32*x^3-28*q^34-802*q^33*x-452*q^32*x^2-2235*q^31*x^3-51*q^33-759*q^32*x-279*q^31*x^2-2665*q^30*x^3-66*q^32-528*q^31*x+99*q^30*x^2-2887*q^29*x^3-66*q^31-119*q^30*x+711*q^29*x^2-2858*q^28*x^3-62*q^30+426*q^29*x+1430*q^28*x^2-2587*q^27*x^3-47*q^29+999*q^28*x+2139*q^27*x^2-2145*q^26*x^3-22*q^28+1490*q^27*x+2622*q^26*x^2-1644*q^25*x^3+11*q^27+1765*q^26*x+2799*q^25*x^2-1194*q^24*x^3+53*q^26+1738*q^25*x+2608*q^24*x^2-863*q^23*x^3+82*q^25+1412*q^24*x+2172*q^23*x^2-669*q^22*x^3+92*q^24+866*q^23*x+1625*q^22*x^2-603*q^21*x^3+74*q^23+229*q^22*x+1164*q^21*x^2-643*q^20*x^3+55*q^22-361*q^21*x+872*q^20*x^2-752*q^19*x^3+37*q^21-805*q^20*x+826*q^19*x^2-879*q^18*x^3+14*q^20-1064*q^19*x+998*q^18*x^2-975*q^17*x^3-8*q^19-1153*q^18*x+1355*q^17*x^2-1010*q^16*x^3-19*q^18-1076*q^17*x+1755*q^16*x^2-980*q^15*x^3-19*q^17-850*q^16*x+2086*q^15*x^2-898*q^14*x^3-16*q^16-544*q^15*x+2244*q^14*x^2-776*q^13*x^3-19*q^15-252*q^14*x+2203*q^13*x^2-625*q^12*x^3-20*q^14-52*q^13*x+1985*q^12*x^2-466*q^11*x^3-28*q^13+53*q^12*x+1664*q^11*x^2-325*q^10*x^3-41*q^12+83*q^11*x+1311*q^10*x^2-214*q^9*x^3-57*q^11+71*q^10*x+969*q^9*x^2-129*q^8*x^3-68*q^10+34*q^9*x+662*q^8*x^2-66*q^7*x^3-75*q^9-3*q^8*x+418*q^7*x^2-26*q^6*x^3-83*q^8-26*q^7*x+247*q^6*x^2-7*q^5*x^3-85*q^7-32*q^6*x+137*q^5*x^2-q^4*x^3-79*q^6-27*q^5*x+67*q^4*x^2-61*q^5-19*q^4*x+26*q^3*x^2-44*q^4-9*q^3*x+7*q^2*x^2-29*q^3-3*q^2*x+q*x^2-19*q^2-9*q-3)/q^9/(q^4+1)/(q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)^2/x^3/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
-N4(0,4,2,-2)/q^4*(q^29*x^2+5*q^28*x^2+10*q^27*x^2+7*q^26*x^2-13*q^25*x^2-49*q^24*x^2+3*q^24*x-88*q^23*x^2+16*q^23*x-112*q^22*x^2-q^23+45*q^22*x-108*q^21*x^2-2*q^22+86*q^21*x-74*q^20*x^2-2*q^21+126*q^20*x-14*q^19*x^2+q^20+147*q^19*x+70*q^18*x^2+8*q^19+137*q^18*x+178*q^17*x^2+21*q^18+91*q^17*x+306*q^16*x^2+33*q^17+10*q^16*x+437*q^15*x^2+40*q^16-101*q^15*x+540*q^14*x^2+36*q^15-253*q^14*x+587*q^13*x^2+31*q^14-427*q^13*x+573*q^12*x^2+24*q^13-605*q^12*x+515*q^11*x^2+16*q^12-732*q^11*x+435*q^10*x^2-4*q^11-789*q^10*x+347*q^9*x^2-24*q^10-763*q^9*x+255*q^8*x^2-37*q^9-679*q^8*x+163*q^7*x^2-38*q^8-555*q^7*x+84*q^6*x^2-37*q^7-417*q^6*x+32*q^5*x^2-33*q^6-285*q^5*x+8*q^4*x^2-26*q^5-171*q^4*x+q^3*x^2-15*q^4-85*q^3*x-6*q^3-32*q^2*x-q^2-8*q*x-x)/(q^2+1)/(q^2+2*q+1)/(q^6+q^4+q^2+1)/(q+1)/(q^7-q^5-q^4+q^3-q-1)/x^2
-N4(0,4,6,2)*(q^7+q^6-1)/q^2*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/x^2
+N4(0,8,4,2)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3316*q^36*x-1590*q^35*x^2-207*q^36-3828*q^35*x-5484*q^34*x^2-439*q^35-3801*q^34*x-10311*q^33*x^2-770*q^34-2947*q^33*x-15679*q^32*x^2-1123*q^33-1044*q^32*x-21087*q^31*x^2-1387*q^32+2009*q^31*x-26015*q^30*x^2-1419*q^31+6136*q^30*x-30023*q^29*x^2-1129*q^30+11040*q^29*x-32825*q^28*x^2-484*q^29+16275*q^28*x-34323*q^27*x^2+440*q^28+21257*q^27*x-34586*q^26*x^2+1543*q^27+25464*q^26*x-33797*q^25*x^2+2663*q^26+28433*q^25*x-32190*q^24*x^2+3690*q^25+30054*q^24*x-29986*q^23*x^2+4501*q^24+30353*q^23*x-27352*q^22*x^2+5074*q^23+29636*q^22*x-24397*q^21*x^2+5367*q^22+28139*q^21*x-21200*q^20*x^2+5429*q^21+26221*q^20*x-17852*q^19*x^2+5293*q^20+24007*q^19*x-14487*q^18*x^2+5056*q^19+21633*q^18*x-11272*q^17*x^2+4759*q^18+19038*q^17*x-8368*q^16*x^2+4444*q^17+16262*q^16*x-5891*q^15*x^2+4087*q^16+13309*q^15*x-3900*q^14*x^2+3669*q^15+10355*q^14*x-2406*q^13*x^2+3150*q^14+7570*q^13*x-1382*q^12*x^2+2550*q^13+5178*q^12*x-760*q^11*x^2+1920*q^12+3290*q^11*x-432*q^10*x^2+1337*q^11+1952*q^10*x-275*q^9*x^2+864*q^10+1099*q^9*x-189*q^8*x^2+530*q^9+622*q^8*x-122*q^7*x^2+329*q^8+383*q^7*x-65*q^6*x^2+223*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/q^8/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^4+1)/(q+1)/x
+N4(4,-4,-4,-2)/q^18*(q^77*x^5+10*q^76*x^5+50*q^75*x^5-2*q^75*x^4+168*q^74*x^5-19*q^74*x^4+429*q^73*x^5-93*q^73*x^4+883*q^72*x^5-311*q^72*x^4+1514*q^71*x^5+5*q^72*x^3-797*q^71*x^4+2189*q^70*x^5+36*q^71*x^3-1662*q^70*x^4+2641*q^69*x^5+q^71*x^2+139*q^70*x^3-2924*q^69*x^4+2523*q^68*x^5+4*q^70*x^2+389*q^69*x^3-4425*q^68*x^4+1527*q^67*x^5+7*q^69*x^2+865*q^68*x^3-5773*q^67*x^4-478*q^66*x^5+4*q^68*x^2+1609*q^67*x^3-6380*q^66*x^4-3367*q^65*x^5-18*q^67*x^2+2594*q^66*x^3-5580*q^65*x^4-6785*q^64*x^5-69*q^66*x^2+3673*q^65*x^3-2838*q^64*x^4-10274*q^63*x^5-142*q^65*x^2+4583*q^64*x^3+2104*q^63*x^4-13458*q^62*x^5-4*q^65*x-220*q^64*x^2+4926*q^63*x^3+9135*q^62*x^4-16201*q^61*x^5-20*q^64*x-277*q^63*x^2+4216*q^62*x^3+17748*q^61*x^4-18642*q^60*x^5-56*q^63*x-315*q^62*x^2+1961*q^61*x^3+27070*q^60*x^4-21075*q^59*x^5-114*q^62*x-379*q^61*x^2-2185*q^60*x^3+35954*q^59*x^4-23760*q^58*x^5-180*q^61*x-510*q^60*x^2-8228*q^59*x^3+43211*q^58*x^4-26736*q^57*x^5-235*q^60*x-709*q^59*x^2-15706*q^58*x^3+47853*q^57*x^4-29671*q^56*x^5-271*q^59*x-877*q^58*x^2-23652*q^57*x^3+49403*q^56*x^4-31784*q^55*x^5-303*q^58*x-831*q^57*x^2-30792*q^56*x^3+48125*q^55*x^4-31927*q^54*x^5-340*q^57*x-427*q^56*x^2-35732*q^55*x^3+44957*q^54*x^4-28885*q^53*x^5-341*q^56*x+354*q^55*x^2-37395*q^54*x^3+41176*q^53*x^4-21824*q^52*x^5-177*q^55*x+1361*q^54*x^2-35264*q^53*x^3+37883*q^52*x^4-10753*q^51*x^5+4*q^55+329*q^54*x+2444*q^53*x^2-29732*q^52*x^3+35682*q^51*x^4+3190*q^50*x^5+20*q^54+1257*q^53*x+3667*q^52*x^2-22055*q^51*x^3+34565*q^50*x^4+17785*q^49*x^5+56*q^53+2487*q^52*x+5358*q^51*x^2-14151*q^50*x^3+33797*q^49*x^4+30176*q^48*x^5+114*q^52+3652*q^51*x+7940*q^50*x^2-8025*q^49*x^3+32280*q^48*x^4+37557*q^47*x^5+179*q^51+4246*q^50*x+11477*q^49*x^2-5374*q^48*x^3+28788*q^47*x^4+37856*q^46*x^5+231*q^50+3849*q^49*x+15575*q^48*x^2-7000*q^47*x^3+22854*q^46*x^4+30255*q^45*x^5+264*q^49+2282*q^48*x+19304*q^47*x^2-12870*q^46*x^3+14732*q^45*x^4+15420*q^44*x^5+299*q^48-343*q^47*x+21657*q^46*x^2-21970*q^45*x^3+5948*q^44*x^4-4595*q^43*x^5+358*q^47-3678*q^46*x+21700*q^45*x^2-32867*q^44*x^3-1450*q^43*x^4-26728*q^42*x^5+410*q^46-7220*q^45*x+18888*q^44*x^2-43563*q^43*x^3-4923*q^42*x^4-47533*q^41*x^5+319*q^45-10333*q^44*x+12921*q^43*x^2-52195*q^42*x^3-2672*q^41*x^4-63954*q^40*x^5-109*q^44-12314*q^43*x+4085*q^42*x^2-56957*q^41*x^3+6495*q^40*x^4-74015*q^39*x^5-980*q^43-12553*q^42*x-6710*q^41*x^2-57152*q^40*x^3+22343*q^39*x^4-77119*q^38*x^5-2177*q^42-10711*q^41*x-17449*q^40*x^2-52721*q^39*x^3+43861*q^38*x^4-73908*q^37*x^5-3309*q^41-6852*q^40*x-25612*q^39*x^2-45065*q^38*x^3+68881*q^37*x^4-65872*q^36*x^5-3875*q^40-1330*q^39*x-28469*q^38*x^2-35927*q^37*x^3+95091*q^36*x^4-54909*q^35*x^5-3529*q^39+5191*q^38*x-24441*q^37*x^2-28131*q^36*x^3+119738*q^35*x^4-42940*q^34*x^5-2270*q^38+11942*q^37*x-13290*q^36*x^2-23891*q^35*x^3+140609*q^34*x^4-31582*q^33*x^5-435*q^37+17992*q^36*x+3116*q^35*x^2-25689*q^34*x^3+155705*q^33*x^4-21923*q^32*x^5+1511*q^36+22395*q^35*x+21774*q^34*x^2-34521*q^33*x^3+164025*q^32*x^4-14437*q^31*x^5+3195*q^35+24322*q^34*x+38766*q^33*x^2-50889*q^32*x^3+164982*q^31*x^4-9078*q^30*x^5+4408*q^34+23414*q^33*x+50986*q^32*x^2-73268*q^31*x^3+158913*q^30*x^4-5491*q^29*x^5+5037*q^33+19828*q^32*x+56335*q^31*x^2-99716*q^30*x^3+146647*q^29*x^4-3224*q^28*x^5+4981*q^32+14265*q^31*x+55016*q^30*x^2-126934*q^29*x^3+129775*q^28*x^4-1860*q^27*x^5+4189*q^31+7426*q^30*x+48654*q^29*x^2-152056*q^28*x^3+110122*q^27*x^4-1068*q^26*x^5+2759*q^30+73*q^29*x+40716*q^28*x^2-171784*q^27*x^3+89599*q^26*x^4-612*q^25*x^5+1005*q^29-7298*q^28*x+34645*q^27*x^2-184112*q^26*x^3+69816*q^25*x^4-342*q^24*x^5-635*q^28-14050*q^27*x+33641*q^26*x^2-187393*q^25*x^3+52014*q^24*x^4-177*q^23*x^5-1822*q^27-19686*q^26*x+38703*q^25*x^2-181673*q^24*x^3+36995*q^23*x^4-79*q^22*x^5-2487*q^26-23610*q^25*x+49292*q^24*x^2-167653*q^23*x^3+25123*q^22*x^4-28*q^21*x^5-2833*q^25-25461*q^24*x+62736*q^23*x^2-147482*q^22*x^3+16328*q^21*x^4-7*q^20*x^5-3145*q^24-25014*q^23*x+75903*q^22*x^2-123531*q^21*x^3+10195*q^20*x^4-q^19*x^5-3604*q^23-22499*q^22*x+85336*q^21*x^2-98580*q^20*x^3+6141*q^19*x^4-4199*q^22-18392*q^21*x+88991*q^20*x^2-74831*q^19*x^3+3585*q^18*x^4-4762*q^21-13487*q^20*x+86017*q^19*x^2-54036*q^18*x^3+2043*q^17*x^4-5085*q^20-8471*q^19*x+77421*q^18*x^2-37099*q^17*x^3+1148*q^16*x^4-5031*q^19-4068*q^18*x+64903*q^17*x^2-24286*q^16*x^3+640*q^15*x^4-4593*q^18-720*q^17*x+50853*q^16*x^2-15239*q^15*x^3+349*q^14*x^4-3889*q^17+1327*q^16*x+37204*q^15*x^2-9250*q^14*x^3+178*q^13*x^4-3079*q^16+2246*q^15*x+25537*q^14*x^2-5492*q^13*x^3+79*q^12*x^4-2294*q^15+2377*q^14*x+16495*q^13*x^2-3228*q^12*x^3+28*q^11*x^4-1618*q^14+2120*q^13*x+10167*q^12*x^2-1898*q^11*x^3+7*q^10*x^4-1091*q^13+1733*q^12*x+6077*q^11*x^2-1118*q^10*x^3+q^9*x^4-717*q^12+1357*q^11*x+3620*q^10*x^2-650*q^9*x^3-467*q^11+1040*q^10*x+2199*q^9*x^2-361*q^8*x^3-300*q^10+789*q^9*x+1380*q^8*x^2-183*q^7*x^3-184*q^9+598*q^8*x+885*q^7*x^2-80*q^6*x^3-103*q^8+443*q^7*x+559*q^6*x^2-28*q^5*x^3-50*q^7+312*q^6*x+332*q^5*x^2-7*q^4*x^3-20*q^6+196*q^5*x+176*q^4*x^2-q^3*x^3-6*q^5+107*q^4*x+79*q^3*x^2-q^4+48*q^3*x+28*q^2*x^2+18*q^2*x+7*q*x^2+5*q*x+x^2+x)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^2+1)^2/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^3
+N4(4,-4,-2,-2)*(q^54*x^5+5*q^53*x^5+13*q^52*x^5-q^52*x^4+24*q^51*x^5-3*q^51*x^4+33*q^50*x^5-8*q^50*x^4+36*q^49*x^5-15*q^49*x^4+30*q^48*x^5-22*q^48*x^4+12*q^47*x^5+q^48*x^3-30*q^47*x^4-17*q^46*x^5-2*q^47*x^3-36*q^46*x^4-57*q^45*x^5-4*q^46*x^3-42*q^45*x^4-106*q^44*x^5+q^46*x^2-10*q^45*x^3-40*q^44*x^4-159*q^43*x^5+q^45*x^2-17*q^44*x^3-28*q^43*x^4-209*q^42*x^5+2*q^44*x^2-23*q^43*x^3-4*q^42*x^4-248*q^41*x^5-22*q^42*x^3+39*q^41*x^4-269*q^40*x^5-4*q^42*x^2-12*q^41*x^3+86*q^40*x^4-268*q^39*x^5-7*q^41*x^2+5*q^40*x^3+144*q^39*x^4-248*q^38*x^5-9*q^40*x^2+34*q^39*x^3+197*q^38*x^4-213*q^37*x^5-q^40*x-5*q^39*x^2+58*q^38*x^3+247*q^37*x^4-169*q^36*x^5-q^39*x+q^38*x^2+86*q^37*x^3+286*q^36*x^4-124*q^35*x^5-2*q^38*x+11*q^37*x^2+103*q^36*x^3+316*q^35*x^4-81*q^34*x^5+15*q^36*x^2+109*q^35*x^3+332*q^34*x^4-43*q^33*x^5+2*q^36*x+19*q^35*x^2+101*q^34*x^3+338*q^33*x^4-14*q^32*x^5+5*q^35*x+22*q^34*x^2+70*q^33*x^3+338*q^32*x^4+4*q^31*x^5+5*q^34*x+23*q^33*x^2+15*q^32*x^3+338*q^31*x^4+12*q^30*x^5+5*q^33*x+24*q^32*x^2-56*q^31*x^3+327*q^30*x^4+13*q^29*x^5+6*q^32*x+12*q^31*x^2-125*q^30*x^3+310*q^29*x^4+10*q^28*x^5+7*q^31*x-5*q^30*x^2-187*q^29*x^3+279*q^28*x^4+7*q^27*x^5+9*q^30*x-30*q^29*x^2-233*q^28*x^3+234*q^27*x^4+5*q^26*x^5+q^30+3*q^29*x-48*q^28*x^2-253*q^27*x^3+179*q^26*x^4+3*q^25*x^5+q^29-6*q^28*x-63*q^27*x^2-257*q^26*x^3+126*q^25*x^4+q^24*x^5+2*q^28-17*q^27*x-62*q^26*x^2-250*q^25*x^3+78*q^24*x^4-21*q^26*x-54*q^25*x^2-226*q^24*x^3+36*q^23*x^4-3*q^26-19*q^25*x-47*q^24*x^2-189*q^23*x^3+6*q^22*x^4-6*q^25-9*q^24*x-41*q^23*x^2-147*q^22*x^3-11*q^21*x^4-7*q^24-2*q^23*x-25*q^22*x^2-110*q^21*x^3-17*q^20*x^4-5*q^23-17*q^21*x^2-76*q^20*x^3-16*q^19*x^4-2*q^22+4*q^21*x-6*q^20*x^2-56*q^19*x^3-11*q^18*x^4+13*q^20*x-4*q^19*x^2-42*q^18*x^3-7*q^17*x^4+17*q^19*x-27*q^17*x^3-5*q^16*x^4+2*q^19+21*q^18*x-10*q^17*x^2-12*q^16*x^3-3*q^15*x^4+4*q^18+16*q^17*x-13*q^16*x^2-2*q^15*x^3-q^14*x^4+8*q^17+6*q^16*x-8*q^15*x^2+3*q^14*x^3+10*q^16-4*q^15*x+3*q^14*x^2+7*q^13*x^3+10*q^15-7*q^14*x+12*q^13*x^2+8*q^12*x^3+4*q^14-q^13*x+19*q^12*x^2+7*q^11*x^3+2*q^13+5*q^12*x+20*q^11*x^2+5*q^10*x^3-q^12+12*q^11*x+18*q^10*x^2+3*q^9*x^3-q^11+13*q^10*x+14*q^9*x^2+q^8*x^3-5*q^10+11*q^9*x+11*q^8*x^2-6*q^9+6*q^8*x+6*q^7*x^2-9*q^8+4*q^7*x+2*q^6*x^2-9*q^7+q^6*x-11*q^6-q^5*x-9*q^5-3*q^4*x-8*q^4-2*q^3*x-5*q^3-q^2*x-4*q^2-2*q-1)/(q^2+1)/(q^6+q^4+q^2+1)/q^14/(q^4+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^3-q-1)/x^4
-N4(4,-2,-2,-2)*(q^50*x^4+6*q^49*x^4+18*q^48*x^4-q^48*x^3+37*q^47*x^4-5*q^47*x^3+58*q^46*x^4-16*q^46*x^3+74*q^45*x^4-35*q^45*x^3+78*q^44*x^4-57*q^44*x^3+64*q^43*x^4+2*q^44*x^2-74*q^43*x^3+27*q^42*x^4+3*q^43*x^2-81*q^42*x^3-34*q^41*x^4+3*q^42*x^2-75*q^41*x^3-121*q^40*x^4+q^42*x-q^41*x^2-55*q^40*x^3-236*q^39*x^4+2*q^41*x-11*q^40*x^2-19*q^39*x^3-373*q^38*x^4+6*q^40*x-32*q^39*x^2+32*q^38*x^3-518*q^37*x^4+6*q^39*x-46*q^38*x^2+105*q^37*x^3-651*q^36*x^4+6*q^38*x-57*q^37*x^2+197*q^36*x^3-750*q^35*x^4-4*q^37*x-51*q^36*x^2+293*q^35*x^3-799*q^34*x^4-11*q^36*x-43*q^35*x^2+386*q^34*x^3-790*q^33*x^4-q^36-26*q^35*x-19*q^34*x^2+455*q^33*x^3-723*q^32*x^4-2*q^35-29*q^34*x+517*q^32*x^3-606*q^31*x^4-3*q^34-33*q^33*x+41*q^32*x^2+563*q^31*x^3-450*q^30*x^4-2*q^33-28*q^32*x+81*q^31*x^2+622*q^30*x^3-269*q^29*x^4-19*q^31*x+149*q^30*x^2+657*q^29*x^3-82*q^28*x^4+5*q^31-3*q^30*x+204*q^29*x^2+701*q^28*x^3+84*q^27*x^4+3*q^30+27*q^29*x+246*q^28*x^2+704*q^27*x^3+210*q^26*x^4+5*q^29+65*q^28*x+241*q^27*x^2+693*q^26*x^3+285*q^25*x^4+q^28+109*q^27*x+215*q^26*x^2+626*q^25*x^3+311*q^24*x^4+10*q^27+126*q^26*x+149*q^25*x^2+536*q^24*x^3+300*q^23*x^4+17*q^26+127*q^25*x+50*q^24*x^2+391*q^23*x^3+264*q^22*x^4+29*q^25+88*q^24*x-65*q^23*x^2+219*q^22*x^3+213*q^21*x^4+26*q^24+33*q^23*x-204*q^22*x^2+31*q^21*x^3+155*q^20*x^4+20*q^23-48*q^22*x-327*q^21*x^2-140*q^20*x^3+102*q^19*x^4+4*q^22-114*q^21*x-446*q^20*x^2-279*q^19*x^3+61*q^18*x^4-11*q^21-196*q^20*x-483*q^19*x^2-367*q^18*x^3+33*q^17*x^4-25*q^20-240*q^19*x-472*q^18*x^2-401*q^17*x^3+15*q^16*x^4-36*q^19-267*q^18*x-378*q^17*x^2-389*q^16*x^3+5*q^15*x^4-49*q^18-226*q^17*x-261*q^16*x^2-348*q^15*x^3+q^14*x^4-55*q^17-160*q^16*x-121*q^15*x^2-288*q^14*x^3-49*q^16-56*q^15*x-4*q^14*x^2-221*q^13*x^3-31*q^15+43*q^14*x+92*q^13*x^2-156*q^12*x^3-6*q^14+128*q^13*x+150*q^12*x^2-102*q^11*x^3+17*q^13+177*q^12*x+172*q^11*x^2-61*q^10*x^3+42*q^12+194*q^11*x+158*q^10*x^2-33*q^9*x^3+55*q^11+181*q^10*x+126*q^9*x^2-15*q^8*x^3+64*q^10+146*q^9*x+89*q^8*x^2-5*q^7*x^3+57*q^9+103*q^8*x+57*q^7*x^2-q^6*x^3+53*q^8+64*q^7*x+32*q^6*x^2+40*q^7+36*q^6*x+15*q^5*x^2+33*q^6+17*q^5*x+5*q^4*x^2+20*q^5+6*q^4*x+q^3*x^2+14*q^4+q^3*x+7*q^3+5*q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^3+q^2+q+1)/x^3/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)/(q^4+1)/q^9
+N4(4,-2,0,-2)/q^5/x^3*(q^46*x^4+6*q^45*x^4+18*q^44*x^4+35*q^43*x^4-q^43*x^3+49*q^42*x^4-6*q^42*x^3+52*q^41*x^4-18*q^41*x^3+40*q^40*x^4-34*q^40*x^3+12*q^39*x^4-50*q^39*x^3-33*q^38*x^4-3*q^39*x^2-62*q^38*x^3-93*q^37*x^4-10*q^38*x^2-70*q^37*x^3-161*q^36*x^4-19*q^37*x^2-60*q^36*x^3-230*q^35*x^4-22*q^36*x^2-30*q^35*x^3-292*q^34*x^4-21*q^35*x^2+26*q^34*x^3-335*q^33*x^4-13*q^34*x^2+93*q^33*x^3-348*q^32*x^4+173*q^32*x^3-330*q^31*x^4+15*q^32*x^2+250*q^31*x^3-288*q^30*x^4+25*q^31*x^2+315*q^30*x^3-233*q^29*x^4+31*q^30*x^2+350*q^29*x^3-177*q^28*x^4+34*q^29*x^2+354*q^28*x^3-125*q^27*x^4+q^29*x+30*q^28*x^2+329*q^27*x^3-77*q^26*x^4+6*q^28*x+30*q^27*x^2+283*q^26*x^3-37*q^25*x^4+21*q^27*x+35*q^26*x^2+229*q^25*x^3-12*q^24*x^4+38*q^26*x+58*q^25*x^2+182*q^24*x^3-2*q^23*x^4+55*q^25*x+87*q^24*x^2+149*q^23*x^3+3*q^25+66*q^24*x+135*q^23*x^2+128*q^22*x^3+10*q^24+75*q^23*x+179*q^22*x^2+118*q^21*x^3+19*q^23+59*q^22*x+226*q^21*x^2+117*q^20*x^3+22*q^22+22*q^21*x+252*q^20*x^2+118*q^19*x^3+21*q^21-43*q^20*x+260*q^19*x^2+114*q^18*x^3+13*q^20-126*q^19*x+231*q^18*x^2+104*q^17*x^3-3*q^19-219*q^18*x+174*q^17*x^2+89*q^16*x^3-20*q^18-308*q^17*x+95*q^16*x^2+69*q^15*x^3-38*q^17-364*q^16*x+15*q^15*x^2+49*q^14*x^3-53*q^16-391*q^15*x-54*q^14*x^2+34*q^13*x^3-69*q^15-366*q^14*x-106*q^13*x^2+23*q^12*x^3-72*q^14-308*q^13*x-138*q^12*x^2+13*q^11*x^3-66*q^13-209*q^12*x-147*q^11*x^2+5*q^10*x^3-49*q^12-106*q^11*x-136*q^10*x^2+q^9*x^3-30*q^11-11*q^10*x-111*q^9*x^2-12*q^10+58*q^9*x-80*q^8*x^2+6*q^9+101*q^8*x-51*q^7*x^2+18*q^8+113*q^7*x-29*q^6*x^2+24*q^7+101*q^6*x-14*q^5*x^2+21*q^6+76*q^5*x-5*q^4*x^2+17*q^5+50*q^4*x-q^3*x^2+11*q^4+29*q^3*x+7*q^3+14*q^2*x+3*q^2+5*q*x+q+x)/(q^6+q^4+q^2+1)/(q^2+1)/(q^4+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N4(4,0,0,-2)/q^10*(q^49*x^4+3*q^48*x^4+7*q^47*x^4+q^47*x^3+10*q^46*x^4+3*q^46*x^3+6*q^45*x^4+q^45*x^3-14*q^44*x^4+q^45*x^2-13*q^44*x^3-48*q^43*x^4+q^44*x^2-42*q^43*x^3-86*q^42*x^4-79*q^42*x^3-116*q^41*x^4+3*q^42*x^2-120*q^41*x^3-127*q^40*x^4+7*q^41*x^2-168*q^40*x^3-106*q^39*x^4-q^41*x+30*q^40*x^2-216*q^39*x^3-33*q^38*x^4-2*q^40*x+67*q^39*x^2-232*q^38*x^3+100*q^37*x^4+3*q^39*x+168*q^38*x^2-184*q^37*x^3+273*q^36*x^4+18*q^38*x+302*q^37*x^2-54*q^36*x^3+445*q^35*x^4+37*q^37*x+455*q^36*x^2+176*q^35*x^3+579*q^34*x^4+55*q^36*x+544*q^35*x^2+516*q^34*x^3+645*q^33*x^4+71*q^35*x+540*q^34*x^2+955*q^33*x^3+622*q^32*x^4+q^35+89*q^34*x+387*q^33*x^2+1438*q^32*x^3+502*q^31*x^4+2*q^34+99*q^33*x+58*q^32*x^2+1901*q^31*x^3+290*q^30*x^4+3*q^33+102*q^32*x-451*q^31*x^2+2293*q^30*x^3+11*q^29*x^4+87*q^31*x-1111*q^30*x^2+2571*q^29*x^3-275*q^28*x^4-7*q^31+28*q^30*x-1839*q^29*x^2+2684*q^28*x^3-504*q^27*x^4-16*q^30-78*q^29*x-2534*q^28*x^2+2578*q^27*x^3-632*q^26*x^4-21*q^29-223*q^28*x-3075*q^27*x^2+2226*q^26*x^3-640*q^25*x^4-16*q^28-367*q^27*x-3348*q^26*x^2+1641*q^25*x^3-528*q^24*x^4-2*q^27-499*q^26*x-3278*q^25*x^2+898*q^24*x^3-324*q^23*x^4+18*q^26-586*q^25*x-2854*q^24*x^2+97*q^23*x^3-74*q^22*x^4+36*q^25-613*q^24*x-2101*q^23*x^2-675*q^22*x^3+177*q^21*x^4+50*q^24-566*q^23*x-1144*q^22*x^2-1344*q^21*x^3+391*q^20*x^4+58*q^23-457*q^22*x-122*q^21*x^2-1836*q^20*x^3+541*q^19*x^4+58*q^22-298*q^21*x+768*q^20*x^2-2098*q^19*x^3+610*q^18*x^4+46*q^21-115*q^20*x+1452*q^19*x^2-2118*q^18*x^3+599*q^17*x^4+18*q^20+76*q^19*x+1822*q^18*x^2-1925*q^17*x^3+525*q^16*x^4-22*q^19+230*q^18*x+1888*q^17*x^2-1582*q^16*x^3+417*q^15*x^4-63*q^18+330*q^17*x+1653*q^16*x^2-1170*q^15*x^3+303*q^14*x^4-93*q^17+349*q^16*x+1230*q^15*x^2-767*q^14*x^3+202*q^13*x^4-104*q^16+318*q^15*x+712*q^14*x^2-429*q^13*x^3+121*q^12*x^4-97*q^15+250*q^14*x+222*q^13*x^2-183*q^12*x^3+62*q^11*x^4-73*q^14+175*q^13*x-172*q^12*x^2-30*q^11*x^3+25*q^10*x^4-38*q^13+104*q^12*x-426*q^11*x^2+45*q^10*x^3+7*q^9*x^4+2*q^12+47*q^11*x-540*q^10*x^2+66*q^9*x^3+q^8*x^4+40*q^11+7*q^10*x-534*q^9*x^2+57*q^8*x^3+69*q^10-14*q^9*x-450*q^8*x^2+37*q^7*x^3+86*q^9-19*q^8*x-333*q^7*x^2+18*q^6*x^3+89*q^8-16*q^7*x-219*q^6*x^2+6*q^5*x^3+82*q^7-12*q^6*x-127*q^5*x^2+q^4*x^3+67*q^6-8*q^5*x-63*q^4*x^2+49*q^5-4*q^4*x-25*q^3*x^2+32*q^4-q^3*x-7*q^2*x^2+19*q^3-q*x^2+10*q^2+4*q+1)/(q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^3
+N4(4,0,2,-2)*(q^45*x^4-q^44*x^4-q^44*x^3-7*q^43*x^4-5*q^43*x^3-18*q^42*x^4-11*q^42*x^3-32*q^41*x^4-13*q^41*x^3-43*q^40*x^4-q^41*x^2-2*q^40*x^3-48*q^39*x^4+18*q^39*x^3-43*q^38*x^4+q^39*x^2+57*q^38*x^3-25*q^37*x^4+7*q^38*x^2+97*q^37*x^3+6*q^36*x^4+20*q^37*x^2+143*q^36*x^3+50*q^35*x^4+q^37*x+34*q^36*x^2+171*q^35*x^3+114*q^34*x^4+43*q^35*x^2+177*q^34*x^3+198*q^33*x^4+5*q^35*x+31*q^34*x^2+140*q^33*x^3+289*q^32*x^4+3*q^34*x+q^33*x^2+58*q^32*x^3+371*q^31*x^4+7*q^33*x-63*q^32*x^2-86*q^31*x^3+428*q^30*x^4-2*q^32*x-124*q^31*x^2-261*q^30*x^3+450*q^29*x^4-14*q^31*x-191*q^30*x^2-439*q^29*x^3+441*q^28*x^4-q^31-32*q^30*x-224*q^29*x^2-595*q^28*x^3+403*q^27*x^4-43*q^29*x-221*q^28*x^2-723*q^27*x^3+334*q^26*x^4-4*q^29-44*q^28*x-168*q^27*x^2-802*q^26*x^3+237*q^25*x^4-3*q^28-28*q^27*x-71*q^26*x^2-834*q^25*x^3+127*q^24*x^4-8*q^27+7*q^26*x+83*q^25*x^2-803*q^24*x^3+23*q^23*x^4-4*q^26+40*q^25*x+256*q^24*x^2-715*q^23*x^3-60*q^22*x^4-q^25+74*q^24*x+417*q^23*x^2-580*q^22*x^3-116*q^21*x^4+9*q^24+96*q^23*x+526*q^22*x^2-435*q^21*x^3-145*q^20*x^4+13*q^23+99*q^22*x+565*q^21*x^2-281*q^20*x^3-149*q^19*x^4+15*q^22+89*q^21*x+523*q^20*x^2-128*q^19*x^3-134*q^18*x^4+8*q^21+66*q^20*x+432*q^19*x^2+16*q^18*x^3-107*q^17*x^4+28*q^19*x+316*q^18*x^2+135*q^17*x^3-77*q^16*x^4-6*q^19-9*q^18*x+195*q^17*x^2+214*q^16*x^3-50*q^15*x^4-8*q^18-43*q^17*x+78*q^16*x^2+251*q^15*x^3-29*q^14*x^4-11*q^17-56*q^16*x-14*q^15*x^2+250*q^14*x^3-14*q^13*x^4-12*q^16-48*q^15*x-80*q^14*x^2+224*q^13*x^3-5*q^12*x^4-13*q^15-8*q^14*x-123*q^13*x^2+183*q^12*x^3-q^11*x^4-10*q^14+36*q^13*x-145*q^12*x^2+136*q^11*x^3+70*q^12*x-154*q^11*x^2+91*q^10*x^3+8*q^12+80*q^11*x-148*q^10*x^2+55*q^9*x^3+15*q^11+72*q^10*x-132*q^9*x^2+30*q^8*x^3+11*q^10+53*q^9*x-104*q^8*x^2+14*q^7*x^3+8*q^9+32*q^8*x-75*q^7*x^2+5*q^6*x^3-2*q^8+16*q^7*x-49*q^6*x^2+q^5*x^3-5*q^7+3*q^6*x-29*q^5*x^2-11*q^6-4*q^5*x-14*q^4*x^2-10*q^5-6*q^4*x-5*q^3*x^2-11*q^4-3*q^3*x-q^2*x^2-7*q^3-q^2*x-5*q^2-2*q-1)/(q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/q^9/x^3
-N4(4,0,4,0)*(q^6*x-1)*(q^7-q-1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/x^2/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)/(q^6+q^4+q^2+1)
-N4(4,2,0,-2)/q^7/x^2*(2*q^46*x^3+8*q^45*x^3+23*q^44*x^3+q^44*x^2+46*q^43*x^3+6*q^43*x^2+68*q^42*x^3+17*q^42*x^2+72*q^41*x^3+31*q^41*x^2+46*q^40*x^3-q^41*x+39*q^40*x^2-16*q^39*x^3-6*q^40*x+31*q^39*x^2-113*q^38*x^3-24*q^39*x-3*q^38*x^2-235*q^37*x^3-59*q^38*x-67*q^37*x^2-361*q^36*x^3-q^38-110*q^37*x-148*q^36*x^2-456*q^35*x^3-5*q^37-153*q^36*x-219*q^35*x^2-488*q^34*x^3-14*q^36-164*q^35*x-261*q^34*x^2-436*q^33*x^3-25*q^35-121*q^34*x-270*q^33*x^2-290*q^32*x^3-32*q^34-14*q^33*x-245*q^32*x^2-53*q^31*x^3-31*q^33+158*q^32*x-175*q^31*x^2+245*q^30*x^3-18*q^32+381*q^31*x-49*q^30*x^2+553*q^29*x^3+4*q^31+624*q^30*x+117*q^29*x^2+807*q^28*x^3+36*q^30+849*q^29*x+284*q^28*x^2+946*q^27*x^3+82*q^29+984*q^28*x+403*q^27*x^2+936*q^26*x^3+131*q^28+958*q^27*x+445*q^26*x^2+783*q^25*x^3+179*q^27+733*q^26*x+413*q^25*x^2+507*q^24*x^3+197*q^26+320*q^25*x+336*q^24*x^2+141*q^23*x^3+176*q^25-230*q^24*x+238*q^23*x^2-263*q^22*x^3+105*q^24-831*q^23*x+116*q^22*x^2-640*q^21*x^3+5*q^23-1382*q^22*x-27*q^21*x^2-935*q^20*x^3-111*q^22-1775*q^21*x-174*q^20*x^2-1114*q^19*x^3-222*q^21-1920*q^20*x-302*q^19*x^2-1168*q^18*x^3-315*q^20-1763*q^19*x-399*q^18*x^2-1113*q^17*x^3-364*q^19-1324*q^18*x-462*q^17*x^2-976*q^16*x^3-358*q^18-671*q^17*x-494*q^16*x^2-791*q^15*x^3-282*q^17+89*q^16*x-504*q^15*x^2-591*q^14*x^3-162*q^16+838*q^15*x-492*q^14*x^2-406*q^13*x^3-11*q^15+1470*q^14*x-457*q^13*x^2-254*q^12*x^3+132*q^14+1902*q^13*x-401*q^12*x^2-142*q^11*x^3+255*q^13+2099*q^12*x-332*q^11*x^2-68*q^10*x^3+336*q^12+2065*q^11*x-259*q^10*x^2-26*q^9*x^3+371*q^11+1850*q^10*x-189*q^9*x^2-7*q^8*x^3+360*q^10+1521*q^9*x-128*q^8*x^2-q^7*x^3+315*q^9+1152*q^8*x-79*q^7*x^2+249*q^8+802*q^7*x-43*q^6*x^2+179*q^7+511*q^6*x-19*q^5*x^2+116*q^6+296*q^5*x-6*q^4*x^2+69*q^5+154*q^4*x-q^3*x^2+36*q^4+70*q^3*x+16*q^3+26*q^2*x+5*q^2+7*q*x+q+x)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^2+1)/(q^3-q-1)/(q^4+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
-N4(4,2,2,-2)*(q^47*x^4+6*q^46*x^4+21*q^45*x^4-q^45*x^3+48*q^44*x^4-3*q^44*x^3+89*q^43*x^4-14*q^43*x^3+136*q^42*x^4-39*q^42*x^3+173*q^41*x^4-89*q^41*x^3+171*q^40*x^4-q^41*x^2-161*q^40*x^3+99*q^39*x^4-4*q^40*x^2-267*q^39*x^3-61*q^38*x^4-q^40*x-12*q^39*x^2-364*q^38*x^3-299*q^37*x^4-q^39*x-11*q^38*x^2-440*q^37*x^3-582*q^36*x^4-q^38*x+6*q^37*x^2-393*q^36*x^3-859*q^35*x^4+62*q^36*x^2-215*q^35*x^3-1071*q^34*x^4+8*q^36*x+145*q^35*x^2+168*q^34*x^3-1181*q^33*x^4+q^36+17*q^35*x+259*q^34*x^2+680*q^33*x^3-1170*q^32*x^4+q^35+41*q^34*x+336*q^33*x^2+1310*q^32*x^3-1028*q^31*x^4+q^34+57*q^33*x+368*q^32*x^2+1897*q^31*x^3-761*q^30*x^4-q^33+80*q^32*x+297*q^31*x^2+2421*q^30*x^3-409*q^29*x^4-7*q^32+76*q^31*x+151*q^30*x^2+2735*q^29*x^3-44*q^28*x^4-6*q^31+61*q^30*x-125*q^29*x^2+2840*q^28*x^3+242*q^27*x^4-11*q^30+29*q^29*x-470*q^28*x^2+2594*q^27*x^3+381*q^26*x^4-3*q^29-24*q^28*x-906*q^27*x^2+2113*q^26*x^3+351*q^25*x^4-3*q^28-79*q^27*x-1321*q^26*x^2+1384*q^25*x^3+184*q^24*x^4+8*q^27-168*q^26*x-1671*q^25*x^2+695*q^24*x^3-72*q^23*x^4+11*q^26-234*q^25*x-1821*q^24*x^2+96*q^23*x^3-363*q^22*x^4+21*q^25-297*q^24*x-1772*q^23*x^2-194*q^22*x^3-645*q^21*x^4+24*q^24-306*q^23*x-1503*q^22*x^2-250*q^21*x^3-871*q^20*x^4+26*q^23-297*q^22*x-1129*q^21*x^2-31*q^20*x^3-1002*q^19*x^4+22*q^22-240*q^21*x-699*q^20*x^2+331*q^19*x^3-1024*q^18*x^4+8*q^21-193*q^20*x-297*q^19*x^2+782*q^18*x^3-943*q^17*x^4-8*q^20-127*q^19*x+29*q^18*x^2+1206*q^17*x^3-792*q^16*x^4-20*q^19-78*q^18*x+216*q^17*x^2+1511*q^16*x^3-608*q^15*x^4-29*q^18-8*q^17*x+240*q^16*x^2+1647*q^15*x^3-429*q^14*x^4-36*q^17+7*q^16*x+122*q^15*x^2+1604*q^14*x^3-276*q^13*x^4-35*q^16+17*q^15*x-86*q^14*x^2+1423*q^13*x^3-159*q^12*x^4-33*q^15-24*q^14*x-313*q^13*x^2+1149*q^12*x^3-78*q^11*x^4-21*q^14-41*q^13*x-492*q^12*x^2+849*q^11*x^3-30*q^10*x^4-15*q^13-78*q^12*x-591*q^11*x^2+574*q^10*x^3-8*q^9*x^4+7*q^12-81*q^11*x-606*q^10*x^2+355*q^9*x^3-q^8*x^4+14*q^11-93*q^10*x-552*q^9*x^2+196*q^8*x^3+28*q^10-75*q^9*x-449*q^8*x^2+91*q^7*x^3+22*q^9-60*q^8*x-326*q^7*x^2+33*q^6*x^3+29*q^8-36*q^7*x-212*q^6*x^2+8*q^5*x^3+25*q^7-23*q^6*x-123*q^5*x^2+q^4*x^3+29*q^6-11*q^5*x-62*q^4*x^2+20*q^5-3*q^4*x-25*q^3*x^2+16*q^4+q^3*x-7*q^2*x^2+9*q^3+q^2*x-q*x^2+8*q^2+4*q+2)/q^9/(q+1)/(q^2+1)^2/(q^4+1)/x^3/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)
+N4(4,2,4,0)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*q^2*(q^11*x-q-1)/x^2/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)/(q^6+q^4+q^2+1)
+N4(4,4,2,0)*(q^44*x^2-q^43*x^3+4*q^43*x^2-5*q^42*x^3+10*q^42*x^2-13*q^41*x^3+18*q^41*x^2-24*q^40*x^3-q^41*x+26*q^40*x^2-35*q^39*x^3-4*q^40*x+32*q^39*x^2-42*q^38*x^3-10*q^39*x+32*q^38*x^2-43*q^37*x^3-17*q^38*x+21*q^37*x^2-31*q^36*x^3-27*q^37*x-2*q^36*x^2-2*q^35*x^3-3*q^37-25*q^36*x-36*q^35*x^2+45*q^34*x^3-4*q^36-26*q^35*x-76*q^34*x^2+110*q^33*x^3-10*q^35+2*q^34*x-119*q^33*x^2+186*q^32*x^3-7*q^34+21*q^33*x-154*q^32*x^2+265*q^31*x^3-9*q^33+82*q^32*x-177*q^31*x^2+335*q^30*x^3+2*q^32+110*q^31*x-180*q^30*x^2+385*q^29*x^3+4*q^31+176*q^30*x-175*q^29*x^2+404*q^28*x^3+18*q^30+174*q^29*x-150*q^28*x^2+386*q^27*x^3+22*q^29+194*q^28*x-132*q^27*x^2+329*q^26*x^3+37*q^28+121*q^27*x-93*q^26*x^2+236*q^25*x^3+41*q^27+70*q^26*x-82*q^25*x^2+124*q^24*x^3+44*q^26-67*q^25*x-53*q^24*x^2+7*q^23*x^3+27*q^25-157*q^24*x-61*q^23*x^2-105*q^22*x^3+7*q^24-303*q^23*x-54*q^22*x^2-202*q^21*x^3-22*q^23-363*q^22*x-85*q^21*x^2-276*q^20*x^3-44*q^22-434*q^21*x-95*q^20*x^2-319*q^19*x^3-62*q^21-393*q^20*x-120*q^19*x^2-328*q^18*x^3-70*q^20-344*q^19*x-121*q^18*x^2-307*q^17*x^3-70*q^19-200*q^18*x-134*q^17*x^2-269*q^16*x^3-62*q^18-67*q^17*x-129*q^16*x^2-224*q^15*x^3-38*q^17+103*q^16*x-124*q^15*x^2-176*q^14*x^3-12*q^16+236*q^15*x-102*q^14*x^2-128*q^13*x^3+22*q^15+359*q^14*x-78*q^13*x^2-85*q^12*x^3+41*q^14+431*q^13*x-49*q^12*x^2-52*q^11*x^3+62*q^13+464*q^12*x-31*q^11*x^2-29*q^10*x^3+64*q^12+451*q^11*x-20*q^10*x^2-14*q^9*x^3+69*q^11+403*q^10*x-15*q^9*x^2-5*q^8*x^3+57*q^10+336*q^9*x-9*q^8*x^2-q^7*x^3+52*q^9+262*q^8*x-6*q^7*x^2+37*q^8+195*q^7*x-5*q^6*x^2+31*q^7+133*q^6*x-5*q^5*x^2+19*q^6+83*q^5*x-3*q^4*x^2+14*q^5+47*q^4*x-q^3*x^2+7*q^4+26*q^3*x+5*q^3+13*q^2*x+2*q^2+5*q*x+q+x)/q^7/(q^4+2*q^2+1)/(q^3+q^2+q+1)/(q^4+1)^2/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
+N4(4,4,6,2)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*(q^11*x+q^10*x+q^7+q^6-q^4*x-1)/x^2/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)/(q^3+q^2+q+1)/q^6
+N1(0,4,0,4)*(q^49*x^2+10*q^48*x^2+50*q^47*x^2-q^47*x+168*q^46*x^2-8*q^46*x+430*q^45*x^2-35*q^45*x+893*q^44*x^2-q^45-111*q^44*x+1559*q^43*x^2-4*q^44-279*q^43*x+2330*q^42*x^2-8*q^43-588*q^42*x+2988*q^41*x^2-10*q^42-1077*q^41*x+3216*q^40*x^2-10*q^41-1746*q^40*x+2656*q^39*x^2-20*q^40-2530*q^39*x+982*q^38*x^2-70*q^39-3281*q^38*x-2020*q^37*x^2-209*q^38-3760*q^37*x-6377*q^36*x^2-454*q^37-3667*q^36*x-11870*q^35*x^2-797*q^36-2669*q^35*x-18009*q^34*x^2-1150*q^35-493*q^34*x-24075*q^33*x^2-1394*q^34+3006*q^33*x-29231*q^32*x^2-1390*q^33+7768*q^32*x-32680*q^31*x^2-1047*q^32+13448*q^31*x-33817*q^30*x^2-317*q^31+19443*q^30*x-32352*q^29*x^2+756*q^30+24910*q^29*x-28367*q^28*x^2+2086*q^29+29036*q^28*x-22308*q^27*x^2+3522*q^28+31057*q^27*x-14916*q^26*x^2+4887*q^27+30609*q^26*x-7089*q^25*x^2+5940*q^26+27578*q^25*x+284*q^24*x^2+6505*q^25+22357*q^24*x+6473*q^23*x^2+6436*q^24+15550*q^23*x+10996*q^22*x^2+5745*q^23+8078*q^22*x+13653*q^21*x^2+4538*q^22+818*q^21*x+14509*q^20*x^2+3027*q^21-5380*q^20*x+13854*q^19*x^2+1437*q^20-9949*q^19*x+12138*q^18*x^2-30*q^19-12667*q^18*x+9869*q^17*x^2-1223*q^18-13596*q^17*x+7500*q^16*x^2-2073*q^17-13038*q^16*x+5347*q^15*x^2-2526*q^16-11377*q^15*x+3574*q^14*x^2-2609*q^15-9135*q^14*x+2231*q^13*x^2-2392*q^14-6757*q^13*x+1303*q^12*x^2-2009*q^13-4634*q^12*x+732*q^11*x^2-1561*q^12-2951*q^11*x+425*q^10*x^2-1132*q^11-1769*q^10*x+274*q^9*x^2-768*q^10-1018*q^9*x+189*q^8*x^2-496*q^9-594*q^8*x+122*q^7*x^2-319*q^8-376*q^7*x+65*q^6*x^2-220*q^7-263*q^6*x+26*q^5*x^2-164*q^6-188*q^5*x+7*q^4*x^2-118*q^5-122*q^4*x+q^3*x^2-74*q^4-65*q^3*x-38*q^3-26*q^2*x-16*q^2-7*q*x-5*q-x-1)/q^11/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)/(q+1)/x
-N1(0,4,4,4)/q^10*(q^48*x^2+12*q^47*x^2+70*q^46*x^2-q^46*x+266*q^45*x^2-10*q^45*x+746*q^44*x^2-51*q^44*x+1655*q^43*x^2-q^44-178*q^43*x+3029*q^42*x^2-6*q^43-480*q^42*x+4687*q^41*x^2-16*q^42-1067*q^41*x+6188*q^40*x^2-25*q^41-2034*q^40*x+6886*q^39*x^2-27*q^40-3409*q^39*x+6067*q^38*x^2-37*q^39-5085*q^38*x+3116*q^37*x^2-111*q^38-6769*q^37*x-2336*q^36*x^2-345*q^37-7985*q^36*x-10296*q^35*x^2-818*q^36-8137*q^35*x-20339*q^34*x^2-1512*q^35-6614*q^34*x-31628*q^33*x^2-2284*q^34-2905*q^33*x-43049*q^32*x^2-2888*q^33+3259*q^32*x-53431*q^31*x^2-3034*q^32+11774*q^31*x-61782*q^30*x^2-2495*q^31+22086*q^30*x-67455*q^29*x^2-1212*q^30+33209*q^29*x-70212*q^28*x^2+704*q^29+43855*q^28*x-70207*q^27*x^2+2980*q^28+52760*q^27*x-67904*q^26*x^2+5317*q^27+58992*q^26*x-63933*q^25*x^2+7454*q^26+62143*q^25*x-58904*q^24*x^2+9208*q^25+62360*q^24*x-53260*q^23*x^2+10410*q^24+60197*q^23*x-47241*q^22*x^2+10977*q^23+56429*q^22*x-40977*q^21*x^2+10934*q^22+51760*q^21*x-34607*q^20*x^2+10462*q^21+46784*q^20*x-28327*q^19*x^2+9781*q^20+41726*q^19*x-22363*q^18*x^2+9095*q^19+36652*q^18*x-16922*q^17*x^2+8427*q^18+31406*q^17*x-12174*q^16*x^2+7741*q^17+26017*q^16*x-8251*q^15*x^2+6937*q^16+20561*q^15*x-5234*q^14*x^2+6002*q^15+15386*q^14*x-3115*q^13*x^2+4933*q^14+10787*q^13*x-1776*q^12*x^2+3813*q^13+7071*q^12*x-1016*q^11*x^2+2746*q^12+4325*q^11*x-615*q^10*x^2+1849*q^11+2515*q^10*x-396*q^9*x^2+1184*q^10+1442*q^9*x-254*q^8*x^2+749*q^9+867*q^8*x-148*q^7*x^2+491*q^8+565*q^7*x-72*q^6*x^2+339*q^7+385*q^6*x-27*q^5*x^2+238*q^6+253*q^5*x-7*q^4*x^2+156*q^5+148*q^4*x-q^3*x^2+90*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/x/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)/(q^2+2*q+1)
+N1(0,6,2,4)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1558*q^41*x^2-4*q^42-276*q^41*x+2320*q^40*x^2-8*q^41-583*q^40*x+2940*q^39*x^2-11*q^40-1071*q^39*x+3068*q^38*x^2-13*q^39-1739*q^38*x+2325*q^37*x^2-25*q^38-2510*q^37*x+415*q^36*x^2-74*q^37-3212*q^36*x-2768*q^35*x^2-203*q^36-3581*q^35*x-7079*q^34*x^2-432*q^35-3315*q^34*x-12121*q^33*x^2-765*q^34-2115*q^33*x-17300*q^32*x^2-1122*q^33+217*q^32*x-21934*q^31*x^2-1374*q^32+3707*q^31*x-25386*q^30*x^2-1352*q^31+8157*q^30*x-27205*q^29*x^2-933*q^30+13110*q^29*x-27235*q^28*x^2-95*q^29+17946*q^28*x-25652*q^27*x^2+1041*q^28+21917*q^27*x-22902*q^26*x^2+2298*q^27+24424*q^26*x-19571*q^25*x^2+3442*q^26+25052*q^25*x-16238*q^24*x^2+4303*q^25+23852*q^24*x-13342*q^23*x^2+4741*q^24+21154*q^23*x-11108*q^22*x^2+4750*q^23+17686*q^22*x-9536*q^21*x^2+4360*q^22+14150*q^21*x-8448*q^20*x^2+3716*q^21+11170*q^20*x-7587*q^19*x^2+2960*q^20+9006*q^19*x-6733*q^18*x^2+2258*q^19+7723*q^18*x-5777*q^17*x^2+1748*q^18+7084*q^17*x-4722*q^16*x^2+1504*q^17+6734*q^16*x-3633*q^15*x^2+1468*q^16+6293*q^15*x-2590*q^14*x^2+1509*q^15+5566*q^14*x-1673*q^13*x^2+1497*q^14+4538*q^13*x-957*q^12*x^2+1373*q^13+3372*q^12*x-486*q^11*x^2+1138*q^12+2257*q^11*x-243*q^10*x^2+844*q^11+1353*q^10*x-153*q^9*x^2+554*q^10+722*q^9*x-124*q^8*x^2+318*q^9+359*q^8*x-96*q^7*x^2+169*q^8+195*q^7*x-58*q^6*x^2+106*q^7+142*q^6*x-25*q^5*x^2+91*q^6+123*q^5*x-7*q^4*x^2+80*q^5+96*q^4*x-q^3*x^2+58*q^4+58*q^3*x+33*q^3+25*q^2*x+15*q^2+7*q*x+5*q+x+1)/(q^2+1)/(q^2+2*q+1)/(q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/x/q^6/(q^6+q^4+q^2+1)^2/(q^3-q-1)
+N1(0,8,4,2)*(q^49*x^2+11*q^48*x^2+61*q^47*x^2-q^47*x+228*q^46*x^2-9*q^46*x+648*q^45*x^2-44*q^45*x+1491*q^44*x^2-q^45-153*q^44*x+2882*q^43*x^2-5*q^44-421*q^43*x+4782*q^42*x^2-13*q^43-969*q^42*x+6878*q^41*x^2-23*q^42-1931*q^41*x+8545*q^40*x^2-32*q^41-3402*q^40*x+8921*q^39*x^2-49*q^40-5363*q^39*x+7082*q^38*x^2-113*q^39-7608*q^38*x+2266*q^37*x^2-307*q^38-9693*q^37*x-5924*q^36*x^2-721*q^37-10958*q^36*x-17385*q^35*x^2-1415*q^36-10593*q^35*x-31474*q^34*x^2-2327*q^35-7801*q^34*x-47077*q^33*x^2-3267*q^34-1971*q^33*x-62781*q^32*x^2-3912*q^33+7138*q^32*x-77125*q^31*x^2-3927*q^32+19255*q^31*x-88863*q^30*x^2-3048*q^31+33562*q^30*x-97171*q^29*x^2-1222*q^30+48716*q^29*x-101734*q^28*x^2+1417*q^29+63153*q^28*x-102706*q^27*x^2+4539*q^28+75313*q^27*x-100573*q^26*x^2+7780*q^27+84118*q^26*x-95973*q^25*x^2+10742*q^26+89009*q^25*x-89528*q^24*x^2+13160*q^25+90191*q^24*x-81735*q^23*x^2+14838*q^24+88242*q^23*x-72949*q^22*x^2+15768*q^23+84083*q^22*x-63449*q^21*x^2+16002*q^22+78434*q^21*x-53539*q^20*x^2+15714*q^21+71906*q^20*x-43611*q^19*x^2+15060*q^20+64706*q^19*x-34127*q^18*x^2+14216*q^19+56954*q^18*x-25531*q^17*x^2+13248*q^18+48625*q^17*x-18159*q^16*x^2+12158*q^17+39929*q^16*x-12197*q^15*x^2+10867*q^16+31222*q^15*x-7688*q^14*x^2+9343*q^15+23086*q^14*x-4548*q^13*x^2+7616*q^14+16028*q^13*x-2574*q^12*x^2+5821*q^13+10419*q^12*x-1467*q^11*x^2+4139*q^12+6343*q^11*x-896*q^10*x^2+2741*q^11+3674*q^10*x-586*q^9*x^2+1724*q^10+2104*q^9*x-376*q^8*x^2+1080*q^9+1269*q^8*x-213*q^7*x^2+716*q^8+835*q^7*x-98*q^6*x^2+506*q^7+574*q^6*x-34*q^5*x^2+357*q^6+375*q^5*x-8*q^4*x^2+230*q^5+213*q^4*x-q^3*x^2+128*q^4+98*q^3*x+59*q^3+34*q^2*x+22*q^2+8*q*x+6*q+x+1)/x/(q^4+1)/(q^3+q^2+q+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^6+q^4+q^2+1)/(q^3-q-1)/(q+1)/q^9
+N1(4,4,0,0)/x/q^13*(q^53*x^3+10*q^52*x^3+51*q^51*x^3-2*q^51*x^2+178*q^50*x^3-18*q^50*x^2+479*q^49*x^3-86*q^49*x^2+1055*q^48*x^3-286*q^48*x^2+1969*q^47*x^3+4*q^48*x-738*q^47*x^2+3173*q^46*x^3+26*q^47*x-1565*q^46*x^2+4448*q^45*x^3+q^47+95*q^46*x-2823*q^45*x^2+5385*q^44*x^3+4*q^46+254*q^45*x-4418*q^44*x^2+5426*q^43*x^3+8*q^45+535*q^44*x-6060*q^43*x^2+3963*q^42*x^3+11*q^44+934*q^43*x-7287*q^42*x^2+474*q^41*x^3+11*q^43+1378*q^42*x-7539*q^41*x^2-5335*q^40*x^3+20*q^42+1724*q^41*x-6266*q^40*x^2-13409*q^39*x^3+69*q^41+1771*q^40*x-2994*q^39*x^2-23270*q^38*x^3+201*q^40+1349*q^39*x+2604*q^38*x^2-34018*q^37*x^3+436*q^39+328*q^38*x+10679*q^37*x^2-44423*q^36*x^3+747*q^38-1255*q^37*x+21082*q^36*x^2-53130*q^35*x^3+1026*q^37-3281*q^36*x+33256*q^35*x^2-58926*q^34*x^3+1140*q^36-5493*q^35*x+46217*q^34*x^2-61008*q^33*x^3+963*q^35-7658*q^34*x+58563*q^33*x^2-59155*q^32*x^3+482*q^34-9486*q^33*x+68846*q^32*x^2-53749*q^31*x^3-241*q^33-10842*q^32*x+75632*q^31*x^2-45649*q^30*x^3-1035*q^32-11534*q^31*x+78048*q^30*x^2-35990*q^29*x^3-1798*q^31-11641*q^30*x+75552*q^29*x^2-25984*q^28*x^3-2443*q^30-11208*q^29*x+68399*q^28*x^2-16734*q^27*x^3-3002*q^29-10584*q^28*x+57192*q^27*x^2-9081*q^26*x^3-3474*q^28-9906*q^27*x+43339*q^26*x^2-3478*q^25*x^3-3859*q^27-9369*q^26*x+28396*q^25*x^2+54*q^24*x^3-4075*q^26-8726*q^25*x+14158*q^24*x^2+1848*q^23*x^3-4097*q^25-7720*q^24*x+1985*q^23*x^2+2413*q^22*x^3-3899*q^24-5940*q^23*x-7133*q^22*x^2+2248*q^21*x^3-3520*q^23-3231*q^22*x-12892*q^21*x^2+1738*q^20*x^3-2971*q^22+320*q^21*x-15491*q^20*x^2+1146*q^19*x^3-2258*q^21+4220*q^20*x-15528*q^19*x^2+643*q^18*x^3-1368*q^20+7817*q^19*x-13800*q^18*x^2+316*q^17*x^3-340*q^19+10548*q^18*x-11125*q^17*x^2+165*q^16*x^3+724*q^18+12027*q^17*x-8240*q^16*x^2+125*q^15*x^3+1674*q^17+12141*q^16*x-5660*q^15*x^2+117*q^14*x^3+2313*q^16+10994*q^15*x-3654*q^14*x^2+95*q^13*x^3+2541*q^15+8999*q^14*x-2254*q^13*x^2+58*q^12*x^3+2379*q^14+6652*q^13*x-1359*q^12*x^2+25*q^11*x^3+1981*q^13+4477*q^12*x-823*q^11*x^2+7*q^10*x^3+1502*q^12+2768*q^11*x-513*q^10*x^2+q^9*x^3+1062*q^11+1618*q^10*x-331*q^9*x^2+712*q^10+927*q^9*x-214*q^8*x^2+463*q^9+554*q^8*x-129*q^7*x^2+304*q^8+364*q^7*x-66*q^6*x^2+215*q^7+261*q^6*x-26*q^5*x^2+163*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^2+1)/(q^4+2*q^2+1)/(q^2+2*q+1)^2/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)
-N1(4,4,0,2)*(q^53*x^3+10*q^52*x^3+50*q^51*x^3-2*q^51*x^2+168*q^50*x^3-18*q^50*x^2+429*q^49*x^3-84*q^49*x^2+887*q^48*x^3-268*q^48*x^2+1539*q^47*x^3+4*q^48*x-654*q^47*x^2+2276*q^46*x^3+26*q^47*x-1297*q^46*x^2+2859*q^45*x^3+q^47+91*q^46*x-2168*q^45*x^2+2941*q^44*x^3+4*q^46+228*q^45*x-3113*q^44*x^2+2136*q^43*x^3+7*q^45+444*q^44*x-3857*q^43*x^2+119*q^42*x^3+7*q^44+707*q^43*x-4063*q^42*x^2-3270*q^41*x^3+4*q^43+938*q^42*x-3401*q^41*x^2-7942*q^40*x^3+13*q^42+1025*q^41*x-1597*q^40*x^2-13508*q^39*x^3+65*q^41+843*q^40*x+1568*q^39*x^2-19279*q^38*x^3+188*q^40+334*q^39*x+6218*q^38*x^2-24345*q^37*x^3+371*q^39-499*q^38*x+12317*q^37*x^2-27731*q^36*x^3+559*q^38-1547*q^37*x+19533*q^36*x^2-28624*q^35*x^3+654*q^37-2678*q^36*x+27140*q^35*x^2-26597*q^34*x^3+577*q^36-3769*q^35*x+34108*q^34*x^2-21742*q^33*x^3+301*q^35-4765*q^34*x+39193*q^33*x^2-14655*q^32*x^3-105*q^34-5610*q^33*x+41305*q^32*x^2-6292*q^31*x^3-553*q^33-6333*q^32*x+39576*q^31*x^2+2232*q^30*x^3-954*q^32-6915*q^31*x+33702*q^30*x^2+9843*q^29*x^3-1322*q^31-7419*q^30*x+23839*q^29*x^2+15664*q^28*x^3-1704*q^30-7802*q^29*x+10858*q^28*x^2+19154*q^27*x^3-2137*q^29-8047*q^28*x-3902*q^27*x^2+20203*q^26*x^3-2581*q^28-7891*q^27*x-18662*q^26*x^2+19138*q^25*x^3-2940*q^27-7008*q^26*x-31626*q^25*x^2+16601*q^24*x^3-3087*q^26-4950*q^25*x-41318*q^24*x^2+13331*q^23*x^3-2941*q^25-1421*q^24*x-46865*q^23*x^2+9964*q^22*x^3-2467*q^24+3539*q^23*x-48169*q^22*x^2+6935*q^21*x^3-1663*q^23+9463*q^22*x-45706*q^21*x^2+4484*q^20*x^3-558*q^22+15488*q^21*x-40468*q^20*x^2+2697*q^19*x^3+791*q^21+20706*q^20*x-33566*q^19*x^2+1540*q^18*x^3+2260*q^20+24251*q^19*x-26180*q^18*x^2+884*q^17*x^3+3682*q^19+25688*q^18*x-19238*q^17*x^2+549*q^16*x^3+4801*q^18+24870*q^17*x-13385*q^16*x^2+370*q^15*x^3+5439*q^17+22171*q^16*x-8864*q^15*x^2+247*q^14*x^3+5480*q^16+18176*q^15*x-5633*q^14*x^2+147*q^13*x^3+5008*q^15+13757*q^14*x-3465*q^13*x^2+72*q^12*x^3+4190*q^14+9611*q^13*x-2087*q^12*x^2+27*q^11*x^3+3260*q^13+6260*q^12*x-1252*q^11*x^2+7*q^10*x^3+2378*q^12+3839*q^11*x-761*q^10*x^2+q^9*x^3+1643*q^11+2277*q^10*x-468*q^9*x^2+1090*q^10+1351*q^9*x-281*q^8*x^2+716*q^9+840*q^8*x-155*q^7*x^2+483*q^8+559*q^7*x-73*q^6*x^2+338*q^7+384*q^6*x-27*q^5*x^2+238*q^6+253*q^5*x-7*q^4*x^2+156*q^5+148*q^4*x-q^3*x^2+90*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/q^15/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)/(q+1)/x
+N1(4,4,2,0)/x^2/q^7*(3*q^45*x^3+13*q^44*x^3-q^44*x^2+37*q^43*x^3-6*q^43*x^2+75*q^42*x^3-23*q^42*x^2+120*q^41*x^3-q^42*x-62*q^41*x^2+154*q^40*x^3-q^41*x-130*q^40*x^2+156*q^39*x^3+q^40*x-207*q^39*x^2+105*q^38*x^3+5*q^39*x-264*q^38*x^2-18*q^37*x^3+18*q^38*x-244*q^37*x^2-218*q^36*x^3+24*q^37*x-130*q^36*x^2-482*q^35*x^3+30*q^36*x+96*q^35*x^2-773*q^34*x^3+10*q^35*x+393*q^34*x^2-1036*q^33*x^3+5*q^35-19*q^34*x+745*q^33*x^2-1207*q^32*x^3+18*q^34-69*q^33*x+1072*q^32*x^2-1229*q^31*x^3+37*q^33-100*q^32*x+1364*q^31*x^2-1070*q^30*x^3+56*q^32-121*q^31*x+1514*q^30*x^2-734*q^29*x^3+49*q^31-104*q^30*x+1483*q^29*x^2-260*q^28*x^3+14*q^30-72*q^29*x+1181*q^28*x^2+279*q^27*x^3-60*q^29-11*q^28*x+639*q^27*x^2+783*q^26*x^3-138*q^28+44*q^27*x-90*q^26*x^2+1137*q^25*x^3-201*q^27+119*q^26*x-862*q^25*x^2+1260*q^24*x^3-223*q^26+168*q^25*x-1555*q^24*x^2+1129*q^23*x^3-202*q^25+230*q^24*x-2015*q^23*x^2+779*q^22*x^3-150*q^24+251*q^23*x-2163*q^22*x^2+278*q^21*x^3-57*q^23+253*q^22*x-1927*q^21*x^2-291*q^20*x^3+58*q^22+205*q^21*x-1347*q^20*x^2-839*q^19*x^3+193*q^21+134*q^20*x-470*q^19*x^2-1280*q^18*x^3+307*q^20+48*q^19*x+561*q^18*x^2-1545*q^17*x^3+379*q^19-15*q^18*x+1576*q^17*x^2-1610*q^16*x^3+374*q^18-41*q^17*x+2397*q^16*x^2-1502*q^15*x^3+306*q^17-32*q^16*x+2901*q^15*x^2-1279*q^14*x^3+183*q^16-21*q^15*x+3057*q^14*x^2-1000*q^13*x^3+50*q^15-16*q^14*x+2896*q^13*x^2-716*q^12*x^3-94*q^14-34*q^13*x+2518*q^12*x^2-467*q^11*x^3-202*q^13-71*q^12*x+2022*q^11*x^2-277*q^10*x^3-290*q^12-120*q^11*x+1500*q^10*x^2-148*q^9*x^3-323*q^11-174*q^10*x+1021*q^9*x^2-69*q^8*x^3-337*q^10-215*q^9*x+637*q^8*x^2-26*q^7*x^3-313*q^9-237*q^8*x+366*q^7*x^2-7*q^6*x^3-278*q^8-218*q^7*x+192*q^6*x^2-q^5*x^3-220*q^7-176*q^6*x+88*q^5*x^2-164*q^6-126*q^5*x+32*q^4*x^2-109*q^5-85*q^4*x+8*q^3*x^2-69*q^4-50*q^3*x+q^2*x^2-38*q^3-23*q^2*x-18*q^2-7*q*x-6*q-x-1)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^4+1)/(q+1)/(q^2+1)^2/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
-N1(4,4,2,2)*(q^65*x^3-2*q^64*x^4+7*q^64*x^3-18*q^63*x^4+26*q^63*x^3-81*q^62*x^4-q^63*x^2+73*q^62*x^3-255*q^61*x^4-8*q^62*x^2+178*q^61*x^3-623*q^60*x^4-33*q^61*x^2+405*q^60*x^3-1247*q^59*x^4-96*q^60*x^2+874*q^59*x^3-2111*q^58*x^4+q^60*x-228*q^59*x^2+1755*q^58*x^3-3069*q^57*x^4+7*q^59*x-484*q^58*x^2+3197*q^57*x^3-3841*q^56*x^4+22*q^58*x-936*q^57*x^2+5194*q^56*x^3-4060*q^55*x^4+55*q^57*x-1683*q^56*x^2+7412*q^55*x^3-3346*q^54*x^4+124*q^56*x-2775*q^55*x^2+9097*q^54*x^3-1366*q^53*x^4+3*q^56+245*q^55*x-4142*q^54*x^2+9135*q^53*x^3+2149*q^52*x^4+14*q^55+438*q^54*x-5463*q^53*x^2+6314*q^52*x^3+7399*q^51*x^4+42*q^54+684*q^53*x-6101*q^52*x^2-280*q^51*x^3+14461*q^50*x^4+89*q^53+904*q^52*x-5190*q^51*x^2-10900*q^50*x^3+23159*q^49*x^4+146*q^52+950*q^51*x-1868*q^50*x^2-24917*q^49*x^3+32906*q^48*x^4+189*q^51+603*q^50*x+4363*q^49*x^2-40873*q^48*x^3+42599*q^47*x^4+198*q^50-326*q^49*x+13354*q^48*x^2-56678*q^47*x^3+50664*q^46*x^4+182*q^49-1913*q^48*x+24163*q^47*x^2-69976*q^46*x^3+55281*q^45*x^4+185*q^48-3991*q^47*x+35197*q^46*x^2-78576*q^45*x^3+54761*q^44*x^4+244*q^47-6177*q^46*x+44386*q^45*x^2-80838*q^44*x^3+47988*q^43*x^4+329*q^46-7865*q^45*x+49591*q^44*x^2-76079*q^43*x^3+34780*q^42*x^4+282*q^45-8490*q^44*x+48897*q^43*x^2-64689*q^42*x^3+16087*q^41*x^4-95*q^44-7607*q^43*x+41182*q^42*x^2-48038*q^41*x^3-6004*q^40*x^4-931*q^43-5178*q^42*x+26475*q^41*x^2-28093*q^40*x^3-28473*q^39*x^4-2086*q^42-1382*q^41*x+6537*q^40*x^2-6778*q^39*x^3-47814*q^38*x^4-3188*q^41+3202*q^40*x-15516*q^39*x^2+14252*q^38*x^3-60684*q^37*x^4-3714*q^40+8151*q^39*x-35415*q^38*x^2+33793*q^37*x^3-64633*q^36*x^4-3362*q^39+12740*q^38*x-49324*q^37*x^2+50458*q^36*x^3-58716*q^35*x^4-2102*q^38+16523*q^37*x-54280*q^36*x^2+62778*q^35*x^3-43756*q^34*x^4-303*q^37+18710*q^36*x-49745*q^35*x^2+68720*q^34*x^3-22176*q^33*x^4+1620*q^36+18922*q^35*x-36787*q^34*x^2+66537*q^33*x^3+2538*q^32*x^4+3255*q^35+16715*q^34*x-18645*q^33*x^2+54760*q^32*x^3+26597*q^31*x^4+4433*q^34+12511*q^33*x+1276*q^32*x^2+33315*q^31*x^3+46673*q^30*x^4+4985*q^33+6789*q^32*x+19195*q^31*x^2+3255*q^30*x^3+60488*q^29*x^4+4869*q^32+648*q^31*x+33079*q^30*x^2-32519*q^29*x^3+67095*q^28*x^4+3991*q^31-5414*q^30*x+41812*q^29*x^2-70184*q^28*x^3+66844*q^27*x^4+2516*q^30-10764*q^29*x+46694*q^28*x^2-104985*q^27*x^3+61096*q^26*x^4+720*q^29-15537*q^28*x+49496*q^27*x^2-132753*q^26*x^3+51786*q^25*x^4-904*q^28-19421*q^27*x+53083*q^26*x^2-150156*q^25*x^3+40959*q^24*x^4-2067*q^27-22495*q^26*x+58822*q^25*x^2-155988*q^24*x^3+30360*q^23*x^4-2655*q^26-24282*q^25*x+67424*q^24*x^2-150671*q^23*x^3+21178*q^22*x^4-2917*q^25-24721*q^24*x+77263*q^23*x^2-136523*q^22*x^3+13975*q^21*x^4-3127*q^24-23487*q^23*x+86380*q^22*x^2-116505*q^21*x^3+8788*q^20*x^4-3520*q^23-20805*q^22*x+92007*q^21*x^2-94001*q^20*x^3+5320*q^19*x^4-4064*q^22-16829*q^21*x+92691*q^20*x^2-71774*q^19*x^3+3139*q^18*x^4-4605*q^21-12175*q^20*x+87666*q^19*x^2-51972*q^18*x^3+1828*q^17*x^4-4902*q^20-7343*q^19*x+77879*q^18*x^2-35741*q^17*x^3+1060*q^16*x^4-4829*q^19-3087*q^18*x+64755*q^17*x^2-23451*q^16*x^3+611*q^15*x^4-4374*q^18+161*q^17*x+50476*q^16*x^2-14770*q^15*x^3+342*q^14*x^4-3666*q^17+2117*q^16*x+36801*q^15*x^2-9011*q^14*x^3+177*q^13*x^4-2858*q^16+2961*q^15*x+25216*q^14*x^2-5383*q^13*x^3+79*q^12*x^4-2083*q^15+3003*q^14*x+16282*q^13*x^2-3186*q^12*x^3+28*q^11*x^4-1426*q^14+2633*q^13*x+10040*q^12*x^2-1886*q^11*x^3+7*q^10*x^4-927*q^13+2116*q^12*x+6003*q^11*x^2-1116*q^10*x^3+q^9*x^4-587*q^12+1613*q^11*x+3579*q^10*x^2-650*q^9*x^3-372*q^11+1197*q^10*x+2180*q^9*x^2-361*q^8*x^3-237*q^10+877*q^9*x+1374*q^8*x^2-183*q^7*x^3-145*q^9+643*q^8*x+884*q^7*x^2-80*q^6*x^3-81*q^8+462*q^7*x+559*q^6*x^2-28*q^5*x^3-39*q^7+318*q^6*x+332*q^5*x^2-7*q^4*x^3-16*q^6+197*q^5*x+176*q^4*x^2-q^3*x^3-5*q^5+107*q^4*x+79*q^3*x^2-q^4+48*q^3*x+28*q^2*x^2+18*q^2*x+7*q*x^2+5*q*x+x^2+x)/q^18/x^2/(q^2+1)^2/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^4+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
+N1(4,4,8,4)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*q^7*(q^6*x-1)*(q^2+q+1)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/x^2
-N1(4,6,4,4)/q^8*(q^61*x^3-7*q^60*x^4+9*q^60*x^3-59*q^59*x^4+41*q^59*x^3-271*q^58*x^4-q^59*x^2+135*q^58*x^3-879*q^57*x^4-10*q^58*x^2+370*q^57*x^3-2215*q^56*x^4-49*q^57*x^2+899*q^56*x^3-4552*q^55*x^4-164*q^56*x^2+1977*q^55*x^3-7818*q^54*x^4+q^56*x-423*q^55*x^2+3907*q^54*x^3-11284*q^53*x^4+8*q^55*x-904*q^54*x^2+6872*q^53*x^3-13417*q^52*x^4+34*q^54*x-1673*q^53*x^2+10683*q^52*x^3-12092*q^51*x^4+98*q^53*x-2731*q^52*x^2+14558*q^51*x^3-5221*q^50*x^4+218*q^52*x-3938*q^51*x^2+17051*q^50*x^3+8396*q^49*x^4+3*q^52+395*q^51*x-4937*q^50*x^2+16202*q^49*x^3+28355*q^48*x^4+19*q^51+589*q^50*x-5128*q^49*x^2+9958*q^48*x^3+52367*q^47*x^4+64*q^50+699*q^49*x-3807*q^48*x^2-3245*q^47*x^3+76510*q^46*x^4+152*q^49+573*q^48*x-419*q^47*x^2-23899*q^46*x^3+95939*q^45*x^4+277*q^48+44*q^47*x+5147*q^46*x^2-51028*q^45*x^3+105930*q^44*x^4+400*q^47-988*q^46*x+12376*q^45*x^2-81979*q^44*x^3+103054*q^43*x^4+455*q^46-2460*q^45*x+20236*q^44*x^2-112472*q^43*x^3+86190*q^42*x^4+377*q^45-4104*q^44*x+27489*q^43*x^2-137060*q^42*x^3+57082*q^41*x^4+141*q^44-5471*q^43*x+33035*q^42*x^2-150071*q^41*x^3+20224*q^40*x^4-214*q^43-6074*q^42*x+36132*q^41*x^2-146900*q^40*x^3-18033*q^39*x^4-608*q^42-5586*q^41*x+36450*q^40*x^2-125415*q^39*x^3-50971*q^38*x^4-972*q^41-3973*q^40*x+33855*q^39*x^2-87018*q^38*x^3-73102*q^37*x^4-1284*q^40-1518*q^39*x+28422*q^38*x^2-37003*q^37*x^3-81335*q^36*x^4-1570*q^39+1300*q^38*x+20388*q^37*x^2+16363*q^36*x^3-75411*q^35*x^4-1849*q^38+4022*q^37*x+10379*q^36*x^2+63749*q^35*x^3-57639*q^34*x^4-2076*q^37+6378*q^36*x-510*q^35*x^2+96924*q^34*x^3-32060*q^33*x^4-2132*q^36+8312*q^35*x-10699*q^34*x^2+110662*q^33*x^3-3273*q^32*x^4-1865*q^35+9871*q^34*x-18592*q^33*x^2+103583*q^32*x^3+24709*q^31*x^4-1183*q^34+11084*q^33*x-22884*q^32*x^2+78459*q^31*x^3+49175*q^30*x^4-122*q^33+11904*q^32*x-23008*q^31*x^2+40954*q^30*x^3+68836*q^29*x^4+1165*q^32+12236*q^31*x-18908*q^30*x^2-1651*q^29*x^3+83480*q^28*x^4+2461*q^31+11961*q^30*x-11094*q^29*x^2-42815*q^28*x^3+93459*q^27*x^4+3546*q^30+10907*q^29*x-198*q^28*x^2-77695*q^27*x^3+99300*q^26*x^4+4240*q^29+8853*q^28*x+12720*q^27*x^2-104347*q^26*x^3+101487*q^25*x^4+4421*q^28+5581*q^27*x+26517*q^26*x^2-122810*q^25*x^3+100314*q^24*x^4+4027*q^27+1032*q^26*x+39793*q^25*x^2-134651*q^24*x^3+95865*q^23*x^4+3070*q^26-4474*q^25*x+51369*q^24*x^2-141098*q^23*x^3+88212*q^22*x^4+1656*q^25-10193*q^24*x+60290*q^23*x^2-142966*q^22*x^3+77730*q^21*x^4-12*q^24-15192*q^23*x+66154*q^22*x^2-140015*q^21*x^3+65259*q^20*x^4-1666*q^23-18739*q^22*x+68798*q^21*x^2-132110*q^20*x^3+51986*q^19*x^4-3067*q^22-20596*q^21*x+68381*q^20*x^2-119214*q^19*x^3+39172*q^18*x^4-4084*q^21-21044*q^20*x+65121*q^19*x^2-102421*q^18*x^3+27868*q^17*x^4-4709*q^20-20683*q^19*x+59504*q^18*x^2-83244*q^17*x^3+18726*q^16*x^4-5035*q^19-20089*q^18*x+52013*q^17*x^2-63819*q^16*x^3+11932*q^15*x^4-5192*q^18-19546*q^17*x+43356*q^16*x^2-45890*q^15*x^3+7277*q^14*x^4-5267*q^17-18996*q^16*x+34283*q^15*x^2-30959*q^14*x^3+4317*q^13*x^4-5268*q^16-18171*q^15*x+25577*q^14*x^2-19596*q^13*x^3+2547*q^12*x^4-5148*q^15-16819*q^14*x+17815*q^13*x^2-11759*q^12*x^3+1526*q^11*x^4-4857*q^14-14860*q^13*x+11414*q^12*x^2-6776*q^11*x^3+933*q^10*x^4-4374*q^13-12397*q^12*x+6588*q^11*x^2-3862*q^10*x^3+570*q^9*x^4-3718*q^12-9661*q^11*x+3313*q^10*x^2-2254*q^9*x^3+333*q^8*x^4-2952*q^11-6957*q^10*x+1337*q^9*x^2-1385*q^8*x^3+176*q^7*x^4-2170*q^10-4591*q^9*x+298*q^8*x^2-884*q^7*x^3+79*q^6*x^4-1467*q^9-2762*q^8*x-135*q^7*x^2-559*q^6*x^3+28*q^5*x^4-906*q^8-1501*q^7*x-233*q^6*x^2-332*q^5*x^3+7*q^4*x^4-505*q^7-719*q^6*x-183*q^5*x^2-176*q^4*x^3+q^3*x^4-248*q^6-289*q^5*x-106*q^4*x^2-79*q^3*x^3-103*q^5-90*q^4*x-48*q^3*x^2-28*q^2*x^3-34*q^4-19*q^3*x-18*q^2*x^2-7*q*x^3-8*q^3-2*q^2*x-5*q*x^2-x^3-q^2-x^2)/(q^3-q-1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q+1)/(q^2+1)^2/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
-N1(4,6,8,4)/x*(q^2+q+1)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)*q^13/(q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)/(q^6+q^4+q^2+1)
+N1(4,8,2,4)/q^14*(q^49*x^2+10*q^48*x^2+48*q^47*x^2-q^47*x+148*q^46*x^2-8*q^46*x+332*q^45*x^2-33*q^45*x+577*q^44*x^2-q^45-94*q^44*x+797*q^43*x^2-4*q^44-208*q^43*x+860*q^42*x^2-6*q^43-378*q^42*x+631*q^41*x^2-3*q^42-585*q^41*x+16*q^40*x^2+q^41-781*q^40*x-1013*q^39*x^2-12*q^40-880*q^39*x-2418*q^38*x^2-66*q^39-771*q^38*x-4095*q^37*x^2-175*q^38-343*q^37*x-5854*q^36*x^2-301*q^37+478*q^36*x-7412*q^35*x^2-380*q^36+1718*q^35*x-8424*q^34*x^2-357*q^35+3332*q^34*x-8543*q^33*x^2-195*q^34+5167*q^33*x-7484*q^32*x^2+108*q^33+6976*q^32*x-5075*q^31*x^2+515*q^32+8411*q^31*x-1284*q^30*x^2+972*q^31+9081*q^30*x+3754*q^29*x^2+1424*q^30+8620*q^29*x+9711*q^28*x^2+1805*q^29+6861*q^28*x+16085*q^27*x^2+2077*q^28+3774*q^27*x+22272*q^26*x^2+2182*q^27-524*q^26*x+27667*q^25*x^2+2027*q^26-5791*q^25*x+31744*q^24*x^2+1518*q^25-11631*q^24*x+34107*q^23*x^2+661*q^24-17515*q^23*x+34532*q^22*x^2-475*q^23-22894*q^22*x+33030*q^21*x^2-1750*q^22-27187*q^21*x+29881*q^20*x^2-3047*q^21-30003*q^20*x+25585*q^19*x^2-4223*q^20-30998*q^19*x+20742*q^18*x^2-5187*q^19-30159*q^18*x+15912*q^17*x^2-5802*q^18-27588*q^17*x+11524*q^16*x^2-6016*q^17-23748*q^16*x+7849*q^15*x^2-5792*q^16-19139*q^15*x+5014*q^14*x^2-5213*q^15-14443*q^14*x+3016*q^13*x^2-4371*q^14-10156*q^13*x+1742*q^12*x^2-3420*q^13-6674*q^12*x+1008*q^11*x^2-2494*q^12-4106*q^11*x+614*q^10*x^2-1709*q^11-2416*q^10*x+396*q^9*x^2-1120*q^10-1408*q^9*x+254*q^8*x^2-726*q^9-859*q^8*x+148*q^7*x^2-485*q^8-564*q^7*x+72*q^6*x^2-338*q^7-385*q^6*x+27*q^5*x^2-238*q^6-253*q^5*x+7*q^4*x^2-156*q^5-148*q^4*x+q^3*x^2-90*q^4-72*q^3*x-43*q^3-27*q^2*x-17*q^2-7*q*x-5*q-x-1)/(q^3-q-1)/(q^6+q^4+q^2+1)/(q^2+2*q+1)/(q^10*x+q^8*x-q^8+q^6*x-q^6+q^2*x-1)/(q+1)/(q^2+1)^2/(q^4+1)
+N1(4,8,4,4)/q^14*(q^55*x^3+7*q^54*x^3+23*q^53*x^3-2*q^53*x^2+38*q^52*x^3-14*q^52*x^2-13*q^51*x^3-48*q^51*x^2-286*q^50*x^3-101*q^50*x^2-1029*q^49*x^3+4*q^50*x-119*q^49*x^2-2539*q^48*x^3+26*q^49*x+24*q^48*x^2-5092*q^47*x^3+q^49+79*q^48*x+496*q^47*x^2-8861*q^46*x^3+3*q^48+163*q^47*x+1436*q^46*x^2-13826*q^45*x^3+259*q^46*x+2894*q^45*x^2-19657*q^44*x^3-12*q^46+354*q^45*x+4856*q^44*x^2-25529*q^43*x^3-33*q^45+502*q^44*x+7364*q^43*x^2-29879*q^42*x^3-54*q^44+870*q^43*x+10644*q^42*x^2-30237*q^41*x^3-60*q^43+1735*q^42*x+15088*q^41*x^2-23339*q^40*x^3-65*q^42+3374*q^41*x+20973*q^40*x^2-5634*q^39*x^3-116*q^41+5980*q^40*x+28002*q^39*x^2+25876*q^38*x^3-252*q^40+9561*q^39*x+34903*q^38*x^2+72695*q^37*x^3-411*q^39+13859*q^38*x+39360*q^37*x^2+134088*q^36*x^3-390*q^38+18298*q^37*x+38331*q^36*x^2+206747*q^35*x^3+88*q^37+21881*q^36*x+28595*q^35*x^2+284927*q^34*x^3+1182*q^36+23215*q^35*x+7338*q^34*x^2+361037*q^33*x^3+2727*q^35+20584*q^34*x-27156*q^33*x^2+426663*q^32*x^3+4255*q^34+12244*q^33*x-74809*q^32*x^2+473944*q^31*x^3+5186*q^33-3144*q^32*x-133026*q^31*x^2+497036*q^30*x^3+5092*q^32-25806*q^31*x-196457*q^30*x^2+493285*q^29*x^3+3884*q^31-54497*q^30*x-257482*q^29*x^2+463787*q^28*x^3+1775*q^30-86383*q^29*x-307597*q^28*x^2+413114*q^27*x^3-952*q^29-117664*q^28*x-339361*q^27*x^2+348286*q^26*x^3-4044*q^28-144484*q^27*x-347989*q^26*x^2+277318*q^25*x^3-7301*q^27-163955*q^26*x-332573*q^25*x^2+207785*q^24*x^3-10460*q^26-174429*q^25*x-295925*q^24*x^2+145690*q^23*x^3-13157*q^25-175666*q^24*x-244229*q^23*x^2+94817*q^22*x^3-14991*q^24-168456*q^23*x-185233*q^22*x^2+56607*q^21*x^3-15814*q^23-154580*q^22*x-127194*q^21*x^2+30454*q^20*x^3-15816*q^22-136241*q^21*x-76639*q^20*x^2+14326*q^19*x^3-15419*q^21-116040*q^20*x-37842*q^19*x^2+5531*q^18*x^3-14960*q^20-96000*q^19*x-11739*q^18*x^2+1428*q^17*x^3-14529*q^19-77622*q^18*x+2938*q^17*x^2-102*q^16*x^3-13897*q^18-61408*q^17*x+9208*q^16*x^2-472*q^15*x^3-12851*q^17-47562*q^16*x+10167*q^15*x^2-453*q^14*x^3-11324*q^16-35910*q^15*x+8587*q^14*x^2-367*q^13*x^3-9515*q^15-26402*q^14*x+6236*q^13*x^2-294*q^12*x^3-7662*q^14-18836*q^13*x+4127*q^12*x^2-229*q^11*x^3-5971*q^13-13038*q^12*x+2587*q^11*x^2-163*q^10*x^3-4513*q^12-8718*q^11*x+1600*q^10*x^2-101*q^9*x^3-3301*q^11-5619*q^10*x+994*q^9*x^2-52*q^8*x^3-2325*q^10-3478*q^9*x+609*q^8*x^2-21*q^7*x^3-1576*q^9-2070*q^8*x+352*q^7*x^2-6*q^6*x^3-1033*q^8-1194*q^7*x+182*q^6*x^2-q^5*x^3-658*q^7-667*q^6*x+80*q^5*x^2-405*q^6-358*q^5*x+28*q^4*x^2-231*q^5-177*q^4*x+7*q^3*x^2-117*q^4-77*q^3*x+q^2*x^2-50*q^3-27*q^2*x-18*q^2-7*q*x-5*q-x-1)/(q^14*x+q^12*x-q^12+2*q^10*x-q^10+q^8*x-q^8+2*q^6*x-q^6-q^4+q^2*x-1)/(q^4+1)/(q^2+2*q+1)^2/(q^5-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)/x
+N1(4,8,6,2)*(q^45*x^3+8*q^44*x^3+33*q^43*x^3-q^43*x^2+93*q^42*x^3-4*q^42*x^2+199*q^41*x^3-12*q^41*x^2+341*q^40*x^3-37*q^40*x^2+483*q^39*x^3-104*q^39*x^2+569*q^38*x^3-2*q^39*x-231*q^38*x^2+526*q^37*x^3-12*q^38*x-421*q^37*x^2+278*q^36*x^3-q^38-46*q^37*x-638*q^36*x^2-219*q^35*x^3-4*q^37-110*q^36*x-818*q^35*x^2-946*q^34*x^3-8*q^36-194*q^35*x-865*q^34*x^2-1823*q^33*x^3-13*q^35-261*q^34*x-680*q^33*x^2-2749*q^32*x^3-10*q^34-266*q^33*x-210*q^32*x^2-3623*q^31*x^3+6*q^33-184*q^32*x+526*q^31*x^2-4325*q^30*x^3+35*q^32-7*q^31*x+1476*q^30*x^2-4708*q^29*x^3+68*q^31+250*q^30*x+2554*q^29*x^2-4641*q^28*x^3+82*q^30+545*q^29*x+3635*q^28*x^2-4083*q^27*x^3+66*q^29+827*q^28*x+4511*q^27*x^2-3119*q^26*x^3+20*q^28+1033*q^27*x+4958*q^26*x^2-1934*q^25*x^3-42*q^27+1098*q^26*x+4823*q^25*x^2-740*q^24*x^3-104*q^26+960*q^25*x+4091*q^24*x^2+286*q^23*x^3-156*q^25+646*q^24*x+2910*q^23*x^2+1015*q^22*x^3-195*q^24+222*q^23*x+1519*q^22*x^2+1370*q^21*x^3-215*q^23-210*q^22*x+185*q^21*x^2+1337*q^20*x^3-195*q^22-561*q^21*x-882*q^20*x^2+972*q^19*x^3-119*q^21-766*q^20*x-1525*q^19*x^2+386*q^18*x^3+6*q^20-785*q^19*x-1662*q^18*x^2-280*q^17*x^3+149*q^19-602*q^18*x-1306*q^17*x^2-878*q^16*x^3+266*q^18-260*q^17*x-581*q^16*x^2-1291*q^15*x^3+332*q^17+172*q^16*x+317*q^15*x^2-1466*q^14*x^3+339*q^16+578*q^15*x+1174*q^14*x^2-1421*q^13*x^3+292*q^15+890*q^14*x+1824*q^13*x^2-1221*q^12*x^3+206*q^14+1046*q^13*x+2167*q^12*x^2-943*q^11*x^3+93*q^13+1048*q^12*x+2192*q^11*x^2-654*q^10*x^3-32*q^12+922*q^11*x+1962*q^10*x^2-402*q^9*x^3-150*q^11+726*q^10*x+1579*q^9*x^2-214*q^8*x^3-237*q^10+512*q^9*x+1148*q^8*x^2-95*q^7*x^3-281*q^9+325*q^8*x+750*q^7*x^2-33*q^6*x^3-283*q^8+182*q^7*x+436*q^6*x^2-8*q^5*x^3-253*q^7+87*q^6*x+222*q^5*x^2-q^4*x^3-202*q^6+32*q^5*x+96*q^4*x^2-144*q^5+8*q^4*x+33*q^3*x^2-92*q^4+q^3*x+8*q^2*x^2-52*q^3+q*x^2-25*q^2-9*q-2)/q^10/x^2/(q^2+1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+2*q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)
+N1(4,8,8,2)/x^2*(q^43*x^3+q^42*x^3-2*q^42*x^2+2*q^41*x^3-6*q^41*x^2+q^40*x^3-13*q^40*x^2-3*q^39*x^3-20*q^39*x^2-12*q^38*x^3-q^39*x-24*q^38*x^2-29*q^37*x^3+q^38*x-21*q^37*x^2-53*q^36*x^3-q^37*x+3*q^36*x^2-81*q^35*x^3+3*q^36*x+45*q^35*x^2-106*q^34*x^3+6*q^35*x+117*q^34*x^2-120*q^33*x^3+q^35+17*q^34*x+196*q^33*x^2-112*q^32*x^3+q^34+31*q^33*x+271*q^32*x^2-75*q^31*x^3+7*q^33+44*q^32*x+313*q^31*x^2+3*q^30*x^3+6*q^32+51*q^31*x+304*q^30*x^2+141*q^29*x^3+13*q^31+35*q^30*x+231*q^29*x^2+346*q^28*x^3+5*q^30+13*q^29*x+101*q^28*x^2+598*q^27*x^3+3*q^29-38*q^28*x-93*q^27*x^2+856*q^26*x^3-12*q^28-80*q^27*x-333*q^26*x^2+1069*q^25*x^3-18*q^27-125*q^26*x-598*q^25*x^2+1203*q^24*x^3-31*q^26-146*q^25*x-828*q^24*x^2+1242*q^23*x^3-29*q^25-142*q^24*x-995*q^23*x^2+1182*q^22*x^3-27*q^24-100*q^23*x-1070*q^22*x^2+1019*q^21*x^3-8*q^23-48*q^22*x-1069*q^21*x^2+764*q^20*x^3+13*q^22+17*q^21*x-1002*q^20*x^2+452*q^19*x^3+42*q^21+57*q^20*x-887*q^19*x^2+137*q^18*x^3+54*q^20+81*q^19*x-715*q^18*x^2-129*q^17*x^3+60*q^19+58*q^18*x-506*q^17*x^2-316*q^16*x^3+46*q^18+18*q^17*x-277*q^16*x^2-416*q^15*x^3+26*q^17-61*q^16*x-60*q^15*x^2-439*q^14*x^3+q^16-145*q^15*x+126*q^14*x^2-402*q^13*x^3-25*q^15-219*q^14*x+269*q^13*x^2-329*q^12*x^3-46*q^14-243*q^13*x+358*q^12*x^2-242*q^11*x^3-61*q^13-224*q^12*x+392*q^11*x^2-160*q^10*x^3-56*q^12-169*q^11*x+369*q^10*x^2-94*q^9*x^3-42*q^11-104*q^10*x+309*q^9*x^2-48*q^8*x^3-14*q^10-48*q^9*x+231*q^8*x^2-20*q^7*x^3+8*q^9-9*q^8*x+156*q^7*x^2-6*q^6*x^3+29*q^8+12*q^7*x+93*q^6*x^2-q^5*x^3+35*q^7+21*q^6*x+48*q^5*x^2+38*q^6+18*q^5*x+20*q^4*x^2+31*q^5+11*q^4*x+6*q^3*x^2+24*q^4+4*q^3*x+q^2*x^2+14*q^3+q^2*x+8*q^2+3*q+1)/q^9/(q^6+q^4+q^2+1)/(q+1)/(q^5+q^4+q+1)/(q^2+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)
-N1(4,8,8,4)/x^2*(q^45*x^3+5*q^44*x^3+14*q^43*x^3-q^43*x^2+24*q^42*x^3-9*q^42*x^2+32*q^41*x^3-30*q^41*x^2+33*q^40*x^3-66*q^40*x^2+33*q^39*x^3+q^40*x-102*q^39*x^2+36*q^38*x^3+5*q^39*x-120*q^38*x^2+39*q^37*x^3+14*q^38*x-108*q^37*x^2+38*q^36*x^3+21*q^37*x-61*q^36*x^2+25*q^35*x^3-q^37+33*q^36*x+10*q^35*x^2-6*q^34*x^3+q^36+46*q^35*x+108*q^34*x^2-68*q^33*x^3+7*q^35+63*q^34*x+203*q^33*x^2-175*q^32*x^3+19*q^34+69*q^33*x+289*q^32*x^2-339*q^31*x^3+35*q^33+45*q^32*x+351*q^31*x^2-556*q^30*x^3+43*q^32-8*q^31*x+392*q^30*x^2-800*q^29*x^3+44*q^31-99*q^30*x+423*q^29*x^2-1031*q^28*x^3+14*q^30-188*q^29*x+468*q^28*x^2-1202*q^27*x^3-22*q^29-283*q^28*x+550*q^27*x^2-1275*q^26*x^3-72*q^28-334*q^27*x+694*q^26*x^2-1234*q^25*x^3-100*q^27-366*q^26*x+883*q^25*x^2-1075*q^24*x^3-120*q^26-347*q^25*x+1100*q^24*x^2-813*q^23*x^3-113*q^25-286*q^24*x+1282*q^23*x^2-473*q^22*x^3-101*q^24-180*q^23*x+1397*q^22*x^2-99*q^21*x^3-72*q^23-65*q^22*x+1389*q^21*x^2+254*q^20*x^3-40*q^22+40*q^21*x+1245*q^20*x^2+532*q^19*x^3+7*q^21+92*q^20*x+960*q^19*x^2+702*q^18*x^3+46*q^20+106*q^19*x+577*q^18*x^2+765*q^17*x^3+75*q^19+64*q^18*x+149*q^17*x^2+741*q^16*x^3+67*q^18+14*q^17*x-247*q^16*x^2+657*q^15*x^3+41*q^17-42*q^16*x-557*q^15*x^2+536*q^14*x^3+2*q^16-68*q^15*x-747*q^14*x^2+403*q^13*x^3-28*q^15-79*q^14*x-812*q^13*x^2+278*q^12*x^3-45*q^14-76*q^13*x-771*q^12*x^2+175*q^11*x^3-54*q^13-68*q^12*x-652*q^11*x^2+99*q^10*x^3-54*q^12-55*q^11*x-498*q^10*x^2+49*q^9*x^3-54*q^11-37*q^10*x-342*q^9*x^2+20*q^8*x^3-44*q^10-22*q^9*x-212*q^8*x^2+6*q^7*x^3-36*q^9-9*q^8*x-116*q^7*x^2+q^6*x^3-21*q^8-4*q^7*x-55*q^6*x^2-13*q^7-21*q^5*x^2-3*q^6+q^5*x-6*q^4*x^2-q^5+3*q^4*x-q^3*x^2+3*q^4+2*q^3*x+3*q^3+q^2*x+4*q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^3-q-1)/(q^2+1)/(q^4+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q+1)^2/q^9
+N2(-4,2,2,2)/x^2*q^4*(q^11+2*q^10+q^9+3*q^7+4*q^6+2*q^5-2*q^4-8*q^3-7*q^2-5*q-1)/(q^3+q^2+q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q+1)/(q^3-q-1)
-N2(0,0,-2,-2)*(q^2+q+1)*q^3/(q^4+1)/(q+1)/(q^5-q^2-q-1)/(q^2+1)/x
-N2(0,0,0,-2)*(q^28*x^2+6*q^27*x^2+18*q^26*x^2-q^26*x+38*q^25*x^2-5*q^25*x+62*q^24*x^2-15*q^24*x+80*q^23*x^2-q^24-32*q^23*x+80*q^22*x^2-2*q^23-55*q^22*x+53*q^21*x^2-4*q^22-83*q^21*x-3*q^20*x^2-5*q^21-111*q^20*x-84*q^19*x^2-7*q^20-118*q^19*x-184*q^18*x^2-9*q^19-95*q^18*x-297*q^17*x^2-14*q^18-36*q^17*x-412*q^16*x^2-13*q^17+53*q^16*x-511*q^15*x^2-10*q^16+172*q^15*x-574*q^14*x^2+4*q^15+317*q^14*x-587*q^13*x^2+15*q^14+469*q^13*x-551*q^12*x^2+33*q^13+605*q^12*x-481*q^11*x^2+45*q^12+693*q^11*x-394*q^10*x^2+62*q^11+721*q^10*x-301*q^9*x^2+70*q^10+686*q^9*x-210*q^8*x^2+75*q^9+601*q^8*x-129*q^7*x^2+69*q^8+484*q^7*x-66*q^6*x^2+60*q^7+355*q^6*x-26*q^5*x^2+47*q^6+234*q^5*x-7*q^4*x^2+34*q^5+136*q^4*x-q^3*x^2+20*q^4+67*q^3*x+9*q^3+26*q^2*x+2*q^2+7*q*x+x)/q^7/(q^5+q^4+2*q^3+2*q^2+q+1)/(q+1)/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/x^2
-N2(0,0,0,0)*(q^27*x^2+6*q^26*x^2+17*q^25*x^2+31*q^24*x^2-q^24*x+41*q^23*x^2-5*q^23*x+41*q^22*x^2-12*q^22*x+30*q^21*x^2-q^22-19*q^21*x+10*q^20*x^2-2*q^21-25*q^20*x-22*q^19*x^2-q^20-35*q^19*x-73*q^18*x^2-2*q^19-43*q^18*x-139*q^17*x^2-9*q^18-48*q^17*x-204*q^16*x^2-18*q^17-31*q^16*x-255*q^15*x^2-21*q^16-4*q^15*x-287*q^14*x^2-16*q^15+44*q^14*x-299*q^13*x^2-4*q^14+88*q^13*x-292*q^12*x^2+10*q^13+145*q^12*x-266*q^11*x^2+22*q^12+190*q^11*x-221*q^10*x^2+35*q^11+230*q^10*x-166*q^9*x^2+50*q^10+246*q^9*x-115*q^8*x^2+63*q^9+243*q^8*x-74*q^7*x^2+69*q^8+212*q^7*x-42*q^6*x^2+67*q^7+164*q^6*x-19*q^5*x^2+56*q^6+115*q^5*x-6*q^4*x^2+41*q^5+74*q^4*x-q^3*x^2+28*q^4+42*q^3*x+18*q^3+19*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q^5-q^2-q-1)/(q+1)^2/(q^4+1)^2/(q^2+1)/x^2/q^7
-N2(0,0,0,2)*(q^53*x^2+10*q^52*x^2+50*q^51*x^2-q^51*x+168*q^50*x^2-8*q^50*x+430*q^49*x^2-35*q^49*x+893*q^48*x^2+q^47*x^3-q^49-110*q^48*x+1559*q^47*x^2+10*q^46*x^3-4*q^48-276*q^47*x+2330*q^46*x^2+47*q^45*x^3-8*q^47-583*q^46*x+2988*q^45*x^2+145*q^44*x^3-11*q^46-1072*q^45*x+3218*q^44*x^2+338*q^43*x^3-13*q^45-1747*q^44*x+2674*q^43*x^2+637*q^42*x^3-25*q^44-2545*q^43*x+1062*q^42*x^2+1005*q^41*x^3-75*q^43-3320*q^42*x-1782*q^41*x^2+1349*q^40*x^3-207*q^42-3835*q^41*x-5843*q^40*x^2+1539*q^39*x^3-439*q^41-3806*q^40*x-10915*q^39*x^2+1447*q^38*x^3-770*q^40-2950*q^39*x-16608*q^38*x^2+989*q^37*x^3-1123*q^39-1068*q^38*x-22389*q^37*x^2+139*q^36*x^3-1390*q^38+1910*q^37*x-27668*q^36*x^2-1090*q^35*x^3-1429*q^37+5886*q^36*x-31902*q^35*x^2-2672*q^34*x^3-1147*q^36+10584*q^35*x-34715*q^34*x^2-4579*q^33*x^3-510*q^35+15594*q^34*x-35932*q^33*x^2-6785*q^32*x^3+399*q^34+20390*q^33*x-35570*q^32*x^2-9289*q^31*x^3+1473*q^33+24520*q^32*x-33779*q^31*x^2-12134*q^30*x^3+2552*q^32+27586*q^31*x-30773*q^30*x^2-15365*q^29*x^3+3540*q^31+29472*q^30*x-26798*q^29*x^2-18944*q^28*x^3+4338*q^30+30181*q^29*x-22067*q^28*x^2-22714*q^27*x^3+4940*q^29+29955*q^28*x-16746*q^27*x^2-26420*q^26*x^3+5304*q^28+29011*q^27*x-10894*q^26*x^2-29732*q^25*x^3+5464*q^27+27679*q^26*x-4629*q^25*x^2-32266*q^24*x^3+5428*q^26+26116*q^25*x+1940*q^24*x^2-33638*q^23*x^3+5275*q^25+24439*q^24*x+8527*q^23*x^2-33548*q^22*x^3+5052*q^24+22608*q^23*x+14778*q^22*x^2-31891*q^21*x^3+4810*q^23+20634*q^22*x+20124*q^21*x^2-28831*q^20*x^3+4515*q^22+18499*q^21*x+24130*q^20*x^2-24758*q^19*x^3+4129*q^21+16287*q^20*x+26333*q^19*x^2-20163*q^18*x^3+3602*q^20+14123*q^19*x+26600*q^18*x^2-15530*q^17*x^3+2964*q^19+12122*q^18*x+24958*q^17*x^2-11276*q^16*x^3+2294*q^18+10324*q^17*x+21863*q^16*x^2-7697*q^15*x^3+1688*q^17+8689*q^16*x+17832*q^15*x^2-4935*q^14*x^3+1201*q^16+7179*q^15*x+13570*q^14*x^2-2985*q^13*x^3+846*q^15+5738*q^14*x+9609*q^13*x^2-1734*q^12*x^3+608*q^14+4382*q^13*x+6371*q^12*x^2-1007*q^11*x^3+449*q^13+3168*q^12*x+3969*q^11*x^2-614*q^10*x^3+332*q^12+2165*q^11*x+2370*q^10*x^2-396*q^9*x^3+233*q^11+1401*q^10*x+1398*q^9*x^2-254*q^8*x^3+148*q^10+871*q^9*x+858*q^8*x^2-148*q^7*x^3+80*q^9+542*q^8*x+564*q^7*x^2-72*q^6*x^3+35*q^8+353*q^7*x+385*q^6*x^2-27*q^5*x^3+11*q^7+240*q^6*x+253*q^5*x^2-7*q^4*x^3+2*q^6+156*q^5*x+148*q^4*x^2-q^3*x^3+90*q^4*x+72*q^3*x^2+43*q^3*x+27*q^2*x^2+17*q^2*x+7*q*x^2+5*q*x+x^2+x)/x^2/(q^2+1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/q^13
+N2(0,2,0,0)*(q^2+q+1)*(q+1)/q/(q^4+1)/(q^5-q^2-q-1)/(q^2+1)/x
-N2(0,2,2,-2)*(q^28*x^2+4*q^27*x^2+5*q^26*x^2-5*q^25*x^2-30*q^24*x^2+q^24*x-61*q^23*x^2+7*q^23*x-82*q^22*x^2-q^23+24*q^22*x-82*q^21*x^2-q^22+53*q^21*x-59*q^20*x^2-q^21+84*q^20*x-15*q^19*x^2+q^20+107*q^19*x+48*q^18*x^2+4*q^19+111*q^18*x+129*q^17*x^2+9*q^18+90*q^17*x+227*q^16*x^2+17*q^17+36*q^16*x+332*q^15*x^2+23*q^16-44*q^15*x+420*q^14*x^2+22*q^15-152*q^14*x+467*q^13*x^2+12*q^14-281*q^13*x+466*q^12*x^2+4*q^13-421*q^12*x+426*q^11*x^2-3*q^12-536*q^11*x+363*q^10*x^2-15*q^11-601*q^10*x+292*q^9*x^2-32*q^10-605*q^9*x+219*q^8*x^2-43*q^9-555*q^8*x+145*q^7*x^2-43*q^8-466*q^7*x+78*q^6*x^2-39*q^7-356*q^6*x+31*q^5*x^2-35*q^6-248*q^5*x+8*q^4*x^2-29*q^5-153*q^4*x+q^3*x^2-18*q^4-79*q^3*x-7*q^3-31*q^2*x-q^2-8*q*x-x)/q^4/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^5+q^4+q+1)/(q^2+1)/(q^3-q-1)/x^2
+N2(0,2,2,0)*(q^31*x^2+4*q^30*x^2+5*q^29*x^2-5*q^28*x^2-29*q^27*x^2+q^27*x-56*q^26*x^2+7*q^26*x-70*q^25*x^2-q^26+24*q^25*x-63*q^24*x^2-q^25+52*q^24*x-36*q^23*x^2-2*q^24+79*q^23*x+8*q^22*x^2-2*q^23+95*q^22*x+66*q^21*x^2-2*q^22+92*q^21*x+135*q^20*x^2+64*q^20*x+212*q^19*x^2+5*q^20+6*q^19*x+286*q^18*x^2+8*q^19-73*q^18*x+336*q^17*x^2+5*q^18-173*q^17*x+345*q^16*x^2-5*q^17-286*q^16*x+312*q^15*x^2-9*q^16-400*q^15*x+248*q^14*x^2-9*q^15-480*q^14*x+171*q^13*x^2-11*q^14-508*q^13*x+100*q^12*x^2-17*q^13-477*q^12*x+42*q^11*x^2-17*q^12-399*q^11*x-6*q^10*x^2-7*q^11-292*q^10*x-42*q^9*x^2+5*q^10-178*q^9*x-58*q^8*x^2+14*q^9-80*q^8*x-53*q^7*x^2+20*q^8-6*q^7*x-36*q^6*x^2+27*q^7+40*q^6*x-18*q^5*x^2+31*q^6+58*q^5*x-6*q^4*x^2+29*q^5+53*q^4*x-q^3*x^2+22*q^4+36*q^3*x+15*q^3+18*q^2*x+9*q^2+6*q*x+4*q+x+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^5+q^4+q+1)/(q^2+1)/(q^3-q-1)/x^2/q^7
+N2(0,4,2,4)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3314*q^36*x-1590*q^35*x^2-207*q^36-3823*q^35*x-5484*q^34*x^2-439*q^35-3796*q^34*x-10311*q^33*x^2-772*q^34-2945*q^33*x-15679*q^32*x^2-1128*q^33-1049*q^32*x-21087*q^31*x^2-1392*q^32+1994*q^31*x-26015*q^30*x^2-1421*q^31+6117*q^30*x-30023*q^29*x^2-1122*q^30+11034*q^29*x-32825*q^28*x^2-464*q^29+16293*q^28*x-34323*q^27*x^2+462*q^28+21293*q^27*x-34586*q^26*x^2+1546*q^27+25513*q^26*x-33797*q^25*x^2+2635*q^26+28502*q^25*x-32190*q^24*x^2+3637*q^25+30141*q^24*x-29986*q^23*x^2+4440*q^24+30436*q^23*x-27352*q^22*x^2+5019*q^23+29710*q^22*x-24397*q^21*x^2+5318*q^22+28224*q^21*x-21200*q^20*x^2+5380*q^21+26314*q^20*x-17852*q^19*x^2+5239*q^20+24074*q^19*x-14487*q^18*x^2+4995*q^19+21661*q^18*x-11272*q^17*x^2+4705*q^18+19051*q^17*x-8368*q^16*x^2+4419*q^17+16282*q^16*x-5891*q^15*x^2+4086*q^16+13335*q^15*x-3900*q^14*x^2+3661*q^15+10374*q^14*x-2406*q^13*x^2+3119*q^14+7573*q^13*x-1382*q^12*x^2+2510*q^13+5167*q^12*x-760*q^11*x^2+1893*q^12+3276*q^11*x-432*q^10*x^2+1332*q^11+1944*q^10*x-275*q^9*x^2+875*q^10+1097*q^9*x-189*q^8*x^2+544*q^9+622*q^8*x-122*q^7*x^2+337*q^8+383*q^7*x-65*q^6*x^2+225*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^17*x+q^16*x+2*q^15*x-q^15+2*q^14*x-q^14+3*q^13*x-2*q^13+3*q^12*x-2*q^12+3*q^11*x-2*q^11+3*q^10*x-2*q^10+3*q^9*x-2*q^9+3*q^8*x-2*q^8+2*q^7*x-2*q^7+2*q^6*x-2*q^6+q^5*x-q^5+q^4*x-q^4+q^3*x-q^3+q^2*x-q^2-q-1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^3-q-1)/(q^6+q^4+q^2+1)/q^6/x
+N2(0,4,4,2)*(q^27*x^2+4*q^26*x^2+5*q^25*x^2-3*q^24*x^2-20*q^23*x^2+q^23*x-37*q^22*x^2+6*q^22*x-45*q^21*x^2-q^22+17*q^21*x-41*q^20*x^2+35*q^20*x-26*q^19*x^2-q^20+48*q^19*x-3*q^18*x^2+q^19+56*q^18*x+27*q^17*x^2+3*q^18+52*q^17*x+68*q^16*x^2+9*q^17+36*q^16*x+121*q^15*x^2+14*q^16+175*q^14*x^2+17*q^15-44*q^14*x+213*q^13*x^2+11*q^14-104*q^13*x+226*q^12*x^2+2*q^13-171*q^12*x+216*q^11*x^2-3*q^12-239*q^11*x+191*q^10*x^2-7*q^11-282*q^10*x+160*q^9*x^2-16*q^10-300*q^9*x+127*q^8*x^2-26*q^9-287*q^8*x+91*q^7*x^2-30*q^8-253*q^7*x+54*q^6*x^2-28*q^7-202*q^6*x+24*q^5*x^2-24*q^6-148*q^5*x+7*q^4*x^2-19*q^5-98*q^4*x+q^3*x^2-12*q^4-55*q^3*x-5*q^3-24*q^2*x-q^2-7*q*x-x)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/(q+1)^2/q^6/x^2
-N2(0,6,6,2)/q^5*(q^30*x^2+4*q^29*x^2+6*q^28*x^2-2*q^27*x^2-28*q^26*x^2+q^26*x-70*q^25*x^2+7*q^25*x-115*q^24*x^2-q^25+25*q^24*x-144*q^23*x^2-q^24+60*q^23*x-141*q^22*x^2-2*q^23+107*q^22*x-96*q^21*x^2-q^22+158*q^21*x-6*q^20*x^2+q^21+194*q^20*x+126*q^19*x^2+10*q^20+200*q^19*x+293*q^18*x^2+24*q^19+154*q^18*x+481*q^17*x^2+37*q^18+52*q^17*x+666*q^16*x^2+44*q^17-112*q^16*x+816*q^15*x^2+39*q^16-322*q^15*x+902*q^14*x^2+29*q^15-571*q^14*x+908*q^13*x^2+12*q^14-817*q^13*x+840*q^12*x^2-8*q^13-1025*q^12*x+723*q^11*x^2-34*q^12-1148*q^11*x+583*q^10*x^2-59*q^11-1167*q^10*x+437*q^9*x^2-78*q^10-1081*q^9*x+297*q^8*x^2-86*q^9-916*q^8*x+176*q^7*x^2-81*q^8-715*q^7*x+86*q^6*x^2-69*q^7-509*q^6*x+32*q^5*x^2-53*q^6-327*q^5*x+8*q^4*x^2-36*q^5-184*q^4*x+q^3*x^2-19*q^4-87*q^3*x-7*q^3-32*q^2*x-q^2-8*q*x-x)/(q^4+2*q^3+2*q^2+2*q+1)/(q^6+q^4+q^2+1)/(q^4+1)/(q^3-q-1)/x^2
+N2(0,6,6,4)*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q+1)/q^2/x^2/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)
-N2(4,-2,-2,2)/q^5*(q^39*x^2-2*q^38*x^3+10*q^38*x^2-9*q^37*x^3+49*q^37*x^2-23*q^36*x^3-q^37*x+160*q^36*x^2-43*q^35*x^3-8*q^36*x+391*q^35*x^2-65*q^34*x^3-34*q^35*x+763*q^34*x^2-83*q^33*x^3-q^35-102*q^34*x+1234*q^33*x^2-90*q^32*x^3-4*q^34-240*q^33*x+1682*q^32*x^2-79*q^31*x^3-7*q^33-482*q^32*x+1924*q^31*x^2-40*q^30*x^3-7*q^32-836*q^31*x+1750*q^30*x^2+34*q^29*x^3-9*q^31-1282*q^30*x+975*q^29*x^2+141*q^28*x^3-22*q^30-1731*q^29*x-526*q^28*x^2+272*q^27*x^3-76*q^29-2065*q^28*x-2781*q^27*x^2+419*q^26*x^3-197*q^28-2102*q^27*x-5658*q^26*x^2+573*q^25*x^3-387*q^27-1693*q^26*x-8896*q^25*x^2+715*q^24*x^3-605*q^26-656*q^25*x-12085*q^24*x^2+823*q^23*x^3-793*q^25+1063*q^24*x-14833*q^23*x^2+889*q^22*x^3-849*q^24+3462*q^23*x-16745*q^22*x^2+918*q^21*x^3-704*q^23+6335*q^22*x-17619*q^21*x^2+911*q^20*x^3-317*q^22+9397*q^21*x-17343*q^20*x^2+866*q^19*x^3+276*q^21+12187*q^20*x-16063*q^19*x^2+787*q^18*x^3+995*q^20+14296*q^19*x-13999*q^18*x^2+684*q^17*x^3+1718*q^19+15392*q^18*x-11516*q^17*x^2+572*q^16*x^3+2353*q^18+15343*q^17*x-8940*q^16*x^2+466*q^15*x^3+2828*q^17+14217*q^16*x-6587*q^15*x^2+368*q^14*x^3+3067*q^16+12252*q^15*x-4614*q^14*x^2+273*q^13*x^3+3032*q^15+9811*q^14*x-3098*q^13*x^2+187*q^12*x^3+2734*q^14+7283*q^13*x-2018*q^12*x^2+121*q^11*x^3+2255*q^13+5029*q^12*x-1307*q^11*x^2+75*q^10*x^3+1714*q^12+3251*q^11*x-857*q^10*x^2+42*q^9*x^3+1224*q^11+2005*q^10*x-574*q^9*x^2+19*q^8*x^3+840*q^10+1221*q^9*x-384*q^8*x^2+6*q^7*x^3+568*q^9+768*q^8*x-239*q^7*x^2+q^6*x^3+392*q^8+512*q^7*x-126*q^6*x^2+283*q^7+360*q^6*x-51*q^5*x^2+209*q^6+252*q^5*x-14*q^4*x^2+147*q^5+160*q^4*x-2*q^3*x^2+92*q^4+83*q^3*x+48*q^3+32*q^2*x+20*q^2+8*q*x+6*q+x+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q^9-q^6-q^4-q^2-q-1)/x^2
-N2(4,0,-4,2)/q^10*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-103*q^34*x+1178*q^33*x^2-4*q^34-245*q^33*x+1595*q^32*x^2-7*q^33-485*q^32*x+1810*q^31*x^2-6*q^32-832*q^31*x+1621*q^30*x^2-3*q^31-1261*q^30*x+847*q^29*x^2-14*q^30-1698*q^29*x-629*q^28*x^2-67*q^29-2020*q^28*x-2818*q^27*x^2-195*q^28-2063*q^27*x-5590*q^26*x^2-387*q^27-1655*q^26*x-8671*q^25*x^2-602*q^26-640*q^25*x-11684*q^24*x^2-764*q^25+1059*q^24*x-14226*q^23*x^2-796*q^24+3401*q^23*x-15952*q^22*x^2-633*q^23+6224*q^22*x-16644*q^21*x^2-257*q^22+9215*q^21*x-16244*q^20*x^2+313*q^21+11958*q^20*x-14861*q^19*x^2+999*q^20+13997*q^19*x-12752*q^18*x^2+1706*q^19+15058*q^18*x-10265*q^17*x^2+2328*q^18+14997*q^17*x-7754*q^16*x^2+2794*q^17+13896*q^16*x-5495*q^15*x^2+3010*q^16+11941*q^15*x-3646*q^14*x^2+2947*q^15+9520*q^14*x-2258*q^13*x^2+2630*q^14+7010*q^13*x-1310*q^12*x^2+2165*q^13+4782*q^12*x-733*q^11*x^2+1651*q^12+3023*q^11*x-425*q^10*x^2+1175*q^11+1796*q^10*x-274*q^9*x^2+785*q^10+1025*q^9*x-189*q^8*x^2+501*q^9+595*q^8*x-122*q^7*x^2+320*q^8+376*q^7*x-65*q^6*x^2+220*q^7+263*q^6*x-26*q^5*x^2+164*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q+1)
-N2(4,0,2,-2)*(q^39*x^3-q^38*x^2-5*q^37*x^3-5*q^37*x^2-15*q^36*x^3-12*q^36*x^2-30*q^35*x^3-16*q^35*x^2-44*q^34*x^3-q^35*x-7*q^34*x^2-53*q^33*x^3+15*q^33*x^2-51*q^32*x^3+q^33*x+55*q^32*x^2-34*q^31*x^3+8*q^32*x+97*q^31*x^2-3*q^30*x^3+15*q^31*x+136*q^30*x^2+42*q^29*x^3+2*q^31+27*q^30*x+155*q^29*x^2+107*q^28*x^3+27*q^29*x+149*q^28*x^2+195*q^27*x^3+6*q^29+31*q^28*x+109*q^27*x^2+294*q^26*x^3+q^28+12*q^27*x+29*q^26*x^2+385*q^25*x^3+9*q^27-7*q^26*x-99*q^25*x^2+448*q^24*x^3-q^26-45*q^25*x-257*q^24*x^2+471*q^23*x^3+2*q^25-67*q^24*x-406*q^23*x^2+458*q^22*x^3-15*q^24-97*q^23*x-514*q^22*x^2+414*q^21*x^3-11*q^23-87*q^22*x-562*q^21*x^2+339*q^20*x^3-21*q^22-81*q^21*x-550*q^20*x^2+236*q^19*x^3-5*q^21-44*q^20*x-489*q^19*x^2+118*q^18*x^3-3*q^20-22*q^19*x-393*q^18*x^2+7*q^17*x^3+14*q^19+21*q^18*x-270*q^17*x^2-80*q^16*x^3+9*q^18+36*q^17*x-132*q^16*x^2-136*q^15*x^3+21*q^17+61*q^16*x-8*q^15*x^2-162*q^14*x^3+12*q^16+42*q^15*x+87*q^14*x^2-162*q^13*x^3+20*q^15+18*q^14*x+148*q^13*x^2-143*q^12*x^3+7*q^14-38*q^13*x+179*q^12*x^2-113*q^11*x^3+4*q^13-65*q^12*x+188*q^11*x^2-80*q^10*x^3-14*q^12-86*q^11*x+176*q^10*x^2-51*q^9*x^3-16*q^11-74*q^10*x+150*q^9*x^2-29*q^8*x^3-19*q^10-61*q^9*x+114*q^8*x^2-14*q^7*x^3-11*q^9-37*q^8*x+79*q^7*x^2-5*q^6*x^3-4*q^8-22*q^7*x+50*q^6*x^2-q^5*x^3+3*q^7-7*q^6*x+29*q^5*x^2+8*q^6+q^5*x+14*q^4*x^2+9*q^5+5*q^4*x+5*q^3*x^2+10*q^4+3*q^3*x+q^2*x^2+7*q^3+q^2*x+5*q^2+2*q+1)/q^3/(q^2+1)^2/(q^5+q^4+q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2
+N2(4,2,0,-2)*(q^28*x^2+5*q^27*x^2+15*q^26*x^2-q^26*x+32*q^25*x^2-5*q^25*x+51*q^24*x^2-14*q^24*x+63*q^23*x^2-q^24-29*q^23*x+60*q^22*x^2-q^23-49*q^22*x+38*q^21*x^2+3*q^22-72*q^21*x-3*q^20*x^2+4*q^21-91*q^20*x-61*q^19*x^2+7*q^20-97*q^19*x-137*q^18*x^2-81*q^18*x-230*q^17*x^2-5*q^18-35*q^17*x-329*q^16*x^2-14*q^17+44*q^16*x-415*q^15*x^2-17*q^16+151*q^15*x-470*q^14*x^2-16*q^15+280*q^14*x-485*q^13*x^2-10*q^14+412*q^13*x-463*q^12*x^2+5*q^13+528*q^12*x-415*q^11*x^2+19*q^12+606*q^11*x-350*q^10*x^2+36*q^11+635*q^10*x-274*q^9*x^2+43*q^10+611*q^9*x-194*q^8*x^2+49*q^9+542*q^8*x-120*q^7*x^2+46*q^8+442*q^7*x-62*q^6*x^2+44*q^7+328*q^6*x-25*q^5*x^2+36*q^6+218*q^5*x-7*q^4*x^2+28*q^5+127*q^4*x-q^3*x^2+16*q^4+63*q^3*x+7*q^3+25*q^2*x+q^2+7*q*x+x)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/x/(q^3-q-1)/(q+1)/(q^2+1)/q^5
-N2(4,2,0,0)/q^3/x*(q+1)*(q^21*x^2+3*q^20*x^2+3*q^19*x^2+q^18*x^2-q^18*x-q^17*x^2+q^18-3*q^17*x-2*q^16*x^2+q^17-4*q^16*x-3*q^15*x^2-3*q^15*x-5*q^14*x^2-q^15-3*q^14*x-8*q^13*x^2-q^14-q^13*x-11*q^12*x^2-q^13-11*q^11*x^2-q^12+5*q^11*x-9*q^10*x^2-q^11+8*q^10*x-7*q^9*x^2-q^10+13*q^9*x-6*q^8*x^2-q^9+15*q^8*x-5*q^7*x^2-q^8+15*q^7*x-3*q^6*x^2-q^7+13*q^6*x-q^5*x^2-q^6+11*q^5*x-q^5+8*q^4*x-q^4+4*q^3*x-q^3+q^2*x-2*q^2-2*q-1)/(q^3-q-1)/(q^4+1)^2/(q^2+1)^2
-N2(4,2,0,2)*(q^52*x^3+7*q^51*x^3+27*q^50*x^3-2*q^50*x^2+74*q^49*x^3-14*q^49*x^2+158*q^48*x^3-53*q^48*x^2+278*q^47*x^3-144*q^47*x^2+419*q^46*x^3+4*q^47*x-315*q^46*x^2+551*q^45*x^3+25*q^46*x-595*q^45*x^2+629*q^44*x^3+q^46+76*q^45*x-1007*q^44*x^2+603*q^43*x^3+3*q^45+171*q^44*x-1545*q^43*x^2+429*q^42*x^3+q^44+322*q^43*x-2144*q^42*x^2+66*q^41*x^3-5*q^43+546*q^42*x-2667*q^41*x^2-526*q^40*x^3-13*q^42+853*q^41*x-2913*q^40*x^2-1367*q^39*x^3-16*q^41+1231*q^40*x-2638*q^39*x^2-2434*q^38*x^3-6*q^40+1640*q^39*x-1595*q^38*x^2-3666*q^37*x^3+22*q^39+2004*q^38*x+395*q^37*x^2-4983*q^36*x^3+74*q^38+2222*q^37*x+3380*q^36*x^2-6288*q^35*x^3+158*q^37+2158*q^36*x+7256*q^35*x^2-7469*q^34*x^3+291*q^36+1674*q^35*x+11813*q^34*x^2-8428*q^33*x^3+453*q^35+665*q^34*x+16808*q^33*x^2-9103*q^32*x^3+619*q^34-918*q^33*x+21996*q^32*x^2-9456*q^31*x^3+731*q^33-3055*q^32*x+27152*q^31*x^2-9462*q^30*x^3+724*q^32-5670*q^31*x+32101*q^30*x^2-9118*q^29*x^3+547*q^31-8658*q^30*x+36712*q^29*x^2-8459*q^28*x^3+216*q^30-11881*q^29*x+40851*q^28*x^2-7569*q^27*x^3-228*q^29-15196*q^28*x+44367*q^27*x^2-6561*q^26*x^3-688*q^28-18483*q^27*x+47092*q^26*x^2-5522*q^25*x^3-1126*q^27-21714*q^26*x+48826*q^25*x^2-4490*q^24*x^3-1544*q^26-24851*q^25*x+49336*q^24*x^2-3495*q^23*x^3-2019*q^25-27918*q^24*x+48400*q^23*x^2-2594*q^22*x^3-2577*q^24-30811*q^23*x+45882*q^22*x^2-1846*q^21*x^3-3252*q^23-33380*q^22*x+41828*q^21*x^2-1268*q^20*x^3-3997*q^22-35251*q^21*x+36530*q^20*x^2-833*q^19*x^3-4775*q^21-36133*q^20*x+30481*q^19*x^2-506*q^18*x^3-5498*q^20-35647*q^19*x+24238*q^18*x^2-270*q^17*x^3-6108*q^19-33689*q^18*x+18291*q^17*x^2-119*q^16*x^3-6475*q^18-30251*q^17*x+13020*q^16*x^2-40*q^15*x^3-6530*q^17-25725*q^16*x+8688*q^15*x^2-9*q^14*x^3-6202*q^16-20562*q^15*x+5419*q^14*x^2-q^13*x^3-5538*q^15-15406*q^14*x+3177*q^13*x^2-4609*q^14-10740*q^13*x+1791*q^12*x^2-3567*q^13-6976*q^12*x+1018*q^11*x^2-2563*q^12-4233*q^11*x+615*q^10*x^2-1730*q^11-2457*q^10*x+396*q^9*x^2-1123*q^10-1417*q^9*x+254*q^8*x^2-726*q^9-860*q^8*x+148*q^7*x^2-485*q^8-564*q^7*x+72*q^6*x^2-338*q^7-385*q^6*x+27*q^5*x^2-238*q^6-253*q^5*x+7*q^4*x^2-156*q^5-148*q^4*x+q^3*x^2-90*q^4-72*q^3*x-43*q^3-27*q^2*x-17*q^2-7*q*x-5*q-x-1)/q^13/x/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^2+1)/(q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)
-N2(4,2,6,4)*q^8/x^2*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^6+q^4+q^2+1)/(q+1)
-N2(4,4,0,-2)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3316*q^36*x-1590*q^35*x^2-207*q^36-3829*q^35*x-5484*q^34*x^2-439*q^35-3804*q^34*x-10311*q^33*x^2-770*q^34-2950*q^33*x-15679*q^32*x^2-1122*q^33-1044*q^32*x-21087*q^31*x^2-1384*q^32+2013*q^31*x-26015*q^30*x^2-1416*q^31+6145*q^30*x-30023*q^29*x^2-1129*q^30+11057*q^29*x-32825*q^28*x^2-489*q^29+16300*q^28*x-34323*q^27*x^2+428*q^28+21284*q^27*x-34586*q^26*x^2+1524*q^27+25489*q^26*x-33797*q^25*x^2+2641*q^26+28459*q^25*x-32190*q^24*x^2+3670*q^25+30082*q^24*x-29986*q^23*x^2+4485*q^24+30376*q^23*x-27352*q^22*x^2+5060*q^23+29651*q^22*x-24397*q^21*x^2+5352*q^22+28151*q^21*x-21200*q^20*x^2+5415*q^21+26230*q^20*x-17852*q^19*x^2+5284*q^20+24008*q^19*x-14487*q^18*x^2+5051*q^19+21629*q^18*x-11272*q^17*x^2+4756*q^18+19037*q^17*x-8368*q^16*x^2+4443*q^17+16264*q^16*x-5891*q^15*x^2+4085*q^16+13308*q^15*x-3900*q^14*x^2+3663*q^15+10349*q^14*x-2406*q^13*x^2+3144*q^14+7563*q^13*x-1382*q^12*x^2+2550*q^13+5174*q^12*x-760*q^11*x^2+1926*q^12+3289*q^11*x-432*q^10*x^2+1344*q^11+1952*q^10*x-275*q^9*x^2+868*q^10+1099*q^9*x-189*q^8*x^2+531*q^9+622*q^8*x-122*q^7*x^2+329*q^8+383*q^7*x-65*q^6*x^2+223*q^7+264*q^6*x-26*q^5*x^2+165*q^6+188*q^5*x-7*q^4*x^2+118*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^3-q-1)/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^2+1)/(q^4+1)/q^5
+N2(4,4,0,0)*(q^47*x^2+10*q^46*x^2+50*q^45*x^2-q^45*x+168*q^44*x^2-8*q^44*x+430*q^43*x^2-35*q^43*x+893*q^42*x^2-q^43-110*q^42*x+1559*q^41*x^2-4*q^42-276*q^41*x+2330*q^40*x^2-8*q^41-583*q^40*x+2989*q^39*x^2-11*q^40-1072*q^39*x+3226*q^38*x^2-13*q^39-1747*q^38*x+2706*q^37*x^2-25*q^38-2544*q^37*x+1150*q^36*x^2-75*q^37-3315*q^36*x-1590*q^35*x^2-207*q^36-3826*q^35*x-5484*q^34*x^2-439*q^35-3800*q^34*x-10311*q^33*x^2-771*q^34-2948*q^33*x-15679*q^32*x^2-1125*q^33-1048*q^32*x-21087*q^31*x^2-1388*q^32+2000*q^31*x-26015*q^30*x^2-1418*q^31+6124*q^30*x-30023*q^29*x^2-1124*q^30+11035*q^29*x-32825*q^28*x^2-473*q^29+16285*q^28*x-34323*q^27*x^2+452*q^28+21282*q^27*x-34586*q^26*x^2+1545*q^27+25510*q^26*x-33797*q^25*x^2+2648*q^26+28518*q^25*x-32190*q^24*x^2+3657*q^25+30185*q^24*x-29986*q^23*x^2+4448*q^24+30514*q^23*x-27352*q^22*x^2+4995*q^23+29818*q^22*x-24397*q^21*x^2+5257*q^22+28351*q^21*x-21200*q^20*x^2+5293*q^21+26454*q^20*x-17852*q^19*x^2+5143*q^20+24227*q^19*x-14487*q^18*x^2+4901*q^19+21825*q^18*x-11272*q^17*x^2+4609*q^18+19216*q^17*x-8368*q^16*x^2+4311*q^17+16430*q^16*x-5891*q^15*x^2+3969*q^16+13449*q^15*x-3900*q^14*x^2+3553*q^15+10455*q^14*x-2406*q^13*x^2+3037*q^14+7638*q^13*x-1382*q^12*x^2+2456*q^13+5228*q^12*x-760*q^11*x^2+1851*q^12+3329*q^11*x-432*q^10*x^2+1282*q^11+1979*q^10*x-275*q^9*x^2+813*q^10+1111*q^9*x-189*q^8*x^2+485*q^9+621*q^8*x-122*q^7*x^2+298*q^8+377*q^7*x-65*q^6*x^2+210*q^7+260*q^6*x-26*q^5*x^2+166*q^6+187*q^5*x-7*q^4*x^2+124*q^5+122*q^4*x-q^3*x^2+78*q^4+65*q^3*x+39*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/q^5/(q^14*x+2*q^13*x+3*q^12*x-q^12+4*q^11*x-2*q^11+4*q^10*x-3*q^10+4*q^9*x-4*q^9+3*q^8*x-3*q^8+2*q^7*x-2*q^7+2*q^6*x-q^6+2*q^5*x+2*q^4*x-q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q^2+2*q+1)/(q^2+1)^2/(q^7-q^5-q^4+q^3-q-1)/(q^4+1)
-N2(4,4,2,0)/q*(q^26*x^2+7*q^25*x^2+22*q^24*x^2-q^24*x+42*q^23*x^2-5*q^23*x+55*q^22*x^2-15*q^22*x+52*q^21*x^2-q^22-32*q^21*x+33*q^20*x^2-2*q^21-51*q^20*x-4*q^20-65*q^19*x-47*q^18*x^2-6*q^19-71*q^18*x-107*q^17*x^2-7*q^18-63*q^17*x-178*q^16*x^2-7*q^17-33*q^16*x-253*q^15*x^2-9*q^16+20*q^15*x-315*q^14*x^2-6*q^15+97*q^14*x-347*q^13*x^2+2*q^14+182*q^13*x-346*q^12*x^2+15*q^13+277*q^12*x-319*q^11*x^2+23*q^12+354*q^11*x-274*q^10*x^2+34*q^11+407*q^10*x-220*q^9*x^2+43*q^10+418*q^9*x-164*q^8*x^2+51*q^9+397*q^8*x-109*q^7*x^2+49*q^8+342*q^7*x-60*q^6*x^2+44*q^7+267*q^6*x-25*q^5*x^2+37*q^6+187*q^5*x-7*q^4*x^2+31*q^5+116*q^4*x-q^3*x^2+21*q^4+61*q^3*x+10*q^3+25*q^2*x+2*q^2+7*q*x+x)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^6+q^4+q^2+1)/(q+1)/(q^3-q-1)/x
-N2(4,4,2,2)*(q^51*x^3+10*q^50*x^3+49*q^49*x^3-q^49*x^2+158*q^48*x^3-8*q^48*x^2+379*q^47*x^3-33*q^47*x^2+719*q^46*x^3-q^47*x-92*q^46*x^2+1113*q^45*x^3-4*q^46*x-190*q^45*x^2+1412*q^44*x^3-8*q^45*x-304*q^44*x^2+1409*q^43*x^3-15*q^44*x-386*q^43*x^2+903*q^42*x^3-39*q^43*x-387*q^42*x^2-221*q^41*x^3-q^43-119*q^42*x-282*q^41*x^2-1943*q^40*x^3-4*q^42-315*q^41*x-86*q^40*x^2-4112*q^39*x^3-8*q^41-679*q^40*x+166*q^39*x^2-6484*q^38*x^3-9*q^40-1196*q^39*x+444*q^38*x^2-8764*q^37*x^3-7*q^39-1770*q^38*x+754*q^37*x^2-10632*q^36*x^3-17*q^38-2209*q^37*x+1124*q^36*x^2-11782*q^35*x^3-66*q^37-2286*q^36*x+1540*q^35*x^2-11980*q^34*x^3-193*q^36-1803*q^35*x+1917*q^34*x^2-11125*q^33*x^3-385*q^35-664*q^34*x+2067*q^33*x^2-9272*q^32*x^3-574*q^34+1107*q^33*x+1820*q^32*x^2-6578*q^31*x^3-652*q^33+3324*q^32*x+1049*q^31*x^2-3203*q^30*x^3-524*q^32+5766*q^31*x-260*q^30*x^2+730*q^29*x^3-183*q^31+8166*q^30*x-2093*q^29*x^2+5082*q^28*x^3+292*q^30+10253*q^29*x-4342*q^28*x^2+9652*q^27*x^3+775*q^29+11751*q^28*x-6928*q^27*x^2+14175*q^26*x^3+1174*q^28+12460*q^27*x-9754*q^26*x^2+18339*q^25*x^3+1463*q^27+12335*q^26*x-12711*q^25*x^2+21816*q^24*x^3+1676*q^26+11481*q^25*x-15675*q^24*x^2+24304*q^23*x^3+1833*q^25+10182*q^24*x-18529*q^23*x^2+25550*q^22*x^3+1900*q^24+8679*q^23*x-21155*q^22*x^2+25392*q^21*x^3+1843*q^23+7165*q^22*x-23337*q^21*x^2+23839*q^20*x^3+1677*q^22+5651*q^21*x-24892*q^20*x^2+21121*q^19*x^3+1477*q^21+4127*q^20*x-25513*q^19*x^2+17648*q^18*x^3+1332*q^20+2514*q^19*x-24990*q^18*x^2+13899*q^17*x^3+1271*q^19+888*q^18*x-23173*q^17*x^2+10306*q^16*x^3+1240*q^18-627*q^17*x-20275*q^16*x^2+7172*q^15*x^3+1157*q^17-1813*q^16*x-16638*q^15*x^2+4658*q^14*x^3+972*q^16-2570*q^15*x-12808*q^14*x^2+2814*q^13*x^3+702*q^15-2828*q^14*x-9206*q^13*x^2+1604*q^12*x^3+415*q^14-2651*q^13*x-6186*q^12*x^2+910*q^11*x^3+190*q^13-2162*q^12*x-3869*q^11*x^2+556*q^10*x^3+69*q^12-1547*q^11*x-2276*q^10*x^2+371*q^9*x^3+35*q^11-979*q^10*x-1295*q^9*x^2+247*q^8*x^3+43*q^10-575*q^9*x-768*q^8*x^2+147*q^7*x^3+51*q^9-354*q^8*x-507*q^7*x^2+72*q^6*x^3+44*q^8-254*q^7*x-360*q^6*x^2+27*q^5*x^3+28*q^7-199*q^6*x-246*q^5*x^2+7*q^4*x^3+14*q^6-144*q^5*x-147*q^4*x^2+q^3*x^3+5*q^5-88*q^4*x-72*q^3*x^2+q^4-43*q^3*x-27*q^2*x^2-17*q^2*x-7*q*x^2-5*q*x-x^2-x)/x/(q^2+1)^2/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q+1)/(q^7-q^5-q^4+q^3-q-1)/q^12
+N2(4,4,4,0)*(q^40*x^3+4*q^39*x^3+10*q^38*x^3+18*q^37*x^3-q^37*x^2+24*q^36*x^3-4*q^36*x^2+22*q^35*x^3-10*q^35*x^2+10*q^34*x^3-q^35*x-18*q^34*x^2-14*q^33*x^3-2*q^34*x-24*q^33*x^2-46*q^32*x^3-6*q^33*x-22*q^32*x^2-81*q^31*x^3-6*q^32*x-14*q^31*x^2-113*q^30*x^3-10*q^31*x+6*q^30*x^2-135*q^29*x^3-q^31+34*q^29*x^2-142*q^28*x^3-2*q^30+3*q^29*x+69*q^28*x^2-127*q^27*x^3-q^29+25*q^28*x+102*q^27*x^2-84*q^26*x^3+26*q^27*x+126*q^26*x^2-15*q^25*x^3+6*q^27+44*q^26*x+133*q^25*x^2+62*q^24*x^3+8*q^26+28*q^25*x+114*q^24*x^2+127*q^23*x^3+10*q^25+29*q^24*x+72*q^23*x^2+165*q^22*x^3+5*q^24-q^23*x+8*q^22*x^2+169*q^21*x^3-3*q^22*x-51*q^21*x^2+142*q^20*x^3-6*q^22-38*q^21*x-106*q^20*x^2+92*q^19*x^3-6*q^21-38*q^20*x-137*q^19*x^2+23*q^18*x^3-6*q^20-62*q^19*x-148*q^18*x^2-54*q^17*x^3-7*q^19-42*q^18*x-121*q^17*x^2-125*q^16*x^3-8*q^18-39*q^17*x-77*q^16*x^2-175*q^15*x^3-7*q^17+8*q^16*x-13*q^15*x^2-197*q^14*x^3-5*q^16+20*q^15*x+52*q^14*x^2-191*q^13*x^3+q^15+52*q^14*x+114*q^13*x^2-164*q^12*x^3+6*q^14+40*q^13*x+155*q^12*x^2-127*q^11*x^3+7*q^13+50*q^12*x+178*q^11*x^2-89*q^10*x^3+5*q^12+32*q^11*x+176*q^10*x^2-57*q^9*x^3+2*q^11+39*q^10*x+155*q^9*x^2-32*q^8*x^3+3*q^10+27*q^9*x+121*q^8*x^2-15*q^7*x^3+3*q^9+28*q^8*x+86*q^7*x^2-5*q^6*x^3+6*q^8+16*q^7*x+56*q^6*x^2-q^5*x^3+6*q^7+15*q^6*x+32*q^5*x^2+9*q^6+10*q^5*x+15*q^4*x^2+8*q^5+8*q^4*x+5*q^3*x^2+8*q^4+3*q^3*x+q^2*x^2+5*q^3+q^2*x+4*q^2+2*q+1)/q^3/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)^2/(q^7-q^5-q^4+q^3-q-1)/x^2
-N2(4,4,6,2)/q^8/x^3*(q^45*x^4+2*q^44*x^4+4*q^43*x^4+q^43*x^3+4*q^42*x^4+2*q^42*x^3+5*q^41*x^4+5*q^41*x^3+7*q^40*x^4+7*q^40*x^3+19*q^39*x^4+q^40*x^2+6*q^39*x^3+42*q^38*x^4+2*q^39*x^2+67*q^37*x^4+4*q^38*x^2-17*q^37*x^3+80*q^36*x^4+q^38*x+q^37*x^2-40*q^36*x^3+63*q^35*x^4+q^37*x-4*q^36*x^2-79*q^35*x^3+15*q^34*x^4+2*q^36*x-16*q^35*x^2-104*q^34*x^3-66*q^33*x^4-q^35*x-28*q^34*x^2-127*q^33*x^3-180*q^32*x^4-6*q^34*x-42*q^33*x^2-120*q^32*x^3-318*q^31*x^4+q^34-11*q^33*x-55*q^32*x^2-94*q^31*x^3-455*q^30*x^4+q^33-20*q^32*x-52*q^31*x^2-24*q^30*x^3-562*q^29*x^4-14*q^31*x-35*q^30*x^2+86*q^29*x^3-611*q^28*x^4-3*q^31-13*q^30*x+14*q^29*x^2+224*q^28*x^3-582*q^27*x^4-7*q^30+17*q^29*x+60*q^28*x^2+348*q^27*x^3-472*q^26*x^4-5*q^29+27*q^28*x+122*q^27*x^2+454*q^26*x^3-300*q^25*x^4-4*q^28+56*q^27*x+148*q^26*x^2+518*q^25*x^3-95*q^24*x^4+6*q^27+47*q^26*x+171*q^25*x^2+538*q^24*x^3+96*q^23*x^4+7*q^26+50*q^25*x+168*q^24*x^2+492*q^23*x^3+240*q^22*x^4+13*q^25+19*q^24*x+160*q^23*x^2+386*q^22*x^3+319*q^21*x^4+7*q^24+13*q^23*x+120*q^22*x^2+224*q^21*x^3+329*q^20*x^4+8*q^23-14*q^22*x+76*q^21*x^2+43*q^20*x^3+274*q^19*x^4+4*q^22-23*q^21*x+11*q^20*x^2-121*q^19*x^3+166*q^18*x^4+6*q^21-54*q^20*x-17*q^19*x^2-238*q^18*x^3+33*q^17*x^4-q^20-58*q^19*x-40*q^18*x^2-301*q^17*x^3-90*q^16*x^4-6*q^19-67*q^18*x-33*q^17*x^2-302*q^16*x^3-174*q^15*x^4-14*q^18-33*q^17*x-45*q^16*x^2-254*q^15*x^3-214*q^14*x^4-13*q^17-10*q^16*x-48*q^15*x^2-165*q^14*x^3-216*q^13*x^4-15*q^16+21*q^15*x-54*q^14*x^2-57*q^13*x^3-192*q^12*x^4-8*q^15+27*q^14*x-41*q^13*x^2+38*q^12*x^3-151*q^11*x^4-6*q^14+26*q^13*x-14*q^12*x^2+106*q^11*x^3-105*q^10*x^4-q^13+23*q^12*x+21*q^11*x^2+137*q^10*x^3-64*q^9*x^4-q^12+23*q^11*x+53*q^10*x^2+140*q^9*x^3-34*q^8*x^4+q^11+37*q^10*x+70*q^9*x^2+119*q^8*x^3-15*q^7*x^4+5*q^10+38*q^9*x+76*q^8*x^2+89*q^7*x^3-5*q^6*x^4+7*q^9+46*q^8*x+67*q^7*x^2+58*q^6*x^3-q^5*x^4+10*q^8+39*q^7*x+54*q^6*x^2+33*q^5*x^3+9*q^7+41*q^6*x+36*q^5*x^2+15*q^4*x^3+12*q^6+30*q^5*x+21*q^4*x^2+5*q^3*x^3+10*q^5+24*q^4*x+8*q^3*x^2+q^2*x^3+9*q^4+12*q^3*x+2*q^2*x^2+5*q^3+7*q^2*x+4*q^2+2*q*x+2*q+x+1)/(q^4+1)/(q^2+1)/(q^15+q^14+2*q^13+q^12-q^11-2*q^10-4*q^9-3*q^8-q^7+2*q^5+2*q^4+2*q^3+2*q^2+q+1)/(q^7-q^5-q^4+q^3-q-1)
-N2(4,6,2,4)/q^6*(q^41*x^2+10*q^40*x^2+50*q^39*x^2-q^39*x+168*q^38*x^2-9*q^38*x+430*q^37*x^2-38*q^37*x+893*q^36*x^2-q^37-116*q^36*x+1559*q^35*x^2-3*q^36-284*q^35*x+2330*q^34*x^2-5*q^35-588*q^34*x+2988*q^33*x^2-5*q^34-1067*q^33*x+3216*q^32*x^2-5*q^33-1725*q^32*x+2657*q^31*x^2-21*q^32-2504*q^31*x+992*q^30*x^2-83*q^31-3258*q^30*x-1971*q^29*x^2-234*q^30-3749*q^29*x-6219*q^28*x^2-482*q^29-3687*q^28*x-11489*q^27*x^2-815*q^28-2755*q^27*x-17274*q^26*x^2-1148*q^27-693*q^26*x-22897*q^25*x^2-1366*q^26+2629*q^25*x-27636*q^24*x^2-1332*q^25+7122*q^24*x-30870*q^23*x^2-957*q^24+12423*q^23*x-32196*q^22*x^2-201*q^23+17965*q^22*x-31505*q^21*x^2+876*q^22+22997*q^21*x-28996*q^20*x^2+2162*q^21+26822*q^20*x-25126*q^19*x^2+3470*q^20+28820*q^19*x-20506*q^18*x^2+4631*q^19+28798*q^18*x-15760*q^17*x^2+5452*q^18+26809*q^17*x-11400*q^16*x^2+5843*q^17+23320*q^16*x-7753*q^15*x^2+5734*q^16+18881*q^15*x-4956*q^14*x^2+5195*q^15+14249*q^14*x-2991*q^13*x^2+4352*q^14+9995*q^13*x-1735*q^12*x^2+3404*q^13+6557*q^12*x-1007*q^11*x^2+2494*q^12+4043*q^11*x-614*q^10*x^2+1721*q^11+2396*q^10*x-396*q^9*x^2+1130*q^10+1408*q^9*x-254*q^8*x^2+727*q^9+862*q^8*x-148*q^7*x^2+479*q^8+565*q^7*x-72*q^6*x^2+331*q^7+385*q^6*x-27*q^5*x^2+234*q^6+253*q^5*x-7*q^4*x^2+155*q^5+148*q^4*x-q^3*x^2+90*q^4+72*q^3*x+43*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/(q^4+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^2+1)
+N2(4,8,4,4)*(q^54*x^2+11*q^53*x^2+62*q^52*x^2-q^52*x+241*q^51*x^2-9*q^51*x+729*q^50*x^2-45*q^50*x+1819*q^49*x^2-q^50-164*q^49*x+3867*q^48*x^2-5*q^49-481*q^48*x+7145*q^47*x^2-14*q^48-1192*q^47*x+11616*q^46*x^2-30*q^47-2573*q^46*x+16712*q^45*x^2-53*q^46-4933*q^45*x+21214*q^44*x^2-88*q^45-8510*q^44*x+23299*q^43*x^2-168*q^44-13329*q^43*x+20776*q^42*x^2-388*q^43-19027*q^42*x+11471*q^41*x^2-901*q^42-24727*q^41*x-6316*q^40*x^2-1902*q^41-28992*q^40*x-33358*q^39*x^2-3502*q^40-29935*q^39*x-69169*q^38*x^2-5620*q^39-25472*q^38*x-111900*q^37*x^2-7915*q^38-13669*q^37*x-158528*q^36*x^2-9799*q^37+6782*q^36*x-205305*q^35*x^2-10544*q^36+36169*q^35*x-248356*q^34*x^2-9472*q^35+73414*q^34*x-284271*q^33*x^2-6144*q^34+116086*q^33*x-310574*q^32*x^2-501*q^33+160598*q^32*x-325989*q^31*x^2+7087*q^32+202920*q^31*x-330457*q^30*x^2+15943*q^31+239210*q^30*x-324920*q^29*x^2+25172*q^30+266568*q^29*x-310945*q^28*x^2+33880*q^29+283375*q^28*x-290335*q^27*x^2+41228*q^28+289436*q^27*x-264850*q^26*x^2+46674*q^27+285770*q^26*x-236106*q^25*x^2+49952*q^26+274089*q^25*x-205563*q^24*x^2+51196*q^25+256467*q^24*x-174543*q^23*x^2+50691*q^24+234622*q^23*x-144229*q^22*x^2+48891*q^23+210107*q^22*x-115657*q^21*x^2+46106*q^22+183856*q^21*x-89709*q^20*x^2+42649*q^21+156949*q^20*x-67079*q^19*x^2+38601*q^20+130105*q^19*x-48219*q^18*x^2+34127*q^19+104448*q^18*x-33268*q^17*x^2+29254*q^18+80744*q^17*x-22033*q^16*x^2+24227*q^17+59993*q^16*x-14038*q^15*x^2+19267*q^16+42636*q^15*x-8643*q^14*x^2+14724*q^15+29028*q^14*x-5178*q^13*x^2+10809*q^14+18922*q^13*x-3047*q^12*x^2+7658*q^13+11910*q^12*x-1780*q^11*x^2+5256*q^12+7289*q^11*x-1040*q^10*x^2+3517*q^11+4406*q^10*x-605*q^9*x^2+2308*q^10+2661*q^9*x-341*q^8*x^2+1490*q^9+1620*q^8*x-177*q^7*x^2+952*q^8+989*q^7*x-79*q^6*x^2+598*q^7+594*q^6*x-28*q^5*x^2+367*q^6+340*q^5*x-7*q^4*x^2+210*q^5+177*q^4*x-q^3*x^2+109*q^4+79*q^3*x+48*q^3+28*q^2*x+18*q^2+7*q*x+5*q+x+1)/q^14/(q^2+1)^3/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^16*x+2*q^15*x+2*q^14*x-q^14+2*q^13*x-2*q^13+3*q^12*x-2*q^12+4*q^11*x-2*q^11+3*q^10*x-2*q^10+2*q^9*x-2*q^9+3*q^8*x-2*q^8+4*q^7*x-2*q^7+2*q^6*x-2*q^6-2*q^5+q^4*x-q^4+2*q^3*x+q^2*x-q^2-2*q-1)/(q+1)/(q^3-q-1)
-N1(0,4,2,4)*(q^50*x^3+10*q^49*x^3+50*q^48*x^3-q^48*x^2+170*q^47*x^3-8*q^47*x^2+439*q^46*x^3-35*q^46*x^2+918*q^45*x^3-q^46*x-112*q^45*x^2+1611*q^44*x^3-4*q^45*x-286*q^44*x^2+2418*q^43*x^3-8*q^44*x-613*q^43*x^2+3116*q^42*x^3-11*q^43*x-1138*q^42*x^2+3391*q^41*x^3-15*q^42*x-1862*q^41*x^2+2917*q^40*x^3-24*q^41*x-2715*q^40*x^2+1438*q^39*x^3-71*q^40*x-3538*q^39*x^2-1164*q^38*x^3+3*q^40-190*q^39*x-4099*q^38*x^2-4852*q^37*x^3+4*q^39-416*q^38*x-4130*q^37*x^2-9448*q^36*x^3+10*q^38-735*q^37*x-3352*q^36*x^2-14667*q^35*x^3+12*q^37-1091*q^36*x-1563*q^35*x^2-20165*q^34*x^3+25*q^36-1334*q^35*x+1362*q^34*x^2-25593*q^33*x^3+34*q^35-1369*q^34*x+5348*q^33*x^2-30655*q^32*x^3+59*q^34-1074*q^33*x+10209*q^32*x^2-35148*q^31*x^3+68*q^33-511*q^32*x+15534*q^31*x^2-38961*q^30*x^3+79*q^32+252*q^31*x+20913*q^30*x^2-42016*q^29*x^3+58*q^31+1044*q^30*x+25881*q^29*x^2-44218*q^28*x^3+28*q^30+1831*q^29*x+30183*q^28*x^2-45431*q^27*x^3-25*q^29+2530*q^28*x+33679*q^27*x^2-45490*q^26*x^3-68*q^28+3197*q^27*x+36376*q^26*x^2-44244*q^25*x^3-119*q^27+3830*q^26*x+38364*q^25*x^2-41618*q^24*x^3-163*q^26+4450*q^25*x+39624*q^24*x^2-37669*q^23*x^3-210*q^25+5057*q^24*x+40091*q^23*x^2-32629*q^22*x^3-249*q^24+5629*q^23*x+39473*q^22*x^2-26905*q^21*x^3-268*q^23+6145*q^22*x+37688*q^21*x^2-21013*q^20*x^3-258*q^22+6546*q^21*x+34558*q^20*x^2-15473*q^19*x^3-224*q^21+6814*q^20*x+30261*q^19*x^2-10683*q^18*x^3-183*q^20+6775*q^19*x+24974*q^18*x^2-6853*q^17*x^3-140*q^19+6380*q^18*x+19302*q^17*x^2-4028*q^16*x^3-113*q^18+5598*q^17*x+13781*q^16*x^2-2140*q^15*x^3-82*q^17+4598*q^16*x+9045*q^15*x^2-1033*q^14*x^3-46*q^16+3520*q^15*x+5361*q^14*x^2-490*q^13*x^3-2*q^15+2553*q^14*x+2839*q^13*x^2-276*q^12*x^3+32*q^14+1758*q^13*x+1302*q^12*x^2-191*q^11*x^3+57*q^13+1191*q^12*x+512*q^11*x^2-123*q^10*x^3+65*q^12+835*q^11*x+185*q^10*x^2-55*q^9*x^3+70*q^11+648*q^10*x+95*q^9*x^2-10*q^8*x^3+76*q^10+537*q^9*x+76*q^8*x^2+5*q^7*x^3+81*q^9+438*q^8*x+49*q^7*x^2+4*q^6*x^3+79*q^8+325*q^7*x+13*q^6*x^2+q^5*x^3+71*q^7+213*q^6*x-9*q^5*x^2+57*q^6+129*q^5*x-11*q^4*x^2+41*q^5+74*q^4*x-5*q^3*x^2+28*q^4+40*q^3*x-q^2*x^2+18*q^3+18*q^2*x+10*q^2+6*q*x+4*q+x+1)/q^9/(q^4+2*q^3+2*q^2+2*q+1)/(q^17*x+q^16*x+2*q^15*x-q^15+2*q^14*x-q^14+3*q^13*x-2*q^13+3*q^12*x-2*q^12+3*q^11*x-2*q^11+3*q^10*x-2*q^10+3*q^9*x-2*q^9+3*q^8*x-2*q^8+2*q^7*x-2*q^7+2*q^6*x-2*q^6+q^5*x-q^5+q^4*x-q^4+q^3*x-q^3+q^2*x-q^2-q-1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)/x^2
-N1(0,4,4,-2)*(q^40*x^3+4*q^39*x^3+10*q^38*x^3+18*q^37*x^3-q^37*x^2+24*q^36*x^3-4*q^36*x^2+22*q^35*x^3-10*q^35*x^2+10*q^34*x^3-q^35*x-18*q^34*x^2-14*q^33*x^3-2*q^34*x-24*q^33*x^2-46*q^32*x^3-6*q^33*x-22*q^32*x^2-81*q^31*x^3-6*q^32*x-14*q^31*x^2-113*q^30*x^3-10*q^31*x+6*q^30*x^2-135*q^29*x^3-q^31+34*q^29*x^2-142*q^28*x^3-2*q^30+3*q^29*x+69*q^28*x^2-127*q^27*x^3-q^29+25*q^28*x+102*q^27*x^2-84*q^26*x^3+26*q^27*x+126*q^26*x^2-15*q^25*x^3+6*q^27+44*q^26*x+133*q^25*x^2+62*q^24*x^3+8*q^26+28*q^25*x+114*q^24*x^2+127*q^23*x^3+10*q^25+29*q^24*x+72*q^23*x^2+165*q^22*x^3+5*q^24-q^23*x+8*q^22*x^2+169*q^21*x^3-3*q^22*x-51*q^21*x^2+142*q^20*x^3-6*q^22-38*q^21*x-106*q^20*x^2+92*q^19*x^3-6*q^21-38*q^20*x-137*q^19*x^2+23*q^18*x^3-6*q^20-62*q^19*x-148*q^18*x^2-54*q^17*x^3-7*q^19-42*q^18*x-121*q^17*x^2-125*q^16*x^3-8*q^18-39*q^17*x-77*q^16*x^2-175*q^15*x^3-7*q^17+8*q^16*x-13*q^15*x^2-197*q^14*x^3-5*q^16+20*q^15*x+52*q^14*x^2-191*q^13*x^3+q^15+52*q^14*x+114*q^13*x^2-164*q^12*x^3+6*q^14+40*q^13*x+155*q^12*x^2-127*q^11*x^3+7*q^13+50*q^12*x+178*q^11*x^2-89*q^10*x^3+5*q^12+32*q^11*x+176*q^10*x^2-57*q^9*x^3+2*q^11+39*q^10*x+155*q^9*x^2-32*q^8*x^3+3*q^10+27*q^9*x+121*q^8*x^2-15*q^7*x^3+3*q^9+28*q^8*x+86*q^7*x^2-5*q^6*x^3+6*q^8+16*q^7*x+56*q^6*x^2-q^5*x^3+6*q^7+15*q^6*x+32*q^5*x^2+9*q^6+10*q^5*x+15*q^4*x^2+8*q^5+8*q^4*x+5*q^3*x^2+8*q^4+3*q^3*x+q^2*x^2+5*q^3+q^2*x+4*q^2+2*q+1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)^2/(q^7-q^5-q^4+q^3-q-1)/x^3/q^5
+N1(0,4,4,0)*(q^40*x^3+4*q^39*x^3+10*q^38*x^3+18*q^37*x^3-q^37*x^2+24*q^36*x^3-4*q^36*x^2+22*q^35*x^3-10*q^35*x^2+10*q^34*x^3-q^35*x-18*q^34*x^2-14*q^33*x^3-2*q^34*x-24*q^33*x^2-46*q^32*x^3-6*q^33*x-22*q^32*x^2-81*q^31*x^3-6*q^32*x-14*q^31*x^2-113*q^30*x^3-10*q^31*x+6*q^30*x^2-135*q^29*x^3-q^31+34*q^29*x^2-142*q^28*x^3-2*q^30+3*q^29*x+69*q^28*x^2-127*q^27*x^3-q^29+25*q^28*x+102*q^27*x^2-84*q^26*x^3+26*q^27*x+126*q^26*x^2-15*q^25*x^3+6*q^27+44*q^26*x+133*q^25*x^2+62*q^24*x^3+8*q^26+28*q^25*x+114*q^24*x^2+127*q^23*x^3+10*q^25+29*q^24*x+72*q^23*x^2+165*q^22*x^3+5*q^24-q^23*x+8*q^22*x^2+169*q^21*x^3-3*q^22*x-51*q^21*x^2+142*q^20*x^3-6*q^22-38*q^21*x-106*q^20*x^2+92*q^19*x^3-6*q^21-38*q^20*x-137*q^19*x^2+23*q^18*x^3-6*q^20-62*q^19*x-148*q^18*x^2-54*q^17*x^3-7*q^19-42*q^18*x-121*q^17*x^2-125*q^16*x^3-8*q^18-39*q^17*x-77*q^16*x^2-175*q^15*x^3-7*q^17+8*q^16*x-13*q^15*x^2-197*q^14*x^3-5*q^16+20*q^15*x+52*q^14*x^2-191*q^13*x^3+q^15+52*q^14*x+114*q^13*x^2-164*q^12*x^3+6*q^14+40*q^13*x+155*q^12*x^2-127*q^11*x^3+7*q^13+50*q^12*x+178*q^11*x^2-89*q^10*x^3+5*q^12+32*q^11*x+176*q^10*x^2-57*q^9*x^3+2*q^11+39*q^10*x+155*q^9*x^2-32*q^8*x^3+3*q^10+27*q^9*x+121*q^8*x^2-15*q^7*x^3+3*q^9+28*q^8*x+86*q^7*x^2-5*q^6*x^3+6*q^8+16*q^7*x+56*q^6*x^2-q^5*x^3+6*q^7+15*q^6*x+32*q^5*x^2+9*q^6+10*q^5*x+15*q^4*x^2+8*q^5+8*q^4*x+5*q^3*x^2+8*q^4+3*q^3*x+q^2*x^2+5*q^3+q^2*x+4*q^2+2*q+1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)^2/(q^7-q^5-q^4+q^3-q-1)/x^3/q^5
-N1(0,4,6,2)*(q^41*x^3+3*q^40*x^3+8*q^39*x^3+q^39*x^2+19*q^38*x^3+2*q^38*x^2+45*q^37*x^3+2*q^37*x^2+88*q^36*x^3-2*q^36*x^2+136*q^35*x^3+q^36*x-17*q^35*x^2+165*q^34*x^3-49*q^34*x^2+149*q^33*x^3-q^34*x-102*q^33*x^2+76*q^32*x^3+q^34-6*q^33*x-157*q^32*x^2-57*q^31*x^3+q^33-14*q^32*x-210*q^31*x^2-245*q^30*x^3-31*q^31*x-232*q^30*x^2-474*q^29*x^3-3*q^31-51*q^30*x-216*q^29*x^2-720*q^28*x^3-8*q^30-62*q^29*x-127*q^28*x^2-952*q^27*x^3-6*q^29-57*q^28*x+36*q^27*x^2-1128*q^26*x^3-4*q^28-29*q^27*x+274*q^26*x^2-1207*q^25*x^3+8*q^27+6*q^26*x+543*q^25*x^2-1171*q^24*x^3+13*q^26+54*q^25*x+824*q^24*x^2-1033*q^23*x^3+18*q^25+93*q^24*x+1060*q^23*x^2-828*q^22*x^3+11*q^24+136*q^23*x+1219*q^22*x^2-603*q^21*x^3+6*q^23+172*q^22*x+1262*q^21*x^2-391*q^20*x^3-q^22+198*q^21*x+1186*q^20*x^2-209*q^19*x^3-2*q^21+193*q^20*x+998*q^19*x^2-71*q^18*x^3-7*q^20+167*q^19*x+745*q^18*x^2+9*q^17*x^3-12*q^19+124*q^18*x+480*q^17*x^2+28*q^16*x^3-19*q^18+101*q^17*x+248*q^16*x^2+4*q^15*x^3-17*q^17+83*q^16*x+71*q^15*x^2-33*q^14*x^3-14*q^16+72*q^15*x-34*q^14*x^2-59*q^13*x^3-3*q^15+47*q^14*x-70*q^13*x^2-69*q^12*x^3+5*q^14+26*q^13*x-52*q^12*x^2-67*q^11*x^3+9*q^13+11*q^12*x-8*q^11*x^2-58*q^10*x^3+8*q^12+7*q^11*x+32*q^10*x^2-44*q^9*x^3+5*q^11+8*q^10*x+55*q^9*x^2-28*q^8*x^3+6*q^10+9*q^9*x+60*q^8*x^2-14*q^7*x^3+5*q^9+10*q^8*x+55*q^7*x^2-5*q^6*x^3+7*q^8+9*q^7*x+43*q^6*x^2-q^5*x^3+6*q^7+10*q^6*x+28*q^5*x^2+9*q^6+9*q^5*x+14*q^4*x^2+8*q^5+7*q^4*x+5*q^3*x^2+8*q^4+3*q^3*x+q^2*x^2+5*q^3+q^2*x+4*q^2+2*q+1)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/q^8/x^3
+N1(0,10,6,4)*q^4*(q^12+3*q^11+3*q^10+q^7+2*q^6+2*q^5+3*q^3+3*q^2+3*q+1)/x/(q^3+q^2+q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q+1)/(q^3-q-1)
+N1(0,10,8,2)*(q^29*x^2+4*q^28*x^2+6*q^27*x^2-2*q^26*x^2-29*q^25*x^2+q^25*x-71*q^24*x^2+7*q^24*x-109*q^23*x^2-q^24+25*q^23*x-123*q^22*x^2-q^23+60*q^22*x-104*q^21*x^2-2*q^22+105*q^21*x-52*q^20*x^2+q^21+146*q^20*x+30*q^19*x^2+4*q^20+163*q^19*x+140*q^18*x^2+12*q^19+150*q^18*x+278*q^17*x^2+20*q^18+89*q^17*x+434*q^16*x^2+30*q^17-10*q^16*x+579*q^15*x^2+32*q^16-157*q^15*x+678*q^14*x^2+24*q^15-334*q^14*x+711*q^13*x^2+12*q^14-543*q^13*x+680*q^12*x^2-2*q^13-729*q^12*x+603*q^11*x^2-18*q^12-866*q^11*x+502*q^10*x^2-41*q^11-913*q^10*x+391*q^9*x^2-59*q^10-881*q^9*x+277*q^8*x^2-68*q^9-774*q^8*x+170*q^7*x^2-65*q^8-627*q^7*x+85*q^6*x^2-59*q^7-462*q^6*x+32*q^5*x^2-50*q^6-307*q^5*x+8*q^4*x^2-37*q^5-178*q^4*x+q^3*x^2-20*q^4-86*q^3*x-7*q^3-32*q^2*x-q^2-8*q*x-x)/(q+1)/(q^3-q-1)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^4+1)/x^2
-N1(4,4,4,0)*q^6*(q^24*x^2+4*q^23*x^2+8*q^22*x^2+11*q^21*x^2-q^21*x+11*q^20*x^2-4*q^20*x+8*q^19*x^2-8*q^19*x+2*q^18*x^2-10*q^18*x-8*q^17*x^2-14*q^17*x-21*q^16*x^2-3*q^17-14*q^16*x-35*q^15*x^2-4*q^16-14*q^15*x-49*q^14*x^2-5*q^15-4*q^14*x-62*q^13*x^2-4*q^14+6*q^13*x-70*q^12*x^2-3*q^13+23*q^12*x-71*q^11*x^2+q^12+39*q^11*x-66*q^10*x^2+4*q^11+57*q^10*x-56*q^9*x^2+6*q^10+69*q^9*x-44*q^8*x^2+10*q^9+75*q^8*x-33*q^7*x^2+13*q^8+74*q^7*x-23*q^6*x^2+15*q^7+66*q^6*x-13*q^5*x^2+13*q^6+52*q^5*x-5*q^4*x^2+11*q^5+37*q^4*x-q^3*x^2+8*q^4+24*q^3*x+6*q^3+13*q^2*x+3*q^2+5*q*x+q+x)/x/(q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^4+1)
-N1(4,6,0,-2)*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-102*q^34*x+1178*q^33*x^2-4*q^34-242*q^33*x+1595*q^32*x^2-7*q^33-481*q^32*x+1810*q^31*x^2-7*q^32-830*q^31*x+1621*q^30*x^2-6*q^31-1266*q^30*x+847*q^29*x^2-18*q^30-1713*q^29*x-629*q^28*x^2-69*q^29-2040*q^28*x-2818*q^27*x^2-189*q^28-2076*q^27*x-5590*q^26*x^2-369*q^27-1653*q^26*x-8671*q^25*x^2-579*q^26-624*q^25*x-11684*q^24*x^2-752*q^25+1089*q^24*x-14226*q^23*x^2-807*q^24+3450*q^23*x-15952*q^22*x^2-666*q^23+6289*q^22*x-16644*q^21*x^2-301*q^22+9282*q^21*x-16244*q^20*x^2+269*q^21+12024*q^20*x-14861*q^19*x^2+958*q^20+14074*q^19*x-12752*q^18*x^2+1664*q^19+15144*q^18*x-10265*q^17*x^2+2279*q^18+15068*q^17*x-7754*q^16*x^2+2737*q^17+13938*q^16*x-5495*q^15*x^2+2957*q^16+11967*q^15*x-3646*q^14*x^2+2915*q^15+9548*q^14*x-2258*q^13*x^2+2618*q^14+7042*q^13*x-1310*q^12*x^2+2152*q^13+4808*q^12*x-733*q^11*x^2+1622*q^12+3035*q^11*x-425*q^10*x^2+1137*q^11+1795*q^10*x-274*q^9*x^2+755*q^10+1019*q^9*x-189*q^8*x^2+488*q^9+591*q^8*x-122*q^7*x^2+321*q^8+375*q^7*x-65*q^6*x^2+226*q^7+263*q^6*x-26*q^5*x^2+168*q^6+188*q^5*x-7*q^4*x^2+119*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)*q/(q^2+1)/(q^3+q^2+q+1)^2/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^7-q^5-q^4+q^3-q-1)/(q^4+1)
-N1(4,6,2,-2)*(q^30*x^2+5*q^29*x^2+15*q^28*x^2-q^28*x+32*q^27*x^2-5*q^27*x+52*q^26*x^2-14*q^26*x+70*q^25*x^2-q^26-29*q^25*x+82*q^24*x^2-q^25-50*q^24*x+78*q^23*x^2+3*q^24-77*q^23*x+44*q^22*x^2+4*q^23-106*q^22*x-24*q^21*x^2+6*q^22-129*q^21*x-122*q^20*x^2-2*q^21-130*q^20*x-244*q^19*x^2-9*q^20-92*q^19*x-378*q^18*x^2-19*q^19-12*q^18*x-507*q^17*x^2-16*q^18+105*q^17*x-617*q^16*x^2-12*q^17+261*q^16*x-693*q^15*x^2-9*q^16+438*q^15*x-719*q^14*x^2+619*q^14*x-692*q^13*x^2+14*q^14+773*q^13*x-622*q^12*x^2+38*q^13+884*q^12*x-523*q^11*x^2+53*q^12+923*q^11*x-410*q^10*x^2+70*q^11+889*q^10*x-299*q^9*x^2+74*q^10+793*q^9*x-201*q^8*x^2+77*q^9+657*q^8*x-121*q^7*x^2+66*q^8+503*q^7*x-62*q^6*x^2+54*q^7+353*q^6*x-25*q^5*x^2+38*q^6+225*q^5*x-7*q^4*x^2+28*q^5+128*q^4*x-q^3*x^2+16*q^4+63*q^3*x+7*q^3+25*q^2*x+q^2+7*q*x+x)/(q^7-q^5-q^4+q^3-q-1)/(q^5+q^4+q+1)/(q^4+2*q^3+2*q^2+2*q+1)/x/(q^2+1)/q^3
+N1(4,6,2,0)*(q^30*x^2+5*q^29*x^2+15*q^28*x^2-q^28*x+32*q^27*x^2-5*q^27*x+52*q^26*x^2-14*q^26*x+70*q^25*x^2-q^26-29*q^25*x+82*q^24*x^2-q^25-50*q^24*x+78*q^23*x^2+3*q^24-77*q^23*x+44*q^22*x^2+4*q^23-106*q^22*x-24*q^21*x^2+6*q^22-129*q^21*x-122*q^20*x^2-2*q^21-130*q^20*x-244*q^19*x^2-9*q^20-92*q^19*x-378*q^18*x^2-19*q^19-12*q^18*x-507*q^17*x^2-16*q^18+105*q^17*x-617*q^16*x^2-12*q^17+261*q^16*x-693*q^15*x^2-9*q^16+438*q^15*x-719*q^14*x^2+619*q^14*x-692*q^13*x^2+14*q^14+773*q^13*x-622*q^12*x^2+38*q^13+884*q^12*x-523*q^11*x^2+53*q^12+923*q^11*x-410*q^10*x^2+70*q^11+889*q^10*x-299*q^9*x^2+74*q^10+793*q^9*x-201*q^8*x^2+77*q^9+657*q^8*x-121*q^7*x^2+66*q^8+503*q^7*x-62*q^6*x^2+54*q^7+353*q^6*x-25*q^5*x^2+38*q^6+225*q^5*x-7*q^4*x^2+28*q^5+128*q^4*x-q^3*x^2+16*q^4+63*q^3*x+7*q^3+25*q^2*x+q^2+7*q*x+x)/(q^7-q^5-q^4+q^3-q-1)/(q^5+q^4+q+1)/(q^4+2*q^3+2*q^2+2*q+1)/x/(q^2+1)/q^3
+N1(4,6,2,4)*(q^45*x^3+10*q^44*x^3+50*q^43*x^3-q^43*x^2+168*q^42*x^3-8*q^42*x^2+430*q^41*x^3-34*q^41*x^2+891*q^40*x^3-q^41*x-101*q^40*x^2+1550*q^39*x^3-4*q^40*x-231*q^39*x^2+2307*q^38*x^3-9*q^39*x-438*q^38*x^2+2945*q^37*x^3-18*q^38*x-735*q^37*x^2+3151*q^36*x^3-43*q^37*x-1141*q^36*x^2+2574*q^35*x^3-q^37-114*q^36*x-1677*q^35*x^2+902*q^34*x^3-4*q^36-276*q^35*x-2334*q^34*x^2-2050*q^33*x^3-6*q^35-588*q^34*x-3015*q^33*x^2-6259*q^32*x^3-3*q^34-1045*q^33*x-3520*q^32*x^2-11455*q^31*x^3-2*q^33-1594*q^32*x-3538*q^31*x^2-17133*q^30*x^3-16*q^32-2050*q^31*x-2743*q^30*x^2-22625*q^29*x^3-73*q^31-2202*q^30*x-867*q^29*x^2-27217*q^28*x^3-183*q^30-1801*q^29*x+2254*q^28*x^2-30297*q^27*x^3-320*q^29-726*q^28*x+6538*q^27*x^2-31481*q^26*x^3-410*q^28+1087*q^27*x+11687*q^26*x^2-30682*q^25*x^3-406*q^27+3460*q^26*x+17050*q^25*x^2-28107*q^24*x^3-247*q^26+6121*q^25*x+21955*q^24*x^2-24208*q^23*x^3+60*q^25+8603*q^24*x+25601*q^23*x^2-19595*q^22*x^3+479*q^24+10496*q^23*x+27563*q^22*x^2-14894*q^21*x^3+909*q^23+11301*q^22*x+27519*q^21*x^2-10613*q^20*x^3+1252*q^22+10822*q^21*x+25661*q^20*x^2-7069*q^19*x^3+1405*q^21+9074*q^20*x+22296*q^19*x^2-4384*q^18*x^3+1354*q^20+6458*q^19*x+18114*q^18*x^2-2525*q^17*x^3+1122*q^19+3440*q^18*x+13711*q^17*x^2-1367*q^16*x^3+739*q^18+595*q^17*x+9718*q^16*x^2-734*q^15*x^3+238*q^17-1649*q^16*x+6445*q^15*x^2-427*q^14*x^3-276*q^16-2982*q^15*x+4019*q^14*x^2-275*q^13*x^3-692*q^15-3386*q^14*x+2352*q^13*x^2-179*q^12*x^3-916*q^14-3038*q^13*x+1311*q^12*x^2-106*q^11*x^3-941*q^13-2293*q^12*x+723*q^11*x^2-53*q^10*x^3-811*q^12-1464*q^11*x+426*q^10*x^2-21*q^9*x^3-607*q^11-790*q^10*x+288*q^9*x^2-6*q^8*x^3-393*q^10-357*q^9*x+211*q^8*x^2-q^7*x^3-218*q^9-145*q^8*x+143*q^7*x^2-111*q^8-81*q^7*x+78*q^6*x^2-73*q^7-86*q^6*x+31*q^5*x^2-72*q^6-100*q^5*x+8*q^4*x^2-70*q^5-89*q^4*x+q^3*x^2-54*q^4-57*q^3*x-32*q^3-25*q^2*x-15*q^2-7*q*x-5*q-x-1)/x/q^10/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/(q^6+q^4+q^2+1)/(q^3+q^2+q+1)/(q^9-q^6-q^4-q^2-q-1)
-N1(4,6,4,-2)*(q^40*x^2-q^39*x^3+4*q^39*x^2-5*q^38*x^3+9*q^38*x^2-13*q^37*x^3+14*q^37*x^2-25*q^36*x^3-q^37*x+15*q^36*x^2-37*q^35*x^3-4*q^36*x+12*q^35*x^2-45*q^34*x^3-9*q^35*x+4*q^34*x^2-42*q^33*x^3-13*q^34*x-6*q^33*x^2-20*q^32*x^3-16*q^33*x-14*q^32*x^2+23*q^31*x^3-2*q^33-7*q^32*x-18*q^31*x^2+83*q^30*x^3-2*q^32+4*q^31*x-19*q^30*x^2+152*q^29*x^3-6*q^31+27*q^30*x-24*q^29*x^2+221*q^28*x^3-3*q^30+45*q^29*x-29*q^28*x^2+280*q^27*x^3-6*q^29+71*q^28*x-37*q^27*x^2+317*q^26*x^3+q^28+81*q^27*x-44*q^26*x^2+321*q^25*x^3+q^27+92*q^26*x-70*q^25*x^2+286*q^24*x^3+10*q^26+72*q^25*x-101*q^24*x^2+214*q^23*x^3+12*q^25+39*q^24*x-159*q^23*x^2+116*q^22*x^3+18*q^24-31*q^23*x-201*q^22*x^2+7*q^21*x^3+15*q^23-100*q^22*x-249*q^21*x^2-95*q^20*x^3+9*q^22-177*q^21*x-246*q^20*x^2-179*q^19*x^3-5*q^21-216*q^20*x-227*q^19*x^2-235*q^18*x^3-16*q^20-237*q^19*x-162*q^18*x^2-260*q^17*x^3-24*q^19-209*q^18*x-95*q^17*x^2-257*q^16*x^3-25*q^18-156*q^17*x-9*q^16*x^2-231*q^15*x^3-23*q^17-71*q^16*x+67*q^15*x^2-190*q^14*x^3-16*q^16+27*q^15*x+133*q^14*x^2-142*q^13*x^3-6*q^15+122*q^14*x+171*q^13*x^2-97*q^12*x^3+3*q^14+197*q^13*x+183*q^12*x^2-60*q^11*x^3+17*q^13+231*q^12*x+166*q^11*x^2-33*q^10*x^3+22*q^12+230*q^11*x+133*q^10*x^2-15*q^9*x^3+26*q^11+195*q^10*x+95*q^9*x^2-5*q^8*x^3+15*q^10+148*q^9*x+62*q^8*x^2-q^7*x^3+9*q^9+99*q^8*x+35*q^7*x^2-4*q^8+60*q^7*x+16*q^6*x^2-7*q^7+30*q^6*x+5*q^5*x^2-14*q^6+11*q^5*x+q^4*x^2-12*q^5+2*q^4*x-12*q^4-7*q^3-5*q^2-2*q-1)/q^5/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)^2/(q^7-q^5-q^4+q^3-q-1)/x^2
+N1(4,6,4,0)*(q^40*x^2-q^39*x^3+4*q^39*x^2-5*q^38*x^3+9*q^38*x^2-13*q^37*x^3+14*q^37*x^2-25*q^36*x^3-q^37*x+15*q^36*x^2-37*q^35*x^3-4*q^36*x+12*q^35*x^2-45*q^34*x^3-9*q^35*x+4*q^34*x^2-42*q^33*x^3-13*q^34*x-6*q^33*x^2-20*q^32*x^3-16*q^33*x-14*q^32*x^2+23*q^31*x^3-2*q^33-7*q^32*x-18*q^31*x^2+83*q^30*x^3-2*q^32+4*q^31*x-19*q^30*x^2+152*q^29*x^3-6*q^31+27*q^30*x-24*q^29*x^2+221*q^28*x^3-3*q^30+45*q^29*x-29*q^28*x^2+280*q^27*x^3-6*q^29+71*q^28*x-37*q^27*x^2+317*q^26*x^3+q^28+81*q^27*x-44*q^26*x^2+321*q^25*x^3+q^27+92*q^26*x-70*q^25*x^2+286*q^24*x^3+10*q^26+72*q^25*x-101*q^24*x^2+214*q^23*x^3+12*q^25+39*q^24*x-159*q^23*x^2+116*q^22*x^3+18*q^24-31*q^23*x-201*q^22*x^2+7*q^21*x^3+15*q^23-100*q^22*x-249*q^21*x^2-95*q^20*x^3+9*q^22-177*q^21*x-246*q^20*x^2-179*q^19*x^3-5*q^21-216*q^20*x-227*q^19*x^2-235*q^18*x^3-16*q^20-237*q^19*x-162*q^18*x^2-260*q^17*x^3-24*q^19-209*q^18*x-95*q^17*x^2-257*q^16*x^3-25*q^18-156*q^17*x-9*q^16*x^2-231*q^15*x^3-23*q^17-71*q^16*x+67*q^15*x^2-190*q^14*x^3-16*q^16+27*q^15*x+133*q^14*x^2-142*q^13*x^3-6*q^15+122*q^14*x+171*q^13*x^2-97*q^12*x^3+3*q^14+197*q^13*x+183*q^12*x^2-60*q^11*x^3+17*q^13+231*q^12*x+166*q^11*x^2-33*q^10*x^3+22*q^12+230*q^11*x+133*q^10*x^2-15*q^9*x^3+26*q^11+195*q^10*x+95*q^9*x^2-5*q^8*x^3+15*q^10+148*q^9*x+62*q^8*x^2-q^7*x^3+9*q^9+99*q^8*x+35*q^7*x^2-4*q^8+60*q^7*x+16*q^6*x^2-7*q^7+30*q^6*x+5*q^5*x^2-14*q^6+11*q^5*x+q^4*x^2-12*q^5+2*q^4*x-12*q^4-7*q^3-5*q^2-2*q-1)/q^5/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/(q^2+1)^2/(q^7-q^5-q^4+q^3-q-1)/x^2
+N1(4,8,4,2)*(q^47*x^3+11*q^46*x^3+61*q^45*x^3-2*q^45*x^2+225*q^44*x^3-20*q^44*x^2+624*q^43*x^3-105*q^43*x^2+1390*q^42*x^3-376*q^42*x^2+2584*q^41*x^3+4*q^42*x-1024*q^41*x^2+4099*q^40*x^3+31*q^41*x-2252*q^40*x^2+5599*q^39*x^3+q^41+129*q^40*x-4147*q^39*x^2+6534*q^38*x^3+5*q^40+378*q^39*x-6543*q^38*x^2+6235*q^37*x^3+13*q^39+849*q^38*x-8941*q^37*x^2+4065*q^36*x^3+21*q^38+1552*q^37*x-10569*q^36*x^2-426*q^35*x^3+19*q^37+2387*q^36*x-10550*q^35*x^2-7395*q^34*x^3+18*q^36+3144*q^35*x-8113*q^34*x^2-16663*q^33*x^3+65*q^35+3536*q^34*x-2732*q^33*x^2-27696*q^32*x^3+245*q^34+3248*q^33*x+5837*q^32*x^2-39604*q^31*x^3+621*q^33+2056*q^32*x+17525*q^31*x^2-51220*q^30*x^3+1156*q^32-138*q^31*x+31884*q^30*x^2-61284*q^29*x^3+1685*q^31-3260*q^30*x+47959*q^29*x^2-68693*q^28*x^3+1948*q^30-7132*q^29*x+64324*q^28*x^2-72735*q^27*x^3+1721*q^29-11470*q^28*x+79323*q^27*x^2-73220*q^26*x^3+932*q^28-15879*q^27*x+91457*q^26*x^2-70430*q^25*x^3-285*q^27-19832*q^26*x+99704*q^25*x^2-64938*q^24*x^3-1673*q^26-22776*q^25*x+103588*q^24*x^2-57448*q^23*x^3-2988*q^25-24326*q^24*x+103187*q^23*x^2-48733*q^22*x^3-4101*q^24-24455*q^23*x+98855*q^22*x^2-39609*q^21*x^3-4988*q^23-23498*q^22*x+91219*q^21*x^2-30852*q^20*x^3-5635*q^22-22048*q^21*x+81025*q^20*x^2-23067*q^19*x^3-5994*q^21-20630*q^20*x+69263*q^19*x^2-16578*q^18*x^3-6020*q^20-19519*q^19*x+56913*q^18*x^2-11426*q^17*x^3-5749*q^19-18615*q^18*x+44911*q^17*x^2-7491*q^16*x^3-5319*q^18-17596*q^17*x+33925*q^16*x^2-4628*q^15*x^3-4904*q^17-16154*q^16*x+24404*q^15*x^2-2696*q^14*x^3-4597*q^16-14209*q^15*x+16568*q^14*x^2-1514*q^13*x^3-4360*q^15-11883*q^14*x+10523*q^13*x^2-857*q^12*x^3-4049*q^14-9369*q^13*x+6248*q^12*x^2-508*q^11*x^3-3522*q^13-6860*q^12*x+3542*q^11*x^2-309*q^10*x^3-2760*q^12-4572*q^11*x+2018*q^10*x^2-177*q^9*x^3-1904*q^11-2724*q^10*x+1217*q^9*x^2-86*q^8*x^3-1159*q^10-1454*q^9*x+772*q^8*x^2-32*q^7*x^3-654*q^9-742*q^8*x+477*q^7*x^2-8*q^6*x^3-388*q^8-423*q^7*x+262*q^6*x^2-q^5*x^3-272*q^7-298*q^6*x+118*q^5*x^2-211*q^6-224*q^5*x+40*q^4*x^2-154*q^5-149*q^4*x+9*q^3*x^2-96*q^4-79*q^3*x+q^2*x^2-49*q^3-31*q^2*x-20*q^2-8*q*x-6*q-x-1)/(q^11*x+q^10*x+q^9*x-q^9+q^8*x-q^8+q^7*x-q^7+q^6*x-q^6+q^3*x+q^2*x-q-1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/x/(q^7-q^5-q^4+q^3-q-1)/q^11
-N1(4,10,4,4)*(q^53*x^2+12*q^52*x^2+71*q^51*x^2-q^51*x+279*q^50*x^2-10*q^50*x+827*q^49*x^2-52*q^49*x+1983*q^48*x^2-q^49-189*q^48*x+4016*q^47*x^2-6*q^48-540*q^47*x+7070*q^46*x^2-17*q^47-1290*q^46*x+11024*q^45*x^2-32*q^46-2677*q^45*x+15369*q^44*x^2-48*q^45-4951*q^44*x+19122*q^43*x^2-76*q^44-8289*q^43*x+20801*q^42*x^2-169*q^43-12679*q^42*x+18511*q^41*x^2-439*q^42-17790*q^41*x+10199*q^40*x^2-1023*q^41-22865*q^40*x-5936*q^39*x^2-2028*q^40-26677*q^39*x-30963*q^38*x^2-3483*q^39-27551*q^38*x-64813*q^37*x^2-5271*q^38-23539*q^37*x-106082*q^36*x^2-7139*q^37-12719*q^36*x-152080*q^35*x^2-8681*q^36+6350*q^35*x-199104*q^34*x^2-9374*q^35+34171*q^34*x-242918*q^33*x^2-8653*q^34+69990*q^33*x-279388*q^32*x^2-6066*q^33+111717*q^32*x-305146*q^31*x^2-1309*q^32+156097*q^31*x-318129*q^30*x^2+5586*q^31+199099*q^30*x-317830*q^29*x^2+14215*q^30+236547*q^29*x-305228*q^28*x^2+23746*q^29+264653*q^28*x-282485*q^27*x^2+33100*q^28+280813*q^27*x-252529*q^26*x^2+41150*q^27+283897*q^26*x-218573*q^25*x^2+47085*q^26+274587*q^25*x-183627*q^24*x^2+50449*q^25+254875*q^24*x-150099*q^23*x^2+51178*q^24+227854*q^23*x-119590*q^22*x^2+49446*q^23+196753*q^22*x-92949*q^21*x^2+45722*q^22+164689*q^21*x-70469*q^20*x^2+40614*q^21+134017*q^20*x-52082*q^19*x^2+34874*q^20+106377*q^19*x-37481*q^18*x^2+29141*q^19+82507*q^18*x-26203*q^17*x^2+23849*q^18+62570*q^17*x-17717*q^16*x^2+19179*q^17+46316*q^16*x-11512*q^15*x^2+15141*q^16+33326*q^15*x-7147*q^14*x^2+11698*q^15+23196*q^14*x-4238*q^13*x^2+8773*q^14+15513*q^13*x-2427*q^12*x^2+6339*q^13+9935*q^12*x-1377*q^11*x^2+4378*q^12+6077*q^11*x-798*q^10*x^2+2890*q^11+3587*q^10*x-476*q^9*x^2+1835*q^10+2082*q^9*x-282*q^8*x^2+1143*q^9+1227*q^8*x-155*q^7*x^2+713*q^8+748*q^7*x-73*q^6*x^2+452*q^7+465*q^6*x-27*q^5*x^2+287*q^6+281*q^5*x-7*q^4*x^2+174*q^5+155*q^4*x-q^3*x^2+95*q^4+73*q^3*x+44*q^3+27*q^2*x+17*q^2+7*q*x+5*q+x+1)/(q^16*x+2*q^15*x+2*q^14*x-q^14+2*q^13*x-2*q^13+3*q^12*x-2*q^12+4*q^11*x-2*q^11+3*q^10*x-2*q^10+2*q^9*x-2*q^9+3*q^8*x-2*q^8+4*q^7*x-2*q^7+2*q^6*x-2*q^6-2*q^5+q^4*x-q^4+2*q^3*x+q^2*x-q^2-2*q-1)/(q^7-q^5-q^4+q^3-q-1)/(q+1)/(q^2+1)^2/(q^4+2*q^3+2*q^2+2*q+1)/q^12
+N1(4,10,6,2)*(q^30*x^2+6*q^29*x^2+20*q^28*x^2-q^28*x+50*q^27*x^2-6*q^27*x+98*q^26*x^2-21*q^26*x+152*q^25*x^2-q^26-50*q^25*x+189*q^24*x^2-2*q^25-99*q^24*x+185*q^23*x^2-165*q^23*x+121*q^22*x^2+q^23-234*q^22*x-13*q^21*x^2-2*q^22-285*q^21*x-212*q^20*x^2-12*q^21-290*q^20*x-462*q^19*x^2-23*q^20-222*q^19*x-746*q^18*x^2-23*q^19-56*q^18*x-1035*q^17*x^2-15*q^18+207*q^17*x-1285*q^16*x^2-2*q^17+548*q^16*x-1450*q^15*x^2+9*q^16+937*q^15*x-1500*q^14*x^2+29*q^15+1327*q^14*x-1432*q^13*x^2+58*q^14+1662*q^13*x-1272*q^12*x^2+97*q^13+1887*q^12*x-1059*q^11*x^2+131*q^12+1963*q^11*x-824*q^10*x^2+149*q^11+1876*q^10*x-589*q^9*x^2+150*q^10+1649*q^9*x-376*q^8*x^2+140*q^9+1336*q^8*x-207*q^7*x^2+124*q^8+995*q^7*x-94*q^6*x^2+104*q^7+674*q^6*x-33*q^5*x^2+79*q^6+408*q^5*x-8*q^4*x^2+51*q^5+215*q^4*x-q^3*x^2+25*q^4+95*q^3*x+8*q^3+33*q^2*x+q^2+8*q*x+x)/q^7/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^4+2*q^3+2*q^2+2*q+1)/(q^3-q-1)/(q^4+1)/x
+N1(4,10,8,4)*(q^44*x^3+5*q^43*x^3+11*q^42*x^3+12*q^41*x^3-2*q^41*x^2-5*q^40*x^3-9*q^40*x^2-54*q^39*x^3-18*q^39*x^2-135*q^38*x^3-18*q^38*x^2-233*q^37*x^3+8*q^37*x^2-311*q^36*x^3-3*q^37*x+66*q^36*x^2-320*q^35*x^3-10*q^36*x+166*q^35*x^2-218*q^34*x^3-10*q^35*x+274*q^34*x^2+12*q^33*x^3-q^35+385*q^33*x^2+355*q^32*x^3-2*q^34+29*q^33*x+416*q^32*x^2+767*q^31*x^3-q^33+67*q^32*x+369*q^31*x^2+1183*q^30*x^3+3*q^32+110*q^31*x+169*q^30*x^2+1540*q^29*x^3+13*q^31+129*q^30*x-140*q^29*x^2+1771*q^28*x^3+17*q^30+131*q^29*x-577*q^28*x^2+1811*q^27*x^3+15*q^29+88*q^28*x-1044*q^27*x^2+1624*q^26*x^3-2*q^28+13*q^27*x-1504*q^26*x^2+1226*q^25*x^3-19*q^27-112*q^26*x-1836*q^25*x^2+689*q^24*x^3-35*q^26-244*q^25*x-1969*q^24*x^2+119*q^23*x^3-39*q^25-372*q^24*x-1822*q^23*x^2-382*q^22*x^3-37*q^24-433*q^23*x-1425*q^22*x^2-743*q^21*x^3-33*q^23-434*q^22*x-828*q^21*x^2-930*q^20*x^3-22*q^22-363*q^21*x-176*q^20*x^2-939*q^19*x^3-8*q^21-257*q^20*x+431*q^19*x^2-799*q^18*x^3+22*q^20-115*q^19*x+871*q^18*x^2-560*q^17*x^3+52*q^19+27*q^18*x+1095*q^17*x^2-282*q^16*x^3+78*q^18+161*q^17*x+1077*q^16*x^2-21*q^15*x^3+76*q^17+241*q^16*x+855*q^15*x^2+181*q^14*x^3+64*q^16+263*q^15*x+516*q^14*x^2+301*q^13*x^3+35*q^15+221*q^14*x+143*q^13*x^2+340*q^12*x^3+11*q^14+156*q^13*x-167*q^12*x^2+315*q^11*x^3-22*q^13+85*q^12*x-383*q^11*x^2+254*q^10*x^3-36*q^12+28*q^11*x-481*q^10*x^2+182*q^9*x^3-56*q^11-11*q^10*x-487*q^9*x^2+115*q^8*x^3-58*q^10-30*q^9*x-416*q^8*x^2+61*q^7*x^3-66*q^9-28*q^8*x-312*q^7*x^2+25*q^6*x^3-51*q^8-22*q^7*x-206*q^6*x^2+7*q^5*x^3-40*q^7-10*q^6*x-122*q^5*x^2+q^4*x^3-19*q^6-5*q^5*x-62*q^4*x^2-12*q^5+2*q^4*x-25*q^3*x^2-3*q^4+2*q^3*x-7*q^2*x^2-q^3+2*q^2*x-q*x^2+4*q^2+3*q+2)/(q^6+q^4+q^2+1)/(q^3-q-1)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^2/q^8
+N2(-4,-4,-2,0)/q^6*(q^29*x^2+9*q^28*x^2+38*q^27*x^2-q^27*x+100*q^26*x^2-7*q^26*x+184*q^25*x^2-25*q^25*x+252*q^24*x^2-q^25-62*q^24*x+263*q^23*x^2-3*q^24-118*q^23*x+194*q^22*x^2-3*q^23-185*q^22*x+39*q^21*x^2-2*q^22-248*q^21*x-197*q^20*x^2-4*q^21-288*q^20*x-501*q^19*x^2-16*q^20-276*q^19*x-855*q^18*x^2-48*q^19-188*q^18*x-1225*q^17*x^2-92*q^18-4*q^17*x-1547*q^16*x^2-117*q^17+272*q^16*x-1749*q^15*x^2-98*q^16+622*q^15*x-1793*q^14*x^2-42*q^15+1011*q^14*x-1688*q^13*x^2+32*q^14+1374*q^13*x-1474*q^12*x^2+113*q^13+1647*q^12*x-1201*q^11*x^2+194*q^12+1773*q^11*x-909*q^10*x^2+267*q^11+1746*q^10*x-623*q^9*x^2+321*q^10+1566*q^9*x-369*q^8*x^2+347*q^9+1281*q^8*x-178*q^7*x^2+338*q^8+942*q^7*x-65*q^6*x^2+291*q^7+621*q^6*x-16*q^5*x^2+212*q^6+357*q^5*x-2*q^4*x^2+125*q^5+172*q^4*x+60*q^4+64*q^3*x+27*q^3+16*q^2*x+13*q^2+2*q*x+5*q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^2+1)/(q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/x^3
-N2(-4,-4,-2,2)*(q^42*x^3+10*q^41*x^3+49*q^40*x^3-q^40*x^2+158*q^39*x^3-8*q^39*x^2+381*q^38*x^3-34*q^38*x^2+733*q^37*x^3-q^38*x-102*q^37*x^2+1169*q^36*x^3-4*q^37*x-242*q^36*x^2+1572*q^35*x^3-7*q^36*x-479*q^35*x^2+1767*q^34*x^3-7*q^35*x-820*q^34*x^2+1556*q^33*x^3-6*q^34*x-1238*q^33*x^2+764*q^32*x^3-18*q^33*x-1657*q^32*x^2-719*q^31*x^3-67*q^32*x-1953*q^31*x^2-2897*q^30*x^3-190*q^31*x-1962*q^30*x^2-5630*q^29*x^3-375*q^30*x-1524*q^29*x^2-8637*q^28*x^3-3*q^30-595*q^29*x-496*q^28*x^2-11543*q^27*x^3-4*q^29-770*q^28*x+1192*q^27*x^2-13954*q^26*x^3-7*q^28-832*q^27*x+3487*q^26*x^2-15533*q^25*x^3-8*q^27-692*q^26*x+6221*q^25*x^2-16071*q^24*x^3-18*q^26-341*q^25*x+9057*q^24*x^2-15529*q^23*x^3-26*q^25+237*q^24*x+11623*q^23*x^2-14038*q^22*x^3-41*q^24+932*q^23*x+13467*q^22*x^2-11863*q^21*x^3-42*q^23+1676*q^22*x+14351*q^21*x^2-9347*q^20*x^3-38*q^22+2325*q^21*x+14093*q^20*x^2-6843*q^19*x^3-16*q^21+2852*q^20*x+12839*q^19*x^2-4629*q^18*x^3+7*q^20+3120*q^19*x+10765*q^18*x^2-2859*q^17*x^3+37*q^19+3137*q^18*x+8301*q^17*x^2-1574*q^16*x^3+54*q^18+2866*q^17*x+5791*q^16*x^2-738*q^15*x^3+74*q^17+2427*q^16*x+3622*q^15*x^2-267*q^14*x^3+91*q^16+1901*q^15*x+1943*q^14*x^2-57*q^13*x^3+110*q^15+1422*q^14*x+827*q^13*x^2-q^12*x^3+117*q^14+1018*q^13*x+179*q^12*x^2-2*q^11*x^3+116*q^13+729*q^12*x-117*q^11*x^2-q^10*x^3+103*q^12+542*q^11*x-199*q^10*x^2+10*q^9*x^3+92*q^11+442*q^10*x-169*q^9*x^2+16*q^8*x^3+87*q^10+378*q^9*x-112*q^8*x^2+12*q^7*x^3+85*q^9+321*q^8*x-73*q^7*x^2+5*q^6*x^3+80*q^8+251*q^7*x-52*q^6*x^2+q^5*x^3+71*q^7+175*q^6*x-35*q^5*x^2+57*q^6+113*q^5*x-18*q^4*x^2+41*q^5+69*q^4*x-6*q^3*x^2+28*q^4+39*q^3*x-q^2*x^2+18*q^3+18*q^2*x+10*q^2+6*q*x+4*q+x+1)/q^4/(q^7-q^5-q^4+q^3-q-1)/(q^16*x+2*q^15*x+2*q^14*x-q^14+2*q^13*x-2*q^13+3*q^12*x-2*q^12+4*q^11*x-2*q^11+3*q^10*x-2*q^10+2*q^9*x-2*q^9+3*q^8*x-2*q^8+4*q^7*x-2*q^7+2*q^6*x-2*q^6-2*q^5+q^4*x-q^4+2*q^3*x+q^2*x-q^2-2*q-1)/(q^3+q^2+q+1)/(q^2+1)^2/x^3
+N2(-4,-2,-2,-2)*(q^11+q^10-3*q^9-8*q^8-6*q^7-q^6+3*q^5+4*q^4-q^3-3*q^2-4*q-1)/q/(q^5-q^2-q-1)/(q^4+1)/(q+1)/(q^2+2*q+1)/x^2
-N2(-4,-2,-2,2)/q*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-102*q^34*x+1178*q^33*x^2-4*q^34-242*q^33*x+1595*q^32*x^2-7*q^33-481*q^32*x+1810*q^31*x^2-7*q^32-830*q^31*x+1621*q^30*x^2-6*q^31-1266*q^30*x+847*q^29*x^2-18*q^30-1713*q^29*x-629*q^28*x^2-69*q^29-2040*q^28*x-2818*q^27*x^2-189*q^28-2076*q^27*x-5590*q^26*x^2-369*q^27-1653*q^26*x-8671*q^25*x^2-579*q^26-624*q^25*x-11684*q^24*x^2-752*q^25+1089*q^24*x-14226*q^23*x^2-807*q^24+3450*q^23*x-15952*q^22*x^2-666*q^23+6289*q^22*x-16644*q^21*x^2-301*q^22+9282*q^21*x-16244*q^20*x^2+269*q^21+12024*q^20*x-14861*q^19*x^2+958*q^20+14074*q^19*x-12752*q^18*x^2+1664*q^19+15144*q^18*x-10265*q^17*x^2+2279*q^18+15068*q^17*x-7754*q^16*x^2+2737*q^17+13938*q^16*x-5495*q^15*x^2+2957*q^16+11967*q^15*x-3646*q^14*x^2+2915*q^15+9548*q^14*x-2258*q^13*x^2+2618*q^14+7042*q^13*x-1310*q^12*x^2+2152*q^13+4808*q^12*x-733*q^11*x^2+1622*q^12+3035*q^11*x-425*q^10*x^2+1137*q^11+1795*q^10*x-274*q^9*x^2+755*q^10+1019*q^9*x-189*q^8*x^2+488*q^9+591*q^8*x-122*q^7*x^2+321*q^8+375*q^7*x-65*q^6*x^2+226*q^7+263*q^6*x-26*q^5*x^2+168*q^6+188*q^5*x-7*q^4*x^2+119*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^7-q^5-q^4+q^3-q-1)/(q^16*x+2*q^15*x+2*q^14*x-q^14+2*q^13*x-2*q^13+3*q^12*x-2*q^12+4*q^11*x-2*q^11+3*q^10*x-2*q^10+2*q^9*x-2*q^9+3*q^8*x-2*q^8+4*q^7*x-2*q^7+2*q^6*x-2*q^6-2*q^5+q^4*x-q^4+2*q^3*x+q^2*x-q^2-2*q-1)/(q+1)/(q^2+1)^3/x^2
+N2(-4,-2,0,-2)*(q^27*x^2+3*q^26*x^2+2*q^25*x^2-6*q^24*x^2-20*q^23*x^2+q^23*x-34*q^22*x^2+6*q^22*x-41*q^21*x^2-q^22+17*q^21*x-37*q^20*x^2+32*q^20*x-22*q^19*x^2-q^20+45*q^19*x+3*q^18*x^2+q^19+55*q^18*x+37*q^17*x^2+q^18+51*q^17*x+78*q^16*x^2+6*q^17+37*q^16*x+125*q^15*x^2+10*q^16+2*q^15*x+173*q^14*x^2+13*q^15-39*q^14*x+209*q^13*x^2+10*q^14-99*q^13*x+222*q^12*x^2+4*q^13-159*q^12*x+212*q^11*x^2+3*q^12-228*q^11*x+186*q^10*x^2-271*q^10*x+153*q^9*x^2-6*q^10-293*q^9*x+120*q^8*x^2-16*q^9-279*q^8*x+87*q^7*x^2-18*q^8-247*q^7*x+53*q^6*x^2-17*q^7-195*q^6*x+24*q^5*x^2-15*q^6-142*q^5*x+7*q^4*x^2-14*q^5-94*q^4*x+q^3*x^2-10*q^4-54*q^3*x-5*q^3-24*q^2*x-q^2-7*q*x-x)/q^5/(q^2+1)/(q^2+2*q+1)/(q^4+1)/(q^7-q^5-q^4+q^3-q-1)/x^3
-N2(-4,-2,0,0)*(q^29*x^2+3*q^28*x^2+3*q^27*x^2-2*q^26*x^2-11*q^25*x^2+q^25*x-21*q^24*x^2+6*q^24*x-30*q^23*x^2-q^24+18*q^23*x-35*q^22*x^2+36*q^22*x-31*q^21*x^2-2*q^22+54*q^21*x-14*q^20*x^2+2*q^21+72*q^20*x+13*q^19*x^2+2*q^20+72*q^19*x+44*q^18*x^2+8*q^19+57*q^18*x+77*q^17*x^2+3*q^18+5*q^17*x+113*q^16*x^2+q^17-52*q^16*x+149*q^15*x^2-4*q^16-134*q^15*x+176*q^14*x^2-3*q^15-208*q^14*x+184*q^13*x^2-300*q^13*x+170*q^12*x^2-359*q^12*x+144*q^11*x^2+2*q^12-403*q^11*x+118*q^10*x^2+q^11-392*q^10*x+94*q^9*x^2+9*q^10-354*q^9*x+68*q^8*x^2+14*q^9-281*q^8*x+41*q^7*x^2+23*q^8-211*q^7*x+19*q^6*x^2+24*q^7-145*q^6*x+6*q^5*x^2+23*q^6-91*q^5*x+q^4*x^2+17*q^5-48*q^4*x+15*q^4-20*q^3*x+12*q^3-6*q^2*x+9*q^2-q*x+4*q+1)/q^5/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q^2+1)/(q+1)/(q^7-q^5-q^4+q^3-q-1)/x^3
+N2(-4,0,2,2)/x^2*q^4*(q^11+2*q^10+q^9+3*q^7+4*q^6+2*q^5-2*q^4-8*q^3-7*q^2-5*q-1)/(q^3+q^2+q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q+1)/(q^3-q-1)
+N1(-4,-4,-2,2)*(q^42*x^3+10*q^41*x^3+49*q^40*x^3-q^40*x^2+158*q^39*x^3-8*q^39*x^2+381*q^38*x^3-34*q^38*x^2+733*q^37*x^3-q^38*x-102*q^37*x^2+1169*q^36*x^3-4*q^37*x-242*q^36*x^2+1572*q^35*x^3-7*q^36*x-479*q^35*x^2+1767*q^34*x^3-7*q^35*x-820*q^34*x^2+1556*q^33*x^3-6*q^34*x-1238*q^33*x^2+764*q^32*x^3-18*q^33*x-1657*q^32*x^2-719*q^31*x^3-67*q^32*x-1953*q^31*x^2-2897*q^30*x^3-190*q^31*x-1962*q^30*x^2-5630*q^29*x^3-375*q^30*x-1524*q^29*x^2-8637*q^28*x^3-3*q^30-595*q^29*x-496*q^28*x^2-11543*q^27*x^3-4*q^29-770*q^28*x+1192*q^27*x^2-13954*q^26*x^3-7*q^28-832*q^27*x+3487*q^26*x^2-15533*q^25*x^3-8*q^27-692*q^26*x+6221*q^25*x^2-16071*q^24*x^3-18*q^26-341*q^25*x+9057*q^24*x^2-15529*q^23*x^3-26*q^25+237*q^24*x+11623*q^23*x^2-14038*q^22*x^3-41*q^24+932*q^23*x+13467*q^22*x^2-11863*q^21*x^3-42*q^23+1676*q^22*x+14351*q^21*x^2-9347*q^20*x^3-38*q^22+2325*q^21*x+14093*q^20*x^2-6843*q^19*x^3-16*q^21+2852*q^20*x+12839*q^19*x^2-4629*q^18*x^3+7*q^20+3120*q^19*x+10765*q^18*x^2-2859*q^17*x^3+37*q^19+3137*q^18*x+8301*q^17*x^2-1574*q^16*x^3+54*q^18+2866*q^17*x+5791*q^16*x^2-738*q^15*x^3+74*q^17+2427*q^16*x+3622*q^15*x^2-267*q^14*x^3+91*q^16+1901*q^15*x+1943*q^14*x^2-57*q^13*x^3+110*q^15+1422*q^14*x+827*q^13*x^2-q^12*x^3+117*q^14+1018*q^13*x+179*q^12*x^2-2*q^11*x^3+116*q^13+729*q^12*x-117*q^11*x^2-q^10*x^3+103*q^12+542*q^11*x-199*q^10*x^2+10*q^9*x^3+92*q^11+442*q^10*x-169*q^9*x^2+16*q^8*x^3+87*q^10+378*q^9*x-112*q^8*x^2+12*q^7*x^3+85*q^9+321*q^8*x-73*q^7*x^2+5*q^6*x^3+80*q^8+251*q^7*x-52*q^6*x^2+q^5*x^3+71*q^7+175*q^6*x-35*q^5*x^2+57*q^6+113*q^5*x-18*q^4*x^2+41*q^5+69*q^4*x-6*q^3*x^2+28*q^4+39*q^3*x-q^2*x^2+18*q^3+18*q^2*x+10*q^2+6*q*x+4*q+x+1)/q^4/(q^7-q^5-q^4+q^3-q-1)/(q^16*x+2*q^15*x+2*q^14*x-q^14+2*q^13*x-2*q^13+3*q^12*x-2*q^12+4*q^11*x-2*q^11+3*q^10*x-2*q^10+2*q^9*x-2*q^9+3*q^8*x-2*q^8+4*q^7*x-2*q^7+2*q^6*x-2*q^6-2*q^5+q^4*x-q^4+2*q^3*x+q^2*x-q^2-2*q-1)/(q^3+q^2+q+1)/(q^2+1)^2/x^3
-N1(-4,-4,0,0)*(q^44*x^3+5*q^43*x^3+13*q^42*x^3+24*q^41*x^3-q^41*x^2+31*q^40*x^3-5*q^40*x^2+30*q^39*x^3-14*q^39*x^2+23*q^38*x^3-27*q^38*x^2+17*q^37*x^3-43*q^37*x^2+15*q^36*x^3-2*q^37*x-50*q^36*x^2+10*q^35*x^3-6*q^36*x-58*q^35*x^2-8*q^34*x^3-12*q^35*x-49*q^34*x^2-46*q^33*x^3-16*q^34*x-42*q^33*x^2-103*q^32*x^3-15*q^33*x-15*q^32*x^2-182*q^31*x^3-12*q^32*x+5*q^31*x^2-286*q^30*x^3-10*q^31*x+38*q^30*x^2-413*q^29*x^3+2*q^31-15*q^30*x+69*q^29*x^2-556*q^28*x^3+4*q^30-15*q^29*x+126*q^28*x^2-693*q^27*x^3+5*q^29-12*q^28*x+198*q^27*x^2-790*q^26*x^3+4*q^27*x+291*q^26*x^2-820*q^25*x^3-6*q^27+23*q^26*x+396*q^25*x^2-774*q^24*x^3-13*q^26+47*q^25*x+520*q^24*x^2-660*q^23*x^3-13*q^25+68*q^24*x+635*q^23*x^2-496*q^22*x^3-12*q^24+97*q^23*x+731*q^22*x^2-305*q^21*x^3-7*q^23+128*q^22*x+777*q^21*x^2-106*q^20*x^3-3*q^22+157*q^21*x+755*q^20*x^2+78*q^19*x^3+3*q^21+165*q^20*x+655*q^19*x^2+218*q^18*x^3+9*q^20+150*q^19*x+493*q^18*x^2+295*q^17*x^3+19*q^19+117*q^18*x+300*q^17*x^2+309*q^16*x^3+27*q^18+80*q^17*x+96*q^16*x^2+279*q^15*x^3+26*q^17+40*q^16*x-83*q^15*x^2+227*q^14*x^3+16*q^16-6*q^15*x-217*q^14*x^2+169*q^13*x^3+5*q^15-45*q^14*x-285*q^13*x^2+114*q^12*x^3-4*q^14-72*q^13*x-296*q^12*x^2+68*q^11*x^3-13*q^13-77*q^12*x-261*q^11*x^2+35*q^10*x^3-20*q^12-74*q^11*x-205*q^10*x^2+15*q^9*x^3-23*q^11-59*q^10*x-143*q^9*x^2+5*q^8*x^3-20*q^10-43*q^9*x-89*q^8*x^2+q^7*x^3-18*q^9-23*q^8*x-47*q^7*x^2-13*q^8-11*q^7*x-20*q^6*x^2-8*q^7-2*q^6*x-6*q^5*x^2+q^5*x-q^4*x^2+2*q^5+3*q^4*x+3*q^4+2*q^3*x+2*q^3+q^2*x+3*q^2+2*q+1)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/q^9/x^4
+N1(-4,-2,-2,2)*(2*q^27*x^2+9*q^26*x^2+21*q^25*x^2+34*q^24*x^2-q^24*x+42*q^23*x^2-5*q^23*x+40*q^22*x^2-12*q^22*x+27*q^21*x^2-3*q^22-19*q^21*x+5*q^20*x^2-4*q^21-27*q^20*x-31*q^19*x^2-4*q^20-36*q^19*x-88*q^18*x^2-4*q^19-44*q^18*x-158*q^17*x^2-14*q^18-50*q^17*x-223*q^16*x^2-22*q^17-39*q^16*x-272*q^15*x^2-27*q^16-9*q^15*x-302*q^14*x^2-20*q^15+43*q^14*x-312*q^13*x^2-8*q^14+91*q^13*x-303*q^12*x^2+8*q^13+145*q^12*x-274*q^11*x^2+19*q^12+190*q^11*x-225*q^10*x^2+33*q^11+231*q^10*x-167*q^9*x^2+49*q^10+251*q^9*x-115*q^8*x^2+63*q^9+249*q^8*x-74*q^7*x^2+69*q^8+216*q^7*x-42*q^6*x^2+67*q^7+165*q^6*x-19*q^5*x^2+56*q^6+115*q^5*x-6*q^4*x^2+41*q^5+74*q^4*x-q^3*x^2+28*q^4+42*q^3*x+18*q^3+19*q^2*x+10*q^2+6*q*x+4*q+x+1)/(q+1)^2/x^3/(q^2+1)^3/(q^5+q^4+q+1)/(q^7-q^5-q^4+q^3-q-1)/q^4
+N1(-4,-2,0,0)*(q^43*x^3+6*q^42*x^3+18*q^41*x^3+38*q^40*x^3-q^40*x^2+56*q^39*x^3-6*q^39*x^2+52*q^38*x^3-19*q^38*x^2+11*q^37*x^3-41*q^37*x^2-67*q^36*x^3-67*q^36*x^2-162*q^35*x^3-2*q^36*x-77*q^35*x^2-247*q^34*x^3-8*q^35*x-59*q^34*x^2-298*q^33*x^3-17*q^34*x-5*q^33*x^2-295*q^32*x^3-26*q^33*x+89*q^32*x^2-223*q^31*x^3-23*q^32*x+203*q^31*x^2-82*q^30*x^3-4*q^31*x+328*q^30*x^2+111*q^29*x^3+26*q^30*x+404*q^29*x^2+329*q^28*x^3+2*q^30+56*q^29*x+421*q^28*x^2+521*q^27*x^3+6*q^29+81*q^28*x+335*q^27*x^2+628*q^26*x^3+9*q^28+89*q^27*x+162*q^26*x^2+617*q^25*x^3+7*q^27+76*q^26*x-110*q^25*x^2+488*q^24*x^3-2*q^26+45*q^25*x-415*q^24*x^2+271*q^23*x^3-14*q^25-8*q^24*x-692*q^23*x^2+15*q^22*x^3-24*q^24-75*q^23*x-859*q^22*x^2-234*q^21*x^3-29*q^23-136*q^22*x-878*q^21*x^2-445*q^20*x^3-29*q^22-167*q^21*x-719*q^20*x^2-588*q^19*x^3-24*q^21-162*q^20*x-432*q^19*x^2-636*q^18*x^3-15*q^20-123*q^19*x-62*q^18*x^2-590*q^17*x^3-2*q^19-66*q^18*x+302*q^17*x^2-480*q^16*x^3+18*q^18+q^17*x+613*q^16*x^2-348*q^15*x^3+41*q^17+70*q^16*x+799*q^15*x^2-226*q^14*x^3+56*q^16+127*q^15*x+847*q^14*x^2-128*q^13*x^3+57*q^15+153*q^14*x+768*q^13*x^2-57*q^12*x^3+47*q^14+144*q^13*x+612*q^12*x^2-12*q^11*x^3+31*q^13+110*q^12*x+432*q^11*x^2+9*q^10*x^3+10*q^12+67*q^11*x+268*q^10*x^2+13*q^9*x^3-13*q^11+28*q^10*x+141*q^9*x^2+9*q^8*x^3-32*q^10-3*q^9*x+56*q^8*x^2+4*q^7*x^3-44*q^9-21*q^8*x+10*q^7*x^2+q^6*x^3-50*q^8-27*q^7*x-7*q^6*x^2-51*q^7-23*q^6*x-8*q^5*x^2-45*q^6-16*q^5*x-4*q^4*x^2-34*q^5-9*q^4*x-q^3*x^2-23*q^4-4*q^3*x-15*q^3-q^2*x-9*q^2-4*q-1)/q^7/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^7-q^5-q^4+q^3-q-1)/(q^2+1)^2/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^4
-N1(-4,0,-2,2)/q*(q^39*x^2+10*q^38*x^2+49*q^37*x^2-q^37*x+158*q^36*x^2-8*q^36*x+381*q^35*x^2-34*q^35*x+735*q^34*x^2-q^35-102*q^34*x+1178*q^33*x^2-4*q^34-242*q^33*x+1595*q^32*x^2-7*q^33-481*q^32*x+1810*q^31*x^2-7*q^32-830*q^31*x+1621*q^30*x^2-6*q^31-1266*q^30*x+847*q^29*x^2-18*q^30-1713*q^29*x-629*q^28*x^2-69*q^29-2040*q^28*x-2818*q^27*x^2-189*q^28-2076*q^27*x-5590*q^26*x^2-369*q^27-1653*q^26*x-8671*q^25*x^2-579*q^26-624*q^25*x-11684*q^24*x^2-752*q^25+1089*q^24*x-14226*q^23*x^2-807*q^24+3450*q^23*x-15952*q^22*x^2-666*q^23+6289*q^22*x-16644*q^21*x^2-301*q^22+9282*q^21*x-16244*q^20*x^2+269*q^21+12024*q^20*x-14861*q^19*x^2+958*q^20+14074*q^19*x-12752*q^18*x^2+1664*q^19+15144*q^18*x-10265*q^17*x^2+2279*q^18+15068*q^17*x-7754*q^16*x^2+2737*q^17+13938*q^16*x-5495*q^15*x^2+2957*q^16+11967*q^15*x-3646*q^14*x^2+2915*q^15+9548*q^14*x-2258*q^13*x^2+2618*q^14+7042*q^13*x-1310*q^12*x^2+2152*q^13+4808*q^12*x-733*q^11*x^2+1622*q^12+3035*q^11*x-425*q^10*x^2+1137*q^11+1795*q^10*x-274*q^9*x^2+755*q^10+1019*q^9*x-189*q^8*x^2+488*q^9+591*q^8*x-122*q^7*x^2+321*q^8+375*q^7*x-65*q^6*x^2+226*q^7+263*q^6*x-26*q^5*x^2+168*q^6+188*q^5*x-7*q^4*x^2+119*q^5+122*q^4*x-q^3*x^2+74*q^4+65*q^3*x+38*q^3+26*q^2*x+16*q^2+7*q*x+5*q+x+1)/(q^7-q^5-q^4+q^3-q-1)/(q^16*x+2*q^15*x+2*q^14*x-q^14+2*q^13*x-2*q^13+3*q^12*x-2*q^12+4*q^11*x-2*q^11+3*q^10*x-2*q^10+2*q^9*x-2*q^9+3*q^8*x-2*q^8+4*q^7*x-2*q^7+2*q^6*x-2*q^6-2*q^5+q^4*x-q^4+2*q^3*x+q^2*x-q^2-2*q-1)/(q+1)/(q^2+1)^3/x^2
+N1(-4,2,2,0)*(q^29*x^2+4*q^28*x^2+5*q^27*x^2-5*q^26*x^2-30*q^25*x^2+q^25*x-61*q^24*x^2+7*q^24*x-81*q^23*x^2-q^24+24*q^23*x-77*q^22*x^2-q^23+53*q^22*x-48*q^21*x^2-q^22+84*q^21*x-q^20*x^2+q^21+106*q^20*x+59*q^19*x^2+4*q^20+106*q^19*x+133*q^18*x^2+9*q^19+78*q^18*x+223*q^17*x^2+16*q^18+21*q^17*x+320*q^16*x^2+20*q^17-57*q^16*x+398*q^15*x^2+18*q^16-161*q^15*x+429*q^14*x^2+9*q^15-285*q^14*x+408*q^13*x^2+3*q^14-418*q^13*x+354*q^12*x^2-2*q^13-523*q^12*x+289*q^11*x^2-12*q^12-572*q^11*x+224*q^10*x^2-27*q^11-555*q^10*x+159*q^9*x^2-34*q^10-491*q^9*x+93*q^8*x^2-28*q^9-399*q^8*x+35*q^7*x^2-20*q^8-292*q^7*x-16*q^7-189*q^6*x-9*q^5*x^2-12*q^6-101*q^5*x-5*q^4*x^2-3*q^5-36*q^4*x-q^3*x^2+6*q^4+10*q^3+9*q^2*x+8*q^2+5*q*x+4*q+x+1)/(q+1)^2/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/x^3/q/(q^2+1)
+N1(-4,4,2,2)/x^2*q^4*(q^11+2*q^10+q^9+3*q^7+4*q^6+2*q^5-2*q^4-8*q^3-7*q^2-5*q-1)/(q^3+q^2+q+1)/(q^7+q^6+q^5+q^4+q^3+q^2+q+1)/(q+1)/(q^3-q-1)
+N1(0,-4,0,-2)*(q^41*x^4+7*q^40*x^4+25*q^39*x^4+55*q^38*x^4-q^38*x^3+87*q^37*x^4-6*q^37*x^3+103*q^36*x^4-22*q^36*x^3+91*q^35*x^4-50*q^35*x^3+48*q^34*x^4-88*q^34*x^3-29*q^33*x^4-2*q^34*x^2-137*q^33*x^3-140*q^32*x^4-12*q^33*x^2-190*q^32*x^3-277*q^31*x^4-27*q^32*x^2-227*q^31*x^3-422*q^30*x^4+q^32*x-36*q^31*x^2-207*q^30*x^3-554*q^29*x^4+q^31*x-26*q^30*x^2-107*q^29*x^3-649*q^28*x^4+7*q^29*x^2+71*q^28*x^3-685*q^27*x^4-2*q^29*x+58*q^28*x^2+318*q^27*x^3-654*q^26*x^4-4*q^28*x+123*q^27*x^2+610*q^26*x^3-566*q^25*x^4+7*q^27*x+184*q^26*x^2+913*q^25*x^3-443*q^24*x^4+24*q^26*x+233*q^25*x^2+1168*q^24*x^3-308*q^23*x^4-q^26+44*q^25*x+232*q^24*x^2+1331*q^23*x^3-177*q^22*x^4-q^25+53*q^24*x+173*q^23*x^2+1373*q^22*x^3-63*q^21*x^4+50*q^23*x+40*q^22*x^2+1283*q^21*x^3+24*q^20*x^4+2*q^23+29*q^22*x-150*q^21*x^2+1075*q^20*x^3+74*q^19*x^4+6*q^22-5*q^21*x-368*q^20*x^2+798*q^19*x^3+86*q^18*x^4+5*q^21-44*q^20*x-572*q^19*x^2+505*q^18*x^3+74*q^17*x^4+4*q^20-89*q^19*x-729*q^18*x^2+248*q^17*x^3+56*q^16*x^4-2*q^19-129*q^18*x-799*q^17*x^2+43*q^16*x^3+40*q^15*x^4-5*q^18-162*q^17*x-774*q^16*x^2-87*q^15*x^3+24*q^14*x^4-8*q^17-170*q^16*x-646*q^15*x^2-155*q^14*x^3+10*q^13*x^4-6*q^16-149*q^15*x-458*q^14*x^2-169*q^13*x^3+2*q^12*x^4-6*q^15-111*q^14*x-249*q^13*x^2-150*q^12*x^3-5*q^14-68*q^13*x-67*q^12*x^2-110*q^11*x^3-4*q^13-18*q^12*x+64*q^11*x^2-71*q^10*x^3+q^12+24*q^11*x+142*q^10*x^2-43*q^9*x^3+5*q^11+53*q^10*x+160*q^9*x^2-24*q^8*x^3+11*q^10+51*q^9*x+139*q^8*x^2-10*q^7*x^3+10*q^9+40*q^8*x+99*q^7*x^2-2*q^6*x^3+9*q^8+19*q^7*x+65*q^6*x^2+4*q^7+6*q^6*x+36*q^5*x^2+q^6-4*q^5*x+15*q^4*x^2-2*q^5-8*q^4*x+3*q^3*x^2-3*q^4-10*q^3*x-3*q^3-8*q^2*x-3*q^2-4*q*x-2*q-x-1)/(q^3+q^2+q+1)/(q^6+q^4+q^2+1)/(q^7-q^5-q^4+q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/q^9/x^4
-N1(0,-2,-2,2)*(q^48*x^4+10*q^47*x^4+49*q^46*x^4-q^46*x^3+158*q^45*x^4-8*q^45*x^3+381*q^44*x^4-34*q^44*x^3+733*q^43*x^4-q^44*x^2-102*q^43*x^3+1169*q^42*x^4-4*q^43*x^2-242*q^42*x^3+1570*q^41*x^4-7*q^42*x^2-479*q^41*x^3+1758*q^40*x^4-7*q^41*x^2-820*q^40*x^3+1533*q^39*x^4-6*q^40*x^2-1236*q^39*x^3+721*q^38*x^4-18*q^39*x^2-1647*q^38*x^3-784*q^37*x^4-67*q^38*x^2-1923*q^37*x^3-2980*q^36*x^4-190*q^37*x^2-1897*q^36*x^3-5720*q^35*x^4-373*q^36*x^2-1414*q^35*x^3-8716*q^34*x^4-3*q^36*x-598*q^35*x^2-339*q^34*x^3-11583*q^33*x^4-4*q^35*x-786*q^34*x^2+1386*q^33*x^3-13920*q^32*x^4-10*q^34*x-876*q^33*x^2+3698*q^32*x^3-15392*q^31*x^4-12*q^33*x-766*q^32*x^2+6414*q^31*x^3-15799*q^30*x^4-27*q^32*x-453*q^31*x^2+9173*q^30*x^3-15110*q^29*x^4-33*q^31*x+97*q^30*x^2+11595*q^29*x^3-13465*q^28*x^4-53*q^30*x+763*q^29*x^2+13208*q^28*x^3-11148*q^27*x^4+3*q^30-52*q^29*x+1516*q^28*x^2+13809*q^27*x^3-8524*q^26*x^4+4*q^29-61*q^28*x+2196*q^27*x^2+13214*q^26*x^3-5954*q^25*x^4+7*q^28-33*q^27*x+2827*q^26*x^2+11627*q^25*x^3-3711*q^24*x^4+8*q^27-5*q^26*x+3234*q^25*x^2+9217*q^24*x^3-1948*q^23*x^4+18*q^26+61*q^25*x+3477*q^24*x^2+6487*q^23*x^3-708*q^22*x^4+26*q^25+93*q^24*x+3430*q^23*x^2+3766*q^22*x^3+49*q^21*x^4+41*q^24+137*q^23*x+3256*q^22*x^2+1486*q^21*x^3+417*q^20*x^4+42*q^23+133*q^22*x+2942*q^21*x^2-226*q^20*x^3+515*q^19*x^4+38*q^22+138*q^21*x+2672*q^20*x^2-1270*q^19*x^3+465*q^18*x^4+16*q^21+93*q^20*x+2396*q^19*x^2-1779*q^18*x^3+366*q^17*x^4-7*q^20+63*q^19*x+2216*q^18*x^2-1872*q^17*x^3+272*q^16*x^4-37*q^19-2*q^18*x+2052*q^17*x^2-1723*q^16*x^3+197*q^15*x^4-54*q^18-40*q^17*x+1934*q^16*x^2-1449*q^15*x^3+137*q^14*x^4-74*q^17-85*q^16*x+1785*q^15*x^2-1152*q^14*x^3+87*q^13*x^4-91*q^16-102*q^15*x+1629*q^14*x^2-873*q^13*x^3+47*q^12*x^4-110*q^15-118*q^14*x+1429*q^13*x^2-625*q^12*x^3+20*q^11*x^4-117*q^14-107*q^13*x+1217*q^12*x^2-417*q^11*x^3+6*q^10*x^4-116*q^13-104*q^12*x+998*q^11*x^2-256*q^10*x^3+q^9*x^4-103*q^12-109*q^11*x+780*q^10*x^2-142*q^9*x^3-92*q^11-131*q^10*x+568*q^9*x^2-68*q^8*x^3-87*q^10-151*q^9*x+382*q^8*x^2-26*q^7*x^3-85*q^9-164*q^8*x+239*q^7*x^2-7*q^6*x^3-80*q^8-155*q^7*x+136*q^6*x^2-q^5*x^3-71*q^7-126*q^6*x+67*q^5*x^2-57*q^6-93*q^5*x+26*q^4*x^2-41*q^5-63*q^4*x+7*q^3*x^2-28*q^4-38*q^3*x+q^2*x^2-18*q^3-18*q^2*x-10*q^2-6*q*x-4*q-x-1)/(q^9-q^6-q^4-q^2-q-1)/(q^3+q^2+q+1)/(q^12*x+2*q^11*x+2*q^10*x-q^10+2*q^9*x-2*q^9+2*q^8*x-2*q^8+2*q^7*x-2*q^7+q^6*x-q^6+q^4*x+2*q^3*x+q^2*x-q^2-2*q-1)/q^8/(q^6+q^4+q^2+1)/x^3
+N1(0,-2,2,0)*(q^26*x^2+5*q^25*x^2+13*q^24*x^2+23*q^23*x^2-q^23*x+30*q^22*x^2-5*q^22*x+30*q^21*x^2-13*q^21*x+21*q^20*x^2-22*q^20*x+2*q^19*x^2-32*q^19*x-27*q^18*x^2-3*q^19-38*q^18*x-64*q^17*x^2-7*q^18-42*q^17*x-105*q^16*x^2-12*q^17-32*q^16*x-146*q^15*x^2-13*q^16-12*q^15*x-181*q^14*x^2-12*q^15+25*q^14*x-203*q^13*x^2-6*q^14+68*q^13*x-207*q^12*x^2+2*q^13+119*q^12*x-193*q^11*x^2+11*q^12+165*q^11*x-166*q^10*x^2+20*q^11+201*q^10*x-133*q^9*x^2+29*q^10+218*q^9*x-100*q^8*x^2+38*q^9+215*q^8*x-69*q^7*x^2+41*q^8+192*q^7*x-41*q^6*x^2+39*q^7+155*q^6*x-19*q^5*x^2+32*q^6+113*q^5*x-6*q^4*x^2+25*q^5+74*q^4*x-q^3*x^2+17*q^4+42*q^3*x+10*q^3+19*q^2*x+4*q^2+6*q*x+q+x)/(q^4+1)^2/(q^2+1)^2/(q+1)/(q^3-q-1)/(q^12+q^10-q^9-q^8-q^7-q^6+q^4+q^2+1)/x^3
-N1(0,0,-2,-2)*(q^35*x^2+11*q^34*x^2+54*q^33*x^2-q^33*x+169*q^32*x^2-9*q^32*x+383*q^31*x^2-39*q^31*x+670*q^30*x^2-q^31-114*q^30*x+933*q^29*x^2-5*q^30-255*q^29*x+1031*q^28*x^2-8*q^29-468*q^28*x+839*q^27*x^2-2*q^28-733*q^27*x+295*q^26*x^2+8*q^27-1001*q^26*x-597*q^25*x^2+2*q^26-1183*q^25*x-1789*q^24*x^2-62*q^25-1163*q^24*x-3199*q^23*x^2-186*q^24-837*q^23*x-4696*q^22*x^2-333*q^23-141*q^22*x-6082*q^21*x^2-418*q^22+933*q^21*x-7120*q^20*x^2-389*q^21+2332*q^20*x-7621*q^19*x^2-234*q^20+3918*q^19*x-7528*q^18*x^2+18*q^19+5491*q^18*x-6927*q^17*x^2+315*q^18+6784*q^17*x-5987*q^16*x^2+631*q^17+7579*q^16*x-4879*q^15*x^2+915*q^16+7726*q^15*x-3732*q^14*x^2+1145*q^15+7251*q^14*x-2649*q^13*x^2+1267*q^14+6279*q^13*x-1728*q^12*x^2+1274*q^13+5044*q^12*x-1042*q^11*x^2+1140*q^12+3754*q^11*x-602*q^10*x^2+906*q^11+2591*q^10*x-354*q^9*x^2+627*q^10+1658*q^9*x-217*q^8*x^2+391*q^9+999*q^8*x-129*q^7*x^2+233*q^8+586*q^7*x-66*q^6*x^2+154*q^7+351*q^6*x-26*q^5*x^2+115*q^6+217*q^5*x-7*q^4*x^2+88*q^5+129*q^4*x-q^3*x^2+59*q^4+66*q^3*x+33*q^3+26*q^2*x+15*q^2+7*q*x+5*q+x+1)/(q^6+2*q^5+q^4+q^2+2*q+1)/(q^5+q^4+2*q^3+2*q^2+q+1)/(q^4+1)/(q^3-q-1)/q^11/x^2
-N1(0,4,2,0)/q^3/x^2*(q^26*x^2+7*q^25*x^2+22*q^24*x^2-q^24*x+42*q^23*x^2-5*q^23*x+55*q^22*x^2-15*q^22*x+52*q^21*x^2-q^22-32*q^21*x+33*q^20*x^2-2*q^21-51*q^20*x-4*q^20-65*q^19*x-47*q^18*x^2-6*q^19-71*q^18*x-107*q^17*x^2-7*q^18-63*q^17*x-178*q^16*x^2-7*q^17-33*q^16*x-253*q^15*x^2-9*q^16+20*q^15*x-315*q^14*x^2-6*q^15+97*q^14*x-347*q^13*x^2+2*q^14+182*q^13*x-346*q^12*x^2+15*q^13+277*q^12*x-319*q^11*x^2+23*q^12+354*q^11*x-274*q^10*x^2+34*q^11+407*q^10*x-220*q^9*x^2+43*q^10+418*q^9*x-164*q^8*x^2+51*q^9+397*q^8*x-109*q^7*x^2+49*q^8+342*q^7*x-60*q^6*x^2+44*q^7+267*q^6*x-25*q^5*x^2+37*q^6+187*q^5*x-7*q^4*x^2+31*q^5+116*q^4*x-q^3*x^2+21*q^4+61*q^3*x+10*q^3+25*q^2*x+2*q^2+7*q*x+x)/(q^8+2*q^7+2*q^6+2*q^5+2*q^4+2*q^3+2*q^2+2*q+1)/(q^6+q^4+q^2+1)/(q+1)/(q^3-q-1)
-N1(0,4,2,2)/q^14/x^2*(q^51*x^3+10*q^50*x^3+49*q^49*x^3-q^49*x^2+158*q^48*x^3-8*q^48*x^2+379*q^47*x^3-33*q^47*x^2+719*q^46*x^3-q^47*x-92*q^46*x^2+1113*q^45*x^3-4*q^46*x-190*q^45*x^2+1412*q^44*x^3-8*q^45*x-304*q^44*x^2+1409*q^43*x^3-15*q^44*x-386*q^43*x^2+903*q^42*x^3-39*q^43*x-387*q^42*x^2-221*q^41*x^3-q^43-119*q^42*x-282*q^41*x^2-1943*q^40*x^3-4*q^42-315*q^41*x-86*q^40*x^2-4112*q^39*x^3-8*q^41-679*q^40*x+166*q^39*x^2-6484*q^38*x^3-9*q^40-1196*q^39*x+444*q^38*x^2-8764*q^37*x^3-7*q^39-1770*q^38*x+754*q^37*x^2-10632*q^36*x^3-17*q^38-2209*q^37*x+1124*q^36*x^2-11782*q^35*x^3-66*q^37-2286*q^36*x+1540*q^35*x^2-11980*q^34*x^3-193*q^36-1803*q^35*x+1917*q^34*x^2-11125*q^33*x^3-385*q^35-664*q^34*x+2067*q^33*x^2-9272*q^32*x^3-574*q^34+1107*q^33*x+1820*q^32*x^2-6578*q^31*x^3-652*q^33+3324*q^32*x+1049*q^31*x^2-3203*q^30*x^3-524*q^32+5766*q^31*x-260*q^30*x^2+730*q^29*x^3-183*q^31+8166*q^30*x-2093*q^29*x^2+5082*q^28*x^3+292*q^30+10253*q^29*x-4342*q^28*x^2+9652*q^27*x^3+775*q^29+11751*q^28*x-6928*q^27*x^2+14175*q^26*x^3+1174*q^28+12460*q^27*x-9754*q^26*x^2+18339*q^25*x^3+1463*q^27+12335*q^26*x-12711*q^25*x^2+21816*q^24*x^3+1676*q^26+11481*q^25*x-15675*q^24*x^2+24304*q^23*x^3+1833*q^25+10182*q^24*x-18529*q^23*x^2+25550*q^22*x^3+1900*q^24+8679*q^23*x-21155*q^22*x^2+25392*q^21*x^3+1843*q^23+7165*q^22*x-23337*q^21*x^2+23839*q^20*x^3+1677*q^22+5651*q^21*x-24892*q^20*x^2+21121*q^19*x^3+1477*q^21+4127*q^20*x-25513*q^19*x^2+17648*q^18*x^3+1332*q^20+2514*q^19*x-24990*q^18*x^2+13899*q^17*x^3+1271*q^19+888*q^18*x-23173*q^17*x^2+10306*q^16*x^3+1240*q^18-627*q^17*x-20275*q^16*x^2+7172*q^15*x^3+1157*q^17-1813*q^16*x-16638*q^15*x^2+4658*q^14*x^3+972*q^16-2570*q^15*x-12808*q^14*x^2+2814*q^13*x^3+702*q^15-2828*q^14*x-9206*q^13*x^2+1604*q^12*x^3+415*q^14-2651*q^13*x-6186*q^12*x^2+910*q^11*x^3+190*q^13-2162*q^12*x-3869*q^11*x^2+556*q^10*x^3+69*q^12-1547*q^11*x-2276*q^10*x^2+371*q^9*x^3+35*q^11-979*q^10*x-1295*q^9*x^2+247*q^8*x^3+43*q^10-575*q^9*x-768*q^8*x^2+147*q^7*x^3+51*q^9-354*q^8*x-507*q^7*x^2+72*q^6*x^3+44*q^8-254*q^7*x-360*q^6*x^2+27*q^5*x^3+28*q^7-199*q^6*x-246*q^5*x^2+7*q^4*x^3+14*q^6-144*q^5*x-147*q^4*x^2+q^3*x^3+5*q^5-88*q^4*x-72*q^3*x^2+q^4-43*q^3*x-27*q^2*x^2-17*q^2*x-7*q*x^2-5*q*x-x^2-x)/(q^2+1)^2/(q^18*x+2*q^17*x+3*q^16*x-q^16+4*q^15*x-2*q^15+5*q^14*x-3*q^14+6*q^13*x-4*q^13+6*q^12*x-4*q^12+6*q^11*x-4*q^11+6*q^10*x-4*q^10+6*q^9*x-4*q^9+5*q^8*x-4*q^8+4*q^7*x-4*q^7+3*q^6*x-3*q^6+2*q^5*x-2*q^5+2*q^4*x-2*q^4+2*q^3*x-2*q^3+q^2*x-2*q^2-2*q-1)/(q+1)/(q^7-q^5-q^4+q^3-q-1)


==> anc/checkmod10.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="18" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true">
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" quiet="false" errorcursor="false" longdelim="true" plotoptions="" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="1080" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">m1:=(A,B,C,D)-&gt;R(A,B,C,D)-R(A+2,B,C,D)-y*q^(2+A)*R(A+4,B+6,C+4,D+2);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">m2:=(A,B,C,D)-&gt;R(A,B,C,D)-R(A,B+2,C,D)-x^2*y^1*q^(6+B)*R(A+6,B+12,C+8,D+4);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">m3:=(A,B,C,D)-&gt;R(A,B,C,D)-R(A,B,C+1,D)-x^1*y^1*q^(3+C)*R(A+4,B+8,C+6,D+3);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">m4:=(A,B,C,D)-&gt;R(A,B,C,D)-R(A,B,C,D+1)-x*q^(1+D)*R(A+2,B+4,C+3,D+2);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjbTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJBRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQkYnRi9GMkZZLUYsNiVRIkNGJ0YvRjJGWS1GLDYlUSJERicvRjBGPUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS1GNjYtUSgmIzg1OTQ7RidGOUY7Rj5GQEZCRkRGRkZIRmduL0ZORmhuLUYjNigtRiM2KC1GLDYlUSJSRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZdcEZRRmVvRmhvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZccS1GIzYoRmJwRmVwLUZSNiQtRiM2LC1GIzYmRlYtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZbcUZdcS1JI21uR0YkNiRRIjJGJ0Y5RjlGWUZbb0ZZRl5vRllGYW9GZW9GaG9GOUY5RmVvRmhvRjlGaHAtRiM2KC1GLDYlUSJ5RidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZ25GXXAtSSVtc3VwR0YkNiUtRiw2JVEicUYnRi9GMkZkcS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGYnItRiM2KEZicEZlcC1GUjYkLUYjNiwtRiM2JkZWRmZxLUZqcTYkUSI0RidGOUY5RlktRiM2JkZbb0ZmcS1GanE2JFEiNkYnRjlGOUZZLUYjNiZGXm9GZnFGZnNGOUZZLUYjNiZGYW9GZnFGaXFGOUZlb0Zob0Y5RjlGZW9GaG9GOUY5RjlGZW9GaG9GOUZlb0Zob0Y5">Zio2JkkiQUc2IkkiQkdGJUkiQ0dGJUkiREdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLCgtSSJSR0YlNiY5JDklOSY5JyIiIi1GLjYmLCZGMEY0IiIjRjRGMUYyRjMhIiIqKEkieUdGJUY0KUkicUdGJUY3RjQtRi42JiwmRjBGNCIiJUY0LCZGMUY0IiInRjQsJkYyRjRGQUY0LCZGM0Y0RjhGNEY0RjlGJUYlRiU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjbTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJBRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQkYnRi9GMkZZLUYsNiVRIkNGJ0YvRjJGWS1GLDYlUSJERicvRjBGPUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS1GNjYtUSgmIzg1OTQ7RidGOUY7Rj5GQEZCRkRGRkZIRmduL0ZORmhuLUYjNigtRiM2KC1GLDYlUSJSRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZdcEZRRmVvRmhvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZccS1GIzYoRmJwRmVwLUZSNiQtRiM2LEZWRlktRiM2JkZbby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRltxRl1xLUkjbW5HRiQ2JFEiMkYnRjlGOUZZRl5vRllGYW9GZW9GaG9GOUY5RmVvRmhvRjlGaHAtRiM2Ki1JJW1zdXBHRiQ2JS1GLDYlUSJ4RidGL0YyRmlxLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmduRl1wLUYsNiVRInlGJ0YvRjJGaHItRmByNiUtRiw2JVEicUYnRi9GMi1GIzYmRltvRmZxLUZqcTYkUSI2RidGOUY5RmVyRmhyLUYjNihGYnBGZXAtRlI2JC1GIzYsLUYjNiZGVkZmcUZlc0Y5RlktRiM2JkZbb0ZmcS1GanE2JFEjMTJGJ0Y5RjlGWS1GIzYmRl5vRmZxLUZqcTYkUSI4RidGOUY5RlktRiM2JkZhb0ZmcS1GanE2JFEiNEYnRjlGOUZlb0Zob0Y5RjlGZW9GaG9GOUY5RjlGZW9GaG9GOUZlb0Zob0Y5">Zio2JkkiQUc2IkkiQkdGJUkiQ0dGJUkiREdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLCgtSSJSR0YlNiY5JDklOSY5JyIiIi1GLjYmRjAsJkYxRjQiIiNGNEYyRjMhIiIqKkkieEdGJUY4SSJ5R0YlRjQpSSJxR0YlLCZGMUY0IiInRjRGNC1GLjYmLCZGMEY0RkBGNCwmRjFGNCIjN0Y0LCZGMkY0IiIpRjQsJkYzRjQiIiVGNEY0RjlGJUYlRiU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjbTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJBRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQkYnRi9GMkZZLUYsNiVRIkNGJ0YvRjJGWS1GLDYlUSJERicvRjBGPUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS1GNjYtUSgmIzg1OTQ7RidGOUY7Rj5GQEZCRkRGRkZIRmduL0ZORmhuLUYjNigtRiM2KC1GLDYlUSJSRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZdcEZRRmVvRmhvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZccS1GIzYoRmJwRmVwLUZSNiQtRiM2LEZWRllGW29GWS1GIzYmRl5vLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGW3FGXXEtSSNtbkdGJDYkUSIxRidGOUY5RllGYW9GZW9GaG9GOUY5RmVvRmhvRjlGaHAtRiM2Ki1GLDYlUSJ4RidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZ25GXXAtRiw2JVEieUYnRi9GMkZici1JJW1zdXBHRiQ2JS1GLDYlUSJxRidGL0YyLUYjNiYtRmpxNiRRIjNGJ0Y5RmZxRl5vRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmJyLUYjNihGYnBGZXAtRlI2JC1GIzYsLUYjNiZGVkZmcS1GanE2JFEiNEYnRjlGOUZZLUYjNiZGW29GZnEtRmpxNiRRIjhGJ0Y5RjlGWS1GIzYmRl5vRmZxLUZqcTYkUSI2RidGOUY5RlktRiM2JkZhb0ZmcUZgc0Y5RmVvRmhvRjlGOUZlb0Zob0Y5RjlGOUZlb0Zob0Y5RmVvRmhvRjk=">Zio2JkkiQUc2IkkiQkdGJUkiQ0dGJUkiREdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLCgtSSJSR0YlNiY5JDklOSY5JyIiIi1GLjYmRjBGMSwmRjJGNEY0RjRGMyEiIioqSSJ4R0YlRjRJInlHRiVGNClJInFHRiUsJiIiJEY0RjJGNEY0LUYuNiYsJkYwRjQiIiVGNCwmRjFGNCIiKUY0LCZGMkY0IiInRjQsJkYzRjRGP0Y0RjRGOEYlRiVGJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjbTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSJBRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQkYnRi9GMkZZLUYsNiVRIkNGJ0YvRjJGWS1GLDYlUSJERicvRjBGPUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS1GNjYtUSgmIzg1OTQ7RidGOUY7Rj5GQEZCRkRGRkZIRmduL0ZORmhuLUYjNigtRiM2KC1GLDYlUSJSRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZdcEZRRmVvRmhvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZccS1GIzYoRmJwRmVwLUZSNiQtRiM2LEZWRllGW29GWUZeb0ZZLUYjNiZGYW8tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZbcUZdcS1JI21uR0YkNiRRIjFGJ0Y5RjlGZW9GaG9GOUY5RmVvRmhvRjlGaHAtRiM2KC1GLDYlUSJ4RidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZ25GXXAtSSVtc3VwR0YkNiUtRiw2JVEicUYnRi9GMkZkcS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGYnItRiM2KEZicEZlcC1GUjYkLUYjNiwtRiM2JkZWRmZxLUZqcTYkUSIyRidGOUY5RlktRiM2JkZbb0ZmcS1GanE2JFEiNEYnRjlGOUZZLUYjNiYtRmpxNiRRIjNGJ0Y5RmZxRl5vRjlGWS1GIzYmRmFvRmZxRmZzRjlGZW9GaG9GOUY5RmVvRmhvRjlGOUY5RmVvRmhvRjlGZW9GaG9GOQ==">Zio2JkkiQUc2IkkiQkdGJUkiQ0dGJUkiREdGJUYlNiRJKW9wZXJhdG9yR0YlSSZhcnJvd0dGJUYlLCgtSSJSR0YlNiY5JDklOSY5JyIiIi1GLjYmRjBGMUYyLCZGM0Y0RjRGNCEiIiooSSJ4R0YlRjQpSSJxR0YlRjdGNC1GLjYmLCZGMEY0IiIjRjQsJkYxRjQiIiVGNCwmIiIkRjRGMkY0LCZGM0Y0RkBGNEY0RjhGJUYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">expand(-m1(-2,0,0,0)+m1(-2,0,0,1)-x*q*m1(0,4,2,2)+x*q*m1(0,4,3,2)+m2(0,0,0,1)+m3(0,2,0,1)-x*q*m3(2,4,2,2)+m4(-2,0,0,0)-y*m4(2,6,4,2));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSJSRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2LC1JI21uR0YkNiRRIjBGJ0Y7LUY4Ni1RIixGJ0Y7Rj0vRkFGM0ZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJ0ZWRlpGVkZaRlYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GO0Y7RmpuRl1vRjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZjby1GIzYoLUYuNiVRInhGJ0YxRjQtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRi42JVEicUYnRjFGNEZqby1GIzYoRi1GNy1GUjYkLUYjNixGVkZaLUZXNiRRIjRGJ0Y7RlotRlc2JFEiMkYnRjtGWkZpcEZqbkZdb0Y7RjtGam5GXW9GO0Y7Rl9vLUYjNihGLUY3LUZSNiQtRiM2LEZWRlpGaXBGWi1GVzYkUSIxRidGO0ZaRmJxRmpuRl1vRjtGO0ZqbkZdb0Y7Rjs=">LCgtSSJSRzYiNiYiIiFGJ0YnRiciIiIqKEkieEdGJUYoSSJxR0YlRigtRiQ2JkYnIiIlIiIjRi9GKCEiIi1GJDYmRidGL0YoRihGMA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/checknandi.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="18" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true">
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" quiet="false" errorcursor="false" longdelim="true" plotoptions="" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="1080" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">N1:=(A,B,C,D)-&gt;S(A,B,C,D)-x^2*q^(4+A)*(1+q^2)*S(A+8,B+12,C+8,D+4)-S(A+4,B,C,D)+x^4*q^(18+2*A)*S(A+16,B+24,C+16,D+8):

N2:=(A,B,C,D)-&gt;S(A,B,C,D)-S(A,B+2,C,D)-x^3*q^(12+B)*S(A+12,B+24,C+16,D+8):

N3:=(A,B,C,D)-&gt;S(A,B,C,D)-x^2*q^(6+C)*S(A+8,B+16,C+12,D+6)-S(A,B,C+2,D)-x^2*q^(7+C)*S(A+8,B+16,C+12,D+6)+x^4*q^(25+2*C)*S(A+16,B+32,C+24,D+12):

N4:=(A,B,C,D)-&gt;S(A,B,C,D)-x*q^(2+D)*S(A+4,B+8,C+6,D+4)-S(A,B,C,D+2)-x*q^(3+D)*S(A+4,B+8,C+6,D+4)+x^2*q^(9+2*D)*S(A+8,B+16,C+12,D+8):</Text-field>
</Input>
</Group>
<Group labelreference="L2" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">F1rel:=parse(FileTools[Text][ReadFile](&quot;F1.txt&quot;)):
collect(F1rel,S,simplify);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LC4tSSJTRzYiNiYiIiNGJyIiIiIiIUYoKiYsKiomSSJxR0YlIiImSSJ4R0YlRighIiIqJkYtIiIlRi9GKEYwKiZGLUYnRi9GKEYwRjBGKEYoLUYkNiYiIiciIilGLkYnRihGKCoqRi0iIiRGL0YoLCwqJkYtRjdGL0YoRigqJkYtRjZGL0YoRigqJEYtRidGKEYtRihGMEYoRigtRiQ2JiIjNSIjOSIiKkYyRihGKCoqRi1GN0YvRicsLEY7RihGPEYoKiRGLUY5RjBGLUYoRjBGKEYoLUYkNiZGQSIjPyIjOEY2RihGKCoqRi0iIztGL0Y5LC4qJkYtIiM2Ri9GKEYoKiZGLUZCRi9GKEYoRjtGKEZFRjBGLUYwRjBGKEYoLUYkNiYiIz0iI0UiIzxGN0YoRjAqKkYvRjlGLSIjPiwqKiZGLUZSRi9GJ0YoKiZGLUZARi9GKEYwRjtGMEYoRihGKC1GJDYmIiNBIiNLIiNARkBGKEYo</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">F5rel:=parse(FileTools[Text][ReadFile](&quot;F5.txt&quot;)):
collect(F5rel,S,simplify);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LC4tSSJTRzYiNiYiIiEhIiNGKCEiIiIiIiomLCoqJilJInFHRiUiIiVGKkkieEdGJUYqRikqJilGLyIiJEYqRjFGKkYpKiYpRi8iIiNGKkYxRipGKUYqRilGKi1GJDYmRjBGMEY3RipGKkYqKiosMComKUYvIiIpRipGMUYqRioqJilGLyIiKEYqRjFGKkYqKiYpRi8iIidGKkYxRipGKkYyRikqJEYzRipGKiokRjZGKkYqRipGKUYqRi9GKkYxRiotRiQ2JkY+IiM1RkRGNEYqRioqKkYuRiopRjFGN0YqLDAqJilGLyIjNkYqRjFGKkYqRjxGKUY/RilGQkYpKiQpRi8iIiZGKkYqRkVGKUYqRipGKi1GJDYmIiM3IiM7RklGUkYqRikqKiwuKiYpRi9GSUYqRjFGKkYqKiYpRi8iIipGKkYxRipGKkY8RipGRkYpRi9GKUYqRilGKkZORiopRjFGNEYqLUYkNiZGViIjQSIjOUZBRipGKSoqLCoqJilGLyIjPUYqRktGKkYqRllGKUY8RilGKkYqRipGaG5GKilGLyIjOEYqLUYkNiYiIz8iI0dGYW9GZ25GKkYq</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L4" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">F7rel:=parse(FileTools[Text][ReadFile](&quot;F7.txt&quot;)):
collect(F7rel,S,simplify);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LC4tSSJTRzYiNiYiIiFGJ0YnRiciIiIqJiwqKiYpSSJxR0YlIiIlRihJInhHRiVGKCEiIiomKUYtIiIkRihGL0YoRjAqJilGLSIiI0YoRi9GKEYwRihGMEYoLUYkNiZGLiIiJ0YuRjZGKEYoKiosLComKUYtIiImRihGL0YoRihGK0YoRjFGKEYvRjBGKEYoRihGLEYoRi9GKC1GJDYmIiIpIiM3RkFGLkYoRigqKilGLUY5RigpRi9GNkYoLCwqJilGLSIiKkYoRi9GKEYoKiZGREYoRi9GKEYwRjxGMEYrRjBGKEYoRigtRiQ2JkZCIiM9RkJGOUYoRjAqKilGL0YzRigpRi0iIzhGKCwuKiYpRi1GQUYoRi9GKEYoKiYpRi0iIihGKEYvRihGKEZKRigqJEY1RihGMEYtRjBGKEYwRigtRiQ2JiIjOyIjQ0ZlbkZBRihGMCoqRk9GKClGLSIjPEYoLCoqJilGLSIjOUYoRkVGKEYoRlNGMEZKRjBGKEYoRigtRiQ2JiIjPyIjSUZgbyIjNUYoRig=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/murraymiller.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="18" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true">
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" quiet="false" errorcursor="false" longdelim="true" plotoptions="" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="1080" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L12" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(LinearAlgebra):
read(`murraymiller.txt`):</Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">tt;
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjstSSRtdHJHRiQ2LC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYoLUYvNiYtSSNtaUdGJDYlUSJ4RicvJSdpdGFsaWNHUSV0cnVlRicvRj9RJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmluLyUpc3RyZXRjaHlHRmluLyUqc3ltbWV0cmljR0Zpbi8lKGxhcmdlb3BHRmluLyUubW92YWJsZWxpbWl0c0dGaW4vJSdhY2NlbnRHRmluLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG8tSSVtc3VwR0YkNiUtRlE2JVEicUYnRlRGVy1GOzYkUSIyRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGPkZBRkRGRkZIRkotRjg2KC1GLzYmLUZccDYlRlBGYXBGZHBGWS1GXHA2JUZecC1GOzYkUSI0RidGPkZkcEY+RkFGREZGRkhGSi1GODYoLUYvNiZGUEZZRl5wRj5GQUZERkZGSEZKLUY4NigtRi82JkZbcUZZRltwRj5GQUZERkZGSEZKLUY4NigtRjs2JEZmcEY+RkFGREZGRkhGSkZqcUZBRkRGRi1GNTYsRmpxRkxGanFGanFGanFGN0ZqcUZBRkRGRi1GNTYsRmpxRmpxRmpxRmpxRmpxRmpxRjdGQUZERkYtRjU2LEZqcUZMRmpxRmJxRmpxRjdGanFGQUZERkYtRjU2LEZqcUZqcUZqcUZqcUZMRmpxRjdGQUZERkYtRjU2LEY3RkxGZ3BGYnFGanFGanFGanFGQUZERkYtRjU2LEY3RkxGZ3BGanFGanFGanFGanFGQUZERkYvJSZhbGlnbkdRJWF4aXNGJy9GQlEpYmFzZWxpbmVGJy9GRVEnY2VudGVyRicvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZWLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZ3MvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYnQvJSZmcmFtZUdGYnQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Zpbi8lLWVxdWFsY29sdW1uc0dGaW4vJS1kaXNwbGF5c3R5bGVHRmluLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl90LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZpbkY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZqdS8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc0NTk2NzE0MTI2Ric=">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNUVUcidmdVN1WSU9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L13" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">ttF7:=ColumnOperation(RowOperation(tt,[1,7]),[1,7]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNTFZcidmdVN1WSU9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">mmttF7:=murraymiller(ttF7,2);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQiIiYtSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy9JJCVpZEdGKSI1RSZHT2x1U3VZJT0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L15" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">ttF1:=ColumnOperation(RowOperation(tt,[1,2]),[1,2]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNVkpSE9sdVN1WSU9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L20" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">mmttF1:=murraymiller(ttF1,2);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQiIictSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy9JJCVpZEdGKSI1QXUrXVkyV25XPQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L21" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">mmrec(mmttF1[2][1..6,1..6],2,g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LC4qKkkieEc2IiIiJCwqKiZJInFHRiUiIiNGJCIiIkYrKiRGKUYqISIiKiRGJEYqRi1GJEYrRitGKSEjOC1JImdHRiU2I0YkRitGKyoqRiRGJiwuKiRGKSIiJkYrKiZGKUYmRiRGK0YtKiRGKUYmRitGLEYrKiZGKUYrRiRGK0YtRiRGLUYrRikhIzstRjE2IyomRiRGK0YpISIjRitGLSoqRiRGKiwsKiRGKSIiKEYrRjVGLSokRikiIiVGK0YoRi1GJEYtRitGKUY6LUYxNiMqJkYkRitGKSEiJUYrRisqKkYkRissLCokRikiIidGK0Y1RitGQ0YtRihGK0YkRitGK0YpISM2LUYxNiMqJkYkRitGKSEiJ0YrRi0qKCwqKiRGKSIiKUYrRjdGK0YoRitGJEYrRitGKSEiKS1GMTYjKiZGJEYrRilGVkYrRistRjE2IyomRiRGK0YpISM1Ri0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L22" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">ttF5:=ColumnOperation(RowOperation(tt,[1,6]),[1,6]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNXEjKSoqXFkyV25XPQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L23" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">mmttF5:=murraymiller(ttF5,2);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQiIictSSdNYXRyaXhHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2Iy9JJCVpZEdGKSI1bUJbWlkyV25XPQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L24" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">mmrec(mmttF5[2][1..6,1..6],2,g);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LC4qKkkieEc2IiIiJCwqKiZJInFHRiUiIiNGJCIiIkYrKiRGKUYqISIiKiRGJEYqRi1GJEYrRitGKSEjPi1JImdHRiU2I0YkRitGKyoqRiRGJiwuKiRGKSIiJUYrKiRGKUYmRitGKEYtRixGKyomRilGK0YkRitGLUYkRi1GK0YpISNALUYxNiMqJkYkRitGKSEiI0YrRi0qKiwwKiRGKSIiKkYrKiRGKSIiKEYtKiZGKSIiJkYkRitGK0Y1RitGKEYtRjhGLUYkRi1GK0YkRipGKSEjPy1GMTYjKiZGJEYrRikhIiVGK0YrKipGJEYrLDAqJEYpIiM1RitGQEYrRkJGLUZERisqJkYpRjZGJEYrRisqJkYpRiZGJEYrRitGJEYtRitGKSEjOy1GMTYjKiZGJEYrRikhIidGK0YtKigsKiokRikiIilGK0YoRitGOEYrRiRGK0YrRikhIiktRjE2IyomRiRGK0YpRlpGK0YrLUYxNiMqJkYkRitGKSEjNUYt</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L25" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group><RTable handle="8446744074596714126">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NTk2NzE0MTI2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjUiIoIigiIiIiIiFGJ0YnRidGJkYmKiYlInhHRiYlInFHIiIjRihGJ0YoRidGKEYoKiZGKUYrRioiIiVGJ0YnRidGJ0YsRiwqJkYpRiZGKkYmRidGJ0YuRidGLkYnKiZGKUYrRipGK0YnRidGJ0YoRidGJ0YnRiZGJ0YmRidGJ0YnRidGJ0YmRidGJkYnRidGJQ==</RTable><RTable handle="8446744074596714606">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NTk2NzE0NjA2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjUiIoIigiIiFGJiIiIkYmRidGJkYmKiYlInhHRiclInFHIiIjRihGJkYoRiZGKEYoKiZGKUYrRioiIiVGJkYmRiZGJkYsRixGJkYmRiYqJkYpRidGKkYnRiZGLkYuRiZGJkYmRiZGKEYmKiZGKUYrRipGK0YmRidGJkYnRiZGJkYmRidGJkYmRiZGJkYnRidGJQ==</RTable><RTable handle="8446744074653628526">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjUzNjI4NTI2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjUiIoIigiIiEqJCUieEciIiMsJCooRihGKSwmRigiIiIhIiJGLUYtJSJxRyEiI0YuLCQqJkYoRilGLyEiJEYuLCQqJkYoIiIkRi8hIihGLkYmRiZGLSwmRihGLUYtRi0qJkYoRi1GL0YuLCQqKEYoRi16JzYkRi9GKFtbW1tbX1tbW1tzRi1cW1tbW1tbW1tbb0YuRi1GLyEiJUYuRiZGLUYtRiZGLSokRi9GLiwkKiZGPEYtRi9GPkYuRiZGJkYmRiZGJkYtLCQqJkYvRjNGPEYtRi5GJiomRi9GLUYsRi5GREYmRiZGJkYtKiZGKEYtRi9GPiwkKihGKEYuRi9GNkYsRi5GLiwkKiZGL0Y2RixGLkYuRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYl</RTable><RTable handle="8446744074653629846">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjUzNjI5ODQ2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjUiIoIigqJiUieEciIiIlInFHIiIjRiYiIiFGJkYrRiZGJkYrRihGK0YrRitGKEYoRisqJkYnRipGKSIiJUYrRitGK0YsRixGKyomRidGKEYpRihGK0YuRitGLkYrRisqJkYnRipGKUYqRitGK0YmRitGK0YoRitGK0YoRitGK0YrRitGK0YoRitGKEYrRitGJQ==</RTable><RTable handle="8446744074650007422">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjUwMDA3NDIyWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjUiIoIigqJiUieEciIiIlInFHIiIjRiZ6JzYkRilGJ1xbW1tbX1tbW1t3RihdW1tbW11bW1tbd0YoLCQqJkYpISIjRiciIiRGKiomRidGMEYpISIlLCQqKEYnRjB6J0YsW1tbW1tfW1tbW3NGKFxbW1tbW1tbW1tvISIiRihGKSEiKkY2RiZGKCIiISomRidGKEYpRjYqJkYnRipGKUYyRjhGOEY4RjhGKEYoRjoqJkYnRipGKSEiJywkKihGJ0YqRjVGKEYpISM2RjZGKEY4RjhGKEY4LCQqJkYnRihGKSEiJkY2KihGJ0YoRjVGKEYpISM1RjhGOEY4RjhGKComLCZGKUYoRidGKEYoRilGMiwkKiZGNUYoRikhIilGNiomRidGNkYpRipGOEY4RjhGOEYoLCQqJkYpRkJGNUYoRjYsJCooRidGNkYpIiImLCZGJ0YoRjZGKEY2RjZGOEY4RjhGOEY4RjhGOEYl</RTable><RTable handle="8446744074649998270">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjQ5OTk4MjcwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjUiIoIigiIiEiIiJGJkYnRiZGJkYmKiYlInhHRiclInFHIiIjRihGJkYoRiZGKEYoKiZGKUYrRioiIiVGJkYmRiZGJkYsRiwqJkYpRidGKkYnRiZGJkYuRiZGLkYmRiZGJkYmRiZGKComRilGK0YqRitGJkYnRiZGJkYmRiZGJ0YnRiZGJkYnRiZGJ0YmRiZGJQ==</RTable><RTable handle="8446744074647482366">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc0NjQ3NDgyMzY2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjUiIoIigiIiEqKCUieEciIiIlInFHISIiLCZGKkYpRilGKUYpLCQqJkYoIiIjRiohIiRGKywkKipGKCIiJEYqISIqeik2I0YqI0YpIkYpIUYpRilGLEYrRitGJkYmRiZGKSomRipGK3opNiRGKkYoXFtbW1tdW1tbW3NGKVtbW1tbXVtbW1tvRilcW1tbW1tbW1tbb0YpRiksJCooRihGKXorRjlbW1tbW19bW1tbc0YpXFtbW1tdW1tbW3NGKVtbW1tbXVtbW1tvRilcW1tbW1tbW1tbb0YrRilGKiEiJUYrKipGKEYvei1GOVtbW1tbY1tbW1tbbEYpW1tbW1thW1tbW3dGKVxbW1tbX1tbW1t3ISIjXFtbW1tdW1tbW3NGQFxbW1tbW1tbW1tvRkBGKUYqRjRGLEYrLCQqKkYoRi96LUY5W1tbW1tjW1tbW1tsRilbW1tbW2FbW1tbd0YpXFtbW1tfW1tbW3dGK1xbW1tbXVtbW1tzRitcW1tbW1tbW1tbb0YrRilGKiEjNkY1RitGKyooRihGM3onRjlbW1tbW19bW1tbc0YpXFtbW1tbW1tbW29GK0YpRiohIzxGKUYmRiksJCooRihGKUYqRkBGLEYrRissJCoqRihGL0YqISIpRjVGKUYsRkBGK0YmRiZGJkYmRiZGKSoqRiohIiZ6L0Y5W1tbW1tlW1tbW19sRilbW1tbW2NbW1tbW2xGL1tbW1tbYVtbW1t3RilcW1tbW19bW1tbd0YrXFtbW1tdW1tbW3NGK1xbW1tbW1tbW1tvRitGKUY1RitGLEYrLCQqKkZDRilGLEYpRiohIihGNUZARisqLEZGRilGKEYpRixGKUYqISM4RjVGK0YmRiZGJkYmRiksJCooRipGTnovRjlbW1tbW2NbW1tbW2xGKVxbW1tbYVtbW1tbbEYrW1tbW1thW1tbW3dGKVxbW1tbX1tbW1t3RkBcW1tbW11bW1tbc0ZAXFtbW1tbW1tbW29GK0YpRjVGK0YrKihGKEYpRkZGKUYqRkQqKEYoRitGKiIiJkY1RilGJkYmRiZGJkYpRiYqKkYoRkB6LUY5XFtbW1tfW1tbW3dGKVtbW1tbX1tbW1tzRitcW1tbW11bW1tbc0YpW1tbW1tdW1tbW29GK1xbW1tbW1tbW1tvRilGKSwmRihGKUYrRilGK0YqIiIqRiZGJkYmRiZGJkYmRiZGJQ==</RTable>
</Worksheet>

==> anc/murraymiller.txt <==
murraymiller:=proc(p,m)
  local l:=Dimension(p)[1],P,s,i,z,t,T,r,c:
  P:=p:
  for s from 1 to l do:
    z:=[seq(P[s,i],i=(s+1)..l)]:
    if andmap(temp->temp=0, z) then: return [s,P]: fi:
    if P[s,s+1]=0 then:
      for t from s+2 to l do:
        if P[s,t]<>0 then: break: fi:
      od:
      P:=RowOperation(P,[s+1,t]):
      P:=ColumnOperation(P,[s+1,t]):
    fi: 
    T:=Matrix(l,l,(r,c)-> `if`(r=c,1,0)):
    T[[s+1],(s+1)..l]:=Matrix([ [seq(P[s,i],i=(s+1..l))] ]):
    P:=simplify(subs(x=x*q^(-m),T).P.MatrixInverse(T)):
  od:  
end:

mmrec:=proc(p,m,var)
  local sf, sb, i, v, f, temp, gf, gb, fin:
  local l:=Dimension(p)[1], gseq:=[seq(g(x/q^(m*t)),t=-l-2..l+2)]:
  gf:=fun->subs(x=x*q^m,fun):
  gb:=fun->subs(x=x*q^(-m),fun):

  for i from 1 to l-1 do:
    v:=convert( [seq( sf(f[i]),i=1..l)],Vector):
    temp:=-(p[i].v - sf(f[i+1]))+f[i]:
    f[i+1]:=sb(temp):
    f[i+1]:=subs(f[1]=g(x),f[i+1]);
    f[i+1]:=expand(eval(subs(sf=gf,sb=gb,f[i+1])));
    f[i+1]:=collect(f[i+1],gseq,simplify);
  od:
  
  v:=convert( [seq( sf(f[i]),i=1..l)],Vector):
  fin:= p[l].v - f[l]:

  fin:=subs(f[1]=var(x),fin):

  fin:=expand(eval(subs(sf=gf,sb=gb,fin))):
  fin:=collect(fin,gseq,simplify):
  
  return(fin):
end:

tt:=Matrix(7, 7, [[1,x*q^2,x^2*q^4,x*q,x^2*q^2,0,0],[0,x*q^2,0,0,0,1,0],[0,0,0,0,0,0,1],[0,x*q^2,0,x*q,0,1,0],[0,0,0,0,x*q^2,0,1],[1,x*q^2,x^2*q^4,x*q,0,0,0],[1,x*q^2,x^2*q^4,0,0,0,0]]):
